On non-factorisable contributions to $t$-channel single-top production

We compute the non-factorisable contribution to the two-loop helicity amplitude for $t$-channel single-top production, the last missing piece of the two-loop virtual corrections to this process. Our calculation employs analytic reduction to master integrals and the auxiliary mass flow method for their fast numerical evaluation. We study the impact of these corrections on basic observables that are measured experimentally in the single-top production process.

==> anc/boundary_condition.wl <==
(*

last modified: 20.08.2021

This file contains all boundary conditions required to solve the m_{W}^{2} and m^{2} equations.
The 17 master integrals are defined in Figure 6.

The dimensional regularisation parameter eps is defined as \frac{d - 4}{2},
where d is the space-time dimension.

These integrals depend on several kinematic parameters: m2, q2, s12, and s23.
They are defined as follows:

m2 is the mass squared of the thick solid line in the diagrams,
q2 is the momentum squared of the thin solid line in the diagrams.

s12 and s23 are only required for integral 8 and 9, which correspond to box diagrams.
We define all momenta to be outgoing.
We label the momentum of the massive external leg as p4, and lable the
remaining three momenta as p3 to p1 by reading counter-clockwisely from p4.
Then s12 and s23 are defined as:

s12 = (p1 + p2)^{2},
s23 = (p2 + p3)^{2}.

For integral 16 and 17, we list the boundary conditions up to O(eps^{4}).
The coefficients involve HPL functions, which can be evaluated using
mathematica package HPL (https://www.physik.uzh.ch/data/HPL/).

Note that the integral 1 to 15 are compiled from the following references:

[1] G. ’t Hooft and M. Veltman, Scalar One Loop Integrals, Nucl. Phys. B 153 (1979) 365.
[2] K. Chetyrkin, A. Kataev and F. Tkachov, New Approach to Evaluation of Multiloop Feynman Integrals: The Gegenbauer Polynomial x Space Technique, Nucl. Phys. B 174 (1980) 345.
[3] R. Scharf and J. Tausk, Scalar two loop integrals for gauge boson selfenergy diagrams with a massless fermion loop, Nucl. Phys. B 412 (1994) 523.
[4] T. Gehrmann and E. Remiddi, Differential equations for two loop four point functions, Nucl. Phys. B 580 (2000) 485 [hep-ph/9912329].
[5] T. Gehrmann, T. Huber and D. Maitre, Two-loop quark and gluon form-factors in dimensional regularisation, Phys. Lett. B 622 (2005) 295 [hep-ph/0507061].

*)

i1[m2_] := -(E^(eps*EulerGamma)*m2^(1 - 2*eps)*Gamma[-1 + eps])
 
i2[m2_] := -((E^(2*eps*EulerGamma)*m2^(-1 - 2*eps)*Gamma[2 - eps]*
       Gamma[-1 + eps]^2*Gamma[-1 + 2*eps])/Gamma[eps])
 
i3[q2_] := ((-1)^eps*E^(eps*EulerGamma)*Gamma[1 - eps]^2*Gamma[eps])/
     (q2^eps*Gamma[2 - 2*eps])
 
i4[q2_] := ((-1)^(2*eps)*E^(2*eps*EulerGamma)*q2^(1 - 2*eps)*Gamma[1 - eps]^3*
      Gamma[-1 + 2*eps])/Gamma[3 - 3*eps]
 
i5[q2_] := ((-1)^(2*eps)*E^(2*eps*EulerGamma)*Gamma[1 - 2*eps]^2*
      Gamma[1 - eps]^2*Gamma[eps]*Gamma[2*eps])/(q2^(2*eps)*Gamma[2 - 3*eps]*
      Gamma[2 - 2*eps])
 
i6[q2_] := (-1)^(2 + 2*eps)*E^(eps*EulerGamma)*q2^(-2 - 2*eps)*
     (-((Gamma[1 - 2*eps]^4*Gamma[1 - eps]*Gamma[1 + eps]*Gamma[1 + 2*eps]^3)/
        (e^4*Gamma[1 - 4*eps]^2*Gamma[1 + 4*eps])) - 
      (4*Gamma[1 - 2*eps]*Gamma[1 - eps]^2*Gamma[1 + 2*eps]*
        HypergeometricPFQ[{1, 1, 1 + 2*eps}, {2 + eps, 2 + 2*eps}, 1])/
       (e^2*(1 + eps)*(1 + 2*eps)*Gamma[1 - 4*eps]) + 
      (Gamma[1 - 2*eps]*Gamma[1 - eps]^2*Gamma[1 + eps]*Gamma[1 + 2*eps]*
        HypergeometricPFQ[{1, -4*eps, -2*eps}, {1 - 3*eps, 1 - 2*eps}, 1])/
       (2*e^4*Gamma[1 - 3*eps]) - (Gamma[1 - eps]^3*Gamma[1 + 2*eps]*
        HypergeometricPFQ[{1, 1 - eps, -4*eps, -2*eps}, 
         {1 - 3*eps, 1 - 2*eps, 1 - 2*eps}, 1])/(2*e^4*Gamma[1 - 3*eps]))
 
i7[q2_, m2_] := (E^(2*eps*EulerGamma)*(m2 - q2)^(-2 + (4 - 2*eps)/2)*
       (-q2)^(-2 + (4 - 2*eps)/2)*Gamma[-1 + (4 - 2*eps)/2]^2*
       Gamma[1 - 2*eps]*Gamma[1 + 2*eps]*Gamma[3 + (-4 + 2*eps)/2])/
      (2*(1 - 2*eps)*eps^2*Gamma[-4 + (3*(4 - 2*eps))/2]) + 
     (E^(2*eps*EulerGamma)*(-8 + 3*(4 - 2*eps))*(-m2)^(1 - 2*eps)*
       Gamma[-1 + (4 - 2*eps)/2]^3*Gamma[1 + 2*eps]*Hypergeometric2F1[1, 
        -1 + (4 - 2*eps)/2, 2 - 2*eps, m2/q2])/(4*(1 - 2*eps)^2*eps*q2*
       Gamma[-3 + (3*(4 - 2*eps))/2])
 
i8[s12_, s23_, m2_] := -1/4*(E^(2*eps*EulerGamma)*(-10 + 3*(4 - 2*eps))*
        (-8 + 3*(4 - 2*eps))*Gamma[-1 + (4 - 2*eps)/2]^3*Gamma[1 + 2*eps]*
        (-(AppellF1[1, 1, 2*eps, 4 + (-4 + 2*eps)/2, s12/(m2 - s23), s12/m2]/
           (-m2)^(2*eps)) + Hypergeometric2F1[1, 1, 4 + (-4 + 2*eps)/2, 
           s12/(m2 - s23)]/(-s23)^(2*eps)))/((-2 - 2*eps)*(1 - 2*eps)*eps^2*
        (m2 - s23)*Gamma[-3 + (3*(4 - 2*eps))/2]) + 
     (E^(2*eps*EulerGamma)*(-10 + 3*(4 - 2*eps))*(-8 + 3*(4 - 2*eps))*
       (-m2)^(-1 - 2*eps)*Gamma[-1 + (4 - 2*eps)/2]^3*Gamma[1 + 2*eps]*
       (-1/2*((-2 - 2*eps)*Hypergeometric2F1[1, 1 + 2*eps, 
            3 + (-4 + 2*eps)/2, (m2 - s12)/m2])/eps + Hypergeometric2F1[1, 
         1 + 2*eps, 4 + (-4 + 2*eps)/2, s12/m2])*Hypergeometric2F1[1, 
        2 + (-4 + 2*eps)/2, -1 + (4 - 2*eps)/2, (m2 - s12 - s23)/(m2 - s12)])/
      (2*(-2 - 2*eps)*(1 - 2*eps)*eps^2*Gamma[-3 + (3*(4 - 2*eps))/2])
 
i9[s12_, s23_, m2_] := (E^(2*eps*EulerGamma)*(-10 + 3*(4 - 2*eps))*
      (-8 + 3*(4 - 2*eps))*Gamma[-1 + (4 - 2*eps)/2]^3*Gamma[1 + 2*eps]*
      (-(((s12*s23)/(-m2 + s12))^(1 - 2*eps)*Hypergeometric2F1[1 - 2*eps, 
          1 - 2*eps, 2 - 2*eps, (m2 - s12 - s23)/(m2 - s12)]) - 
       ((s12*s23)/(-m2 + s23))^(1 - 2*eps)*Hypergeometric2F1[1 - 2*eps, 
         1 - 2*eps, 2 - 2*eps, (m2 - s12 - s23)/(m2 - s23)] + 
       (-((m2*s12*s23)/((m2 - s12)*(m2 - s23))))^(1 - 2*eps)*
        Hypergeometric2F1[1 - 2*eps, 1 - 2*eps, 2 - 2*eps, 
         (m2*(m2 - s12 - s23))/((m2 - s12)*(m2 - s23))]))/
     (8*(1 - 2*eps)*eps^3*s12*s23*Gamma[-3 + (3*(4 - 2*eps))/2])
 
i10[q2_, m2_] := -((E^(eps*EulerGamma)*Gamma[-1 + eps]*
       Hypergeometric2F1[1, eps, 2 - eps, q2/m2])/m2^eps)
 
i11[q2_] := -((E^(2*eps*EulerGamma)*q2^(1 - 2*eps)*Gamma[3 - 4*eps]*
       Gamma[1 - eps]^2*Gamma[eps]*Gamma[-1 + 2*eps])/
      (Gamma[3 - 3*eps]*Gamma[2 - 2*eps]))
 
i12[q2_, m2_] := (2^(-1 + 2*eps)*E^(2*eps*EulerGamma)*Sqrt[Pi]*
      Gamma[2 - 2*eps]*Gamma[1 - eps]*Gamma[eps]*Gamma[2*eps]*
      Hypergeometric2F1[2 - 2*eps, 2*eps, 2 - eps, -(q2/(m2 - q2))])/
     ((m2 - q2)^(2*eps)*Gamma[3/2 - eps]*Gamma[2 - eps])
 
i13[q2_, m2_] := (4^eps*E^(2*eps*EulerGamma)*Sqrt[Pi]*Gamma[1 - 2*eps]*
      Gamma[-eps]*Gamma[2*eps]*Gamma[1 + eps]*Hypergeometric2F1[2*eps, 
       1 + eps, 2 - eps, q2/m2])/(m2^(2*eps)*Gamma[1/2 - eps]*Gamma[2 - eps])
 
i14[q2_, m2_] := (E^(2*eps*EulerGamma)*Gamma[1 - 2*eps]*Gamma[1 - eps]^2*
      Gamma[2*eps]*Gamma[1 + eps]*(((-1)^(2*eps)*(1 - m2/q2)^(1 - 3*eps)*
         Gamma[1 - 2*eps]*Gamma[2 - eps])/((q2/m2)^(2*eps)*
         Gamma[2 - 3*eps]) - (m2*Gamma[2 - eps]*Gamma[-1 + 2*eps]*
         Hypergeometric2F1[1, eps, 2 - 2*eps, m2/q2])/(q2*Gamma[1 - eps]*
         Gamma[2*eps])))/(eps*Gamma[2 - 2*eps]*Gamma[2 - eps])
 
i15[q2_, m2_] := (E^(2*eps*EulerGamma)*Gamma[1 - eps]^2*Gamma[2*eps]*
      Gamma[1 + eps]*(((-1)^(2*eps)*Pi*(1 + (-1 + q2/m2)^(-1))^(-1 + 2*eps)*
         Csc[2*eps*Pi]*Gamma[1 - 2*eps])/((-1 + q2/m2)^(2*eps)*
         Gamma[2*eps]) + (Gamma[2 - 4*eps]*Hypergeometric2F1[1, 2 - 4*eps, 
          2 - 2*eps, -(-1 + q2/m2)^(-1)])/(-1 + q2/m2 - 2*eps*(-1 + q2/m2))))/
     (eps*Gamma[2 - 3*eps]*Gamma[2 - 2*eps])
 
i16[q2_, m2_] := SeriesData[eps, 0, 
     {1/2, (5 + (2*I)*Pi - 2*Log[m2] - 2*Log[q2/m2])/2, 
      (-114 - (60*I)*Pi + 11*Pi^2 - (2*I)*Pi^3 + (114*q2)/m2 + 
        ((60*I)*Pi*q2)/m2 - (11*Pi^2*q2)/m2 + 60*Log[m2] + 
        (24*I)*Pi*Log[m2] - (60*q2*Log[m2])/m2 - ((24*I)*Pi*q2*Log[m2])/m2 - 
        12*Log[m2]^2 + (12*q2*Log[m2]^2)/m2 + 60*Log[q2/m2] + 
        (12*I)*Pi*Log[q2/m2] - 2*Pi^2*Log[q2/m2] - (60*q2*Log[q2/m2])/m2 - 
        ((24*I)*Pi*q2*Log[q2/m2])/m2 - 24*Log[m2]*Log[q2/m2] + 
        (24*q2*Log[m2]*Log[q2/m2])/m2 - 6*Log[q2/m2]^2 + 
        (6*I)*Pi*Log[q2/m2]^2 + (12*q2*Log[q2/m2]^2)/m2 - 4*Log[q2/m2]^3 - 
        (12*I)*Pi*Log[q2/m2]*Log[-1 + q2/m2] + 6*Log[q2/m2]^2*
         Log[-1 + q2/m2] + (12*I)*Pi*PolyLog[2, m2/q2] - 
        12*Log[q2/m2]*PolyLog[2, m2/q2] - 12*PolyLog[3, m2/q2] + 12*Zeta[3])/
       (12*(-1 + q2/m2)), (-2340 - (1368*I)*Pi + 330*Pi^2 - (12*I)*Pi^3 - 
        23*Pi^4 + (2340*q2)/m2 + ((1368*I)*Pi*q2)/m2 - (330*Pi^2*q2)/m2 - 
        ((36*I)*Pi^3*q2)/m2 - 216*Conjugate[PolyLog[2, 2, q2/m2]] + 
        1368*Log[m2] + (720*I)*Pi*Log[m2] - 132*Pi^2*Log[m2] + 
        (24*I)*Pi^3*Log[m2] - (1368*q2*Log[m2])/m2 - ((720*I)*Pi*q2*Log[m2])/
         m2 + (132*Pi^2*q2*Log[m2])/m2 - 360*Log[m2]^2 - 
        (144*I)*Pi*Log[m2]^2 + (360*q2*Log[m2]^2)/m2 + 
        ((144*I)*Pi*q2*Log[m2]^2)/m2 + 48*Log[m2]^3 - (48*q2*Log[m2]^3)/m2 + 
        1368*Log[q2/m2] + (360*I)*Pi*Log[q2/m2] - 60*Pi^2*Log[q2/m2] + 
        (12*I)*Pi^3*Log[q2/m2] - (1368*q2*Log[q2/m2])/m2 - 
        ((720*I)*Pi*q2*Log[q2/m2])/m2 + (132*Pi^2*q2*Log[q2/m2])/m2 - 
        720*Log[m2]*Log[q2/m2] - (144*I)*Pi*Log[m2]*Log[q2/m2] + 
        24*Pi^2*Log[m2]*Log[q2/m2] + (720*q2*Log[m2]*Log[q2/m2])/m2 + 
        ((288*I)*Pi*q2*Log[m2]*Log[q2/m2])/m2 + 144*Log[m2]^2*Log[q2/m2] - 
        (144*q2*Log[m2]^2*Log[q2/m2])/m2 - 180*Log[q2/m2]^2 + 
        (36*I)*Pi*Log[q2/m2]^2 + 18*Pi^2*Log[q2/m2]^2 + 
        (360*q2*Log[q2/m2]^2)/m2 + ((288*I)*Pi*q2*Log[q2/m2]^2)/m2 + 
        72*Log[m2]*Log[q2/m2]^2 - (72*I)*Pi*Log[m2]*Log[q2/m2]^2 - 
        (144*q2*Log[m2]*Log[q2/m2]^2)/m2 - 36*Log[q2/m2]^3 - 
        (36*I)*Pi*Log[q2/m2]^3 - (120*q2*Log[q2/m2]^3)/m2 + 
        48*Log[m2]*Log[q2/m2]^3 + 42*Log[q2/m2]^4 - 
        (36*I)*Pi^3*Log[-1 + q2/m2] - (144*I)*Pi*Log[q2/m2]*Log[-1 + q2/m2] - 
        132*Pi^2*Log[q2/m2]*Log[-1 + q2/m2] - ((144*I)*Pi*q2*Log[q2/m2]*
          Log[-1 + q2/m2])/m2 + (144*I)*Pi*Log[m2]*Log[q2/m2]*
         Log[-1 + q2/m2] + 72*Log[q2/m2]^2*Log[-1 + q2/m2] + 
        (72*I)*Pi*Log[q2/m2]^2*Log[-1 + q2/m2] + 
        (72*q2*Log[q2/m2]^2*Log[-1 + q2/m2])/m2 - 72*Log[m2]*Log[q2/m2]^2*
         Log[-1 + q2/m2] - 132*Log[q2/m2]^3*Log[-1 + q2/m2] - 
        (216*I)*Pi*Log[q2/m2]*Log[-1 + q2/m2]^2 + 162*Log[q2/m2]^2*
         Log[-1 + q2/m2]^2 + (144*I)*Pi*PolyLog[2, m2/q2] + 
        132*Pi^2*PolyLog[2, m2/q2] + ((144*I)*Pi*q2*PolyLog[2, m2/q2])/m2 - 
        (144*I)*Pi*Log[m2]*PolyLog[2, m2/q2] - 144*Log[q2/m2]*
         PolyLog[2, m2/q2] - (72*I)*Pi*Log[q2/m2]*PolyLog[2, m2/q2] - 
        (144*q2*Log[q2/m2]*PolyLog[2, m2/q2])/m2 + 144*Log[m2]*Log[q2/m2]*
         PolyLog[2, m2/q2] + 144*Log[q2/m2]^2*PolyLog[2, m2/q2] + 
        (216*I)*Pi*Log[-1 + q2/m2]*PolyLog[2, m2/q2] - 
        216*Log[q2/m2]*Log[-1 + q2/m2]*PolyLog[2, m2/q2] - 
        216*Pi^2*PolyLog[2, 1 - q2/m2] - (216*I)*Pi*Log[q2/m2]*
         PolyLog[2, 1 - q2/m2] - (216*I)*Pi*Log[-1 + q2/m2]*
         PolyLog[2, 1 - q2/m2] + 216*Log[q2/m2]*Log[-1 + q2/m2]*
         PolyLog[2, 1 - q2/m2] - 144*PolyLog[3, m2/q2] - 
        (144*q2*PolyLog[3, m2/q2])/m2 + 144*Log[m2]*PolyLog[3, m2/q2] + 
        216*Log[q2/m2]*PolyLog[3, m2/q2] - 216*Log[-1 + q2/m2]*
         PolyLog[3, m2/q2] + (216*I)*Pi*PolyLog[3, 1 - q2/m2] - 
        216*Log[q2/m2]*PolyLog[3, 1 - q2/m2] + 144*PolyLog[4, m2/q2] + 
        600*Zeta[3] - (312*q2*Zeta[3])/m2 - 144*Log[m2]*Zeta[3] - 
        216*Log[q2/m2]*Zeta[3] + 216*Log[-1 + q2/m2]*Zeta[3])/
       (72*(-1 + q2/m2)), Log[m2]^4/3 - 
       (2*Log[m2]^3*(5 + (2*I)*Pi - 2*Log[q2/m2]))/3 + 
       (-25320 - 1900*Pi^2 - 101*Pi^4 - 4400*Zeta[3])/240 + 
       2*Log[m2]^2*((-114 - 5*Pi^2)/12 + 
         (q2*((-I)*Pi*Log[q2/m2] + Log[q2/m2]^2/2))/(m2*(-1 + q2/m2)) + 
         (190 + (50*I)*Pi - 5*Pi^2 - (50 + (10*I)*Pi)*Log[q2/m2] + 
           5*Log[q2/m2]^2)/10 + (I*Pi^3 - Pi^2*Log[q2/m2] + 
           (6*I)*Pi*(Pi^2/6 + ((-I)*Pi + Log[q2/m2])^2/2 - 
             Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2]) + PolyLog[2, m2/q2]) - 
           6*(((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
               (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
               (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) - 
             (Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2]))/2 - 
             Log[q2/m2]*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, 
                m2/q2]) + PolyLog[3, m2/q2]) + 6*Zeta[3])/(6*(-1 + q2/m2))) + 
       (q2*((-60*I)*Pi^3 - 7*Pi^4 - (1368*I)*Pi*Log[q2/m2] + 
          660*Pi^2*Log[q2/m2] - (48*I)*Pi^3*Log[q2/m2] + 684*Log[q2/m2]^2 + 
          (900*I)*Pi*Log[q2/m2]^2 - 228*Pi^2*Log[q2/m2]^2 - 
          300*Log[q2/m2]^3 - (252*I)*Pi*Log[q2/m2]^3 + 63*Log[q2/m2]^4 - 
          (60*I)*Pi^3*((-I)*Pi + Log[-1 + q2/m2]) - (360*I)*Pi*
           (Pi^2/6 + ((-I)*Pi + Log[q2/m2])^2/2 - Log[q2/m2]*
             ((-I)*Pi + Log[-1 + q2/m2]) + PolyLog[2, m2/q2]) + 
          60*Pi^2*(Pi^2/6 + ((-I)*Pi + Log[q2/m2])^2/2 - 
            Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2]) + PolyLog[2, m2/q2]) + 
          360*(((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
              (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
              (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) - 
            (Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2]))/2 - 
            Log[q2/m2]*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
              PolyLog[2, m2/q2]) + PolyLog[3, m2/q2]) + 
          (360*I)*Pi*(((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/
                 Pi)/2 - (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
              (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) - 
            (Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2]))/2 - 
            Log[q2/m2]*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
              PolyLog[2, m2/q2]) + PolyLog[3, m2/q2]) - 
          (360*I)*Pi*(Log[q2/m2]*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
              PolyLog[2, m2/q2]) - 2*(((4*I)/3)*Pi^3*(
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
              PolyLog[3, m2/q2])) + 
          360*((Log[q2/m2]^2*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
               PolyLog[2, m2/q2]))/2 - 2*Log[q2/m2]*(((4*I)/3)*Pi^3*(
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
              PolyLog[3, m2/q2]) + 3*((-2*Pi^4*(-1/30 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2 - 
                 2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - 
              PolyLog[4, m2/q2])) - 
          360*((2*Pi^4*(-1/30 + (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^
                2 - 2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
               (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - 
            (Log[q2/m2]^3*((-I)*Pi + Log[-1 + q2/m2]))/6 - 
            (Log[q2/m2]^2*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[
                2, m2/q2]))/2 + Log[q2/m2]*(((4*I)/3)*Pi^3*(
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
              PolyLog[3, m2/q2]) + PolyLog[4, m2/q2]) - 360*Zeta[3] - 
          (1440*I)*Pi*Zeta[3] + 1440*Log[q2/m2]*Zeta[3] - 
          360*((-I)*Pi + Log[-1 + q2/m2])*Zeta[3] + (360*I)*Pi*
           (Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^2 + 
            ((-I)*Pi + Log[-1 + q2/m2])*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^
                2/2 - PolyLog[2, m2/q2]) + ((-I)*Pi + Log[-1 + q2/m2])*
             PolyLog[2, 1 - q2/m2] - PolyLog[3, 1 - q2/m2] + Zeta[3]) - 
          360*(-Conjugate[PolyLog[2, 2, q2/m2]] + 
            (3*Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])^2)/4 + 
            Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*(-1/6*Pi^2 - 
              ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]) + 
            Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*PolyLog[2, 1 - q2/m2] - 
            ((-I)*Pi + Log[-1 + q2/m2])*(((4*I)/3)*Pi^3*(
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
              PolyLog[3, m2/q2]) - Log[q2/m2]*PolyLog[3, 1 - q2/m2] + 
            Log[q2/m2]*Zeta[3])))/(72*m2*(-1 + q2/m2)) + 
       ((300*I)*Pi^3 - 59*Pi^4 - 300*Pi^2*Log[q2/m2] - 
         (60*I)*Pi^3*Log[q2/m2] + 30*Pi^2*Log[q2/m2]^2 + 
         (180*I)*Pi^3*((-I)*Pi + Log[-1 + q2/m2]) + (1800*I)*Pi*
          (Pi^2/6 + ((-I)*Pi + Log[q2/m2])^2/2 - Log[q2/m2]*
            ((-I)*Pi + Log[-1 + q2/m2]) + PolyLog[2, m2/q2]) - 
         420*Pi^2*(Pi^2/6 + ((-I)*Pi + Log[q2/m2])^2/2 - 
           Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2]) + PolyLog[2, m2/q2]) - 
         1800*(((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
             (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
             (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) - 
           (Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2]))/2 - 
           Log[q2/m2]*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
             PolyLog[2, m2/q2]) + PolyLog[3, m2/q2]) - 
         (1800*I)*Pi*(((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/
                Pi)/2 - (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
             (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) - 
           (Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2]))/2 - 
           Log[q2/m2]*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
             PolyLog[2, m2/q2]) + PolyLog[3, m2/q2]) - 
         (360*I)*Pi*(Log[q2/m2]*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
             PolyLog[2, m2/q2]) - 2*(((4*I)/3)*Pi^3*
              ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
               (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
               (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
             PolyLog[3, m2/q2])) + 
         360*((Log[q2/m2]^2*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
              PolyLog[2, m2/q2]))/2 - 2*Log[q2/m2]*
            (((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
               (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
               (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
             PolyLog[3, m2/q2]) + 3*((-2*Pi^4*(-1/30 + 
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2 - 
                2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - 
             PolyLog[4, m2/q2])) + 
         1800*((2*Pi^4*(-1/30 + (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2 - 
              2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
              (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - 
           (Log[q2/m2]^3*((-I)*Pi + Log[-1 + q2/m2]))/6 - 
           (Log[q2/m2]^2*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
              PolyLog[2, m2/q2]))/2 + Log[q2/m2]*
            (((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
               (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
               (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
             PolyLog[3, m2/q2]) + PolyLog[4, m2/q2]) + 1800*Zeta[3] + 
         (2160*I)*Pi*Zeta[3] - 2160*Log[q2/m2]*Zeta[3] + 
         1080*((-I)*Pi + Log[-1 + q2/m2])*Zeta[3] - (1080*I)*Pi*
          (Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^2 + 
           ((-I)*Pi + Log[-1 + q2/m2])*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/
              2 - PolyLog[2, m2/q2]) + ((-I)*Pi + Log[-1 + q2/m2])*
            PolyLog[2, 1 - q2/m2] - PolyLog[3, 1 - q2/m2] + Zeta[3]) + 
         1080*(-Conjugate[PolyLog[2, 2, q2/m2]] + 
           (3*Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])^2)/4 + 
           Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*(-1/6*Pi^2 - 
             ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]) + 
           Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*PolyLog[2, 1 - q2/m2] - 
           ((-I)*Pi + Log[-1 + q2/m2])*(((4*I)/3)*Pi^3*
              ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
               (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
               (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
             PolyLog[3, m2/q2]) - Log[q2/m2]*PolyLog[3, 1 - q2/m2] + 
           Log[q2/m2]*Zeta[3]))/120 + ((1140*I)*Pi^3 - 295*Pi^4 + 
         (81*I)*Pi^5 - 1140*Pi^2*Log[q2/m2] - (300*I)*Pi^3*Log[q2/m2] - 
         61*Pi^4*Log[q2/m2] + 150*Pi^2*Log[q2/m2]^2 + 
         (30*I)*Pi^3*Log[q2/m2]^2 - 10*Pi^2*Log[q2/m2]^3 + 
         (900*I)*Pi^3*((-I)*Pi + Log[-1 + q2/m2]) - 
         271*Pi^4*((-I)*Pi + Log[-1 + q2/m2]) + (210*I)*Pi^3*
          ((-I)*Pi + Log[-1 + q2/m2])^2 + (180*I)*Pi^3*(-1/6*Pi^2 - 
           ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]) + 
         (6840*I)*Pi*(Pi^2/6 + ((-I)*Pi + Log[q2/m2])^2/2 - 
           Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2]) + PolyLog[2, m2/q2]) - 
         2100*Pi^2*(Pi^2/6 + ((-I)*Pi + Log[q2/m2])^2/2 - 
           Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2]) + PolyLog[2, m2/q2]) + 
         (480*I)*Pi^3*(Pi^2/6 + ((-I)*Pi + Log[q2/m2])^2/2 - 
           Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2]) + PolyLog[2, m2/q2]) - 
         6840*(((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
             (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
             (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) - 
           (Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2]))/2 - 
           Log[q2/m2]*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
             PolyLog[2, m2/q2]) + PolyLog[3, m2/q2]) - 
         (9000*I)*Pi*(((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/
                Pi)/2 - (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
             (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) - 
           (Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2]))/2 - 
           Log[q2/m2]*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
             PolyLog[2, m2/q2]) + PolyLog[3, m2/q2]) + 
         2040*Pi^2*(((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/
              2 - (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
             (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) - 
           (Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2]))/2 - 
           Log[q2/m2]*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
             PolyLog[2, m2/q2]) + PolyLog[3, m2/q2]) - 
         (1800*I)*Pi*(Log[q2/m2]*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
             PolyLog[2, m2/q2]) - 2*(((4*I)/3)*Pi^3*
              ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
               (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
               (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
             PolyLog[3, m2/q2])) + 420*Pi^2*
          (Log[q2/m2]*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
             PolyLog[2, m2/q2]) - 2*(((4*I)/3)*Pi^3*
              ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
               (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
               (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
             PolyLog[3, m2/q2])) + (360*I)*Pi*
          (Log[q2/m2]*(((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/
                  Pi)/2 - (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/
                2 + (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
             PolyLog[3, m2/q2]) - 3*((-2*Pi^4*(-1/30 + 
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2 - 
                2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - 
             PolyLog[4, m2/q2])) + 
         1800*((Log[q2/m2]^2*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
              PolyLog[2, m2/q2]))/2 - 2*Log[q2/m2]*
            (((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
               (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
               (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
             PolyLog[3, m2/q2]) + 3*((-2*Pi^4*(-1/30 + 
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2 - 
                2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - 
             PolyLog[4, m2/q2])) + (1800*I)*Pi*
          ((Log[q2/m2]^2*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
              PolyLog[2, m2/q2]))/2 - 2*Log[q2/m2]*
            (((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
               (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
               (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
             PolyLog[3, m2/q2]) + 3*((-2*Pi^4*(-1/30 + 
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2 - 
                2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - 
             PolyLog[4, m2/q2])) + 
         9000*((2*Pi^4*(-1/30 + (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2 - 
              2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
              (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - 
           (Log[q2/m2]^3*((-I)*Pi + Log[-1 + q2/m2]))/6 - 
           (Log[q2/m2]^2*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
              PolyLog[2, m2/q2]))/2 + Log[q2/m2]*
            (((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
               (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
               (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
             PolyLog[3, m2/q2]) + PolyLog[4, m2/q2]) + 
         (7560*I)*Pi*((2*Pi^4*(-1/30 + (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/
                 Pi)^2 - 2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
              (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - 
           (Log[q2/m2]^3*((-I)*Pi + Log[-1 + q2/m2]))/6 - 
           (Log[q2/m2]^2*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
              PolyLog[2, m2/q2]))/2 + Log[q2/m2]*
            (((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
               (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
               (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
             PolyLog[3, m2/q2]) + PolyLog[4, m2/q2]) - 
         7560*(((-4*I)/15)*Pi^5*((5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^
                3)/3 - (5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4)/2 + 
             (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^5 + 
             (-1/2 + ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/6) - 
           (Log[q2/m2]^4*((-I)*Pi + Log[-1 + q2/m2]))/24 - 
           (Log[q2/m2]^3*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
              PolyLog[2, m2/q2]))/6 + (Log[q2/m2]^2*(((4*I)/3)*Pi^3*(
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
              PolyLog[3, m2/q2]))/2 - Log[q2/m2]*
            ((-2*Pi^4*(-1/30 + (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2 - 
                2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - 
             PolyLog[4, m2/q2]) + PolyLog[5, m2/q2]) - 
         1800*((Log[q2/m2]^3*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
              PolyLog[2, m2/q2]))/6 - Log[q2/m2]^2*
            (((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
               (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
               (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
             PolyLog[3, m2/q2]) + 3*Log[q2/m2]*
            ((-2*Pi^4*(-1/30 + (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2 - 
                2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - 
             PolyLog[4, m2/q2]) - 4*(((-4*I)/15)*Pi^5*
              ((5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3)/3 - 
               (5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4)/2 + 
               (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^5 + (-1/2 + 
                 ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/6) + PolyLog[5, 
              m2/q2])) - 360*((Log[q2/m2]^2*(((4*I)/3)*Pi^3*(
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
              PolyLog[3, m2/q2]))/2 - 3*Log[q2/m2]*
            ((-2*Pi^4*(-1/30 + (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2 - 
                2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - 
             PolyLog[4, m2/q2]) + 6*(((-4*I)/15)*Pi^5*
              ((5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3)/3 - 
               (5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4)/2 + 
               (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^5 + (-1/2 + 
                 ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/6) + PolyLog[5, 
              m2/q2])) + 6840*Zeta[3] + (10800*I)*Pi*Zeta[3] - 
         2580*Pi^2*Zeta[3] - 10800*Log[q2/m2]*Zeta[3] - 
         (2160*I)*Pi*Log[q2/m2]*Zeta[3] + 1080*Log[q2/m2]^2*Zeta[3] + 
         5400*((-I)*Pi + Log[-1 + q2/m2])*Zeta[3] + (1440*I)*Pi*
          ((-I)*Pi + Log[-1 + q2/m2])*Zeta[3] + 
         1260*((-I)*Pi + Log[-1 + q2/m2])^2*Zeta[3] + 
         1080*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2])*
          Zeta[3] + 1440*(Pi^2/6 + ((-I)*Pi + Log[q2/m2])^2/2 - 
           Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2]) + PolyLog[2, m2/q2])*
          Zeta[3] - (5400*I)*Pi*(Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^2 + 
           ((-I)*Pi + Log[-1 + q2/m2])*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/
              2 - PolyLog[2, m2/q2]) + ((-I)*Pi + Log[-1 + q2/m2])*
            PolyLog[2, 1 - q2/m2] - PolyLog[3, 1 - q2/m2] + Zeta[3]) + 
         1380*Pi^2*(Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^2 + 
           ((-I)*Pi + Log[-1 + q2/m2])*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/
              2 - PolyLog[2, m2/q2]) + ((-I)*Pi + Log[-1 + q2/m2])*
            PolyLog[2, 1 - q2/m2] - PolyLog[3, 1 - q2/m2] + Zeta[3]) + 
         (3240*I)*Pi*(2*Conjugate[PolyLog[2, 2, q2/m2]] - 
           Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])^2 - 
           Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*(-1/6*Pi^2 - 
             ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]) + 
           (-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2])^2/2 - 
           2*Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*PolyLog[2, 1 - q2/m2] + 
           2*((-I)*Pi + Log[-1 + q2/m2])*(((4*I)/3)*Pi^3*
              ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
               (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
               (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
             PolyLog[3, m2/q2]) + 2*Log[q2/m2]*PolyLog[3, 1 - q2/m2] - 
           2*Log[q2/m2]*Zeta[3]) + (1080*I)*Pi*
          ((Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])^2)/2 - 
           (-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2])^2/2 + 
           Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*PolyLog[2, 1 - q2/m2] - 
           Log[q2/m2]*PolyLog[3, 1 - q2/m2] + Log[q2/m2]*Zeta[3]) + 
         5400*(-Conjugate[PolyLog[2, 2, q2/m2]] + 
           (3*Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])^2)/4 + 
           Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*(-1/6*Pi^2 - 
             ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]) + 
           Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*PolyLog[2, 1 - q2/m2] - 
           ((-I)*Pi + Log[-1 + q2/m2])*(((4*I)/3)*Pi^3*
              ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
               (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
               (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
             PolyLog[3, m2/q2]) - Log[q2/m2]*PolyLog[3, 1 - q2/m2] + 
           Log[q2/m2]*Zeta[3]) + (5400*I)*Pi*
          (-Conjugate[PolyLog[2, 2, q2/m2]] + (3*Log[q2/m2]^2*
             ((-I)*Pi + Log[-1 + q2/m2])^2)/4 + Log[q2/m2]*
            ((-I)*Pi + Log[-1 + q2/m2])*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/
              2 - PolyLog[2, m2/q2]) + Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*
            PolyLog[2, 1 - q2/m2] - ((-I)*Pi + Log[-1 + q2/m2])*
            (((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
               (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
               (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
             PolyLog[3, m2/q2]) - Log[q2/m2]*PolyLog[3, 1 - q2/m2] + 
           Log[q2/m2]*Zeta[3]) - 3240*(-6*Conjugate[PolyLog[3, 2, q2/m2]] - 
           HPL[{2, 3}, q2/m2] - 2*HPL[{3, 2}, q2/m2] + 
           2*Conjugate[PolyLog[2, 2, q2/m2]]*Log[q2/m2] - 
           (Log[q2/m2]^3*((-I)*Pi + Log[-1 + q2/m2])^2)/2 - 
           (Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])*(-1/6*Pi^2 - 
              ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]))/2 + 
           (Log[q2/m2]*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, 
                m2/q2])^2)/2 - Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])*
            PolyLog[2, 1 - q2/m2] + 2*Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*
            (((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
               (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
               (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
             PolyLog[3, m2/q2]) + Log[q2/m2]^2*PolyLog[3, 1 - q2/m2] - 
           3*((-I)*Pi + Log[-1 + q2/m2])*((-2*Pi^4*(-1/30 + 
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2 - 
                2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - 
             PolyLog[4, m2/q2]) - Log[q2/m2]^2*Zeta[3]) - 
         1080*(3*Conjugate[PolyLog[3, 2, q2/m2]] + HPL[{2, 3}, q2/m2] + 
           2*HPL[{3, 2}, q2/m2] + (Log[q2/m2]^3*((-I)*Pi + Log[-1 + q2/m2])^
              2)/4 - (Log[q2/m2]*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
               PolyLog[2, m2/q2])^2)/2 + (Log[q2/m2]^2*((-I)*Pi + 
              Log[-1 + q2/m2])*PolyLog[2, 1 - q2/m2])/2 - 
           (Log[q2/m2]^2*PolyLog[3, 1 - q2/m2])/2 + (Log[q2/m2]^2*Zeta[3])/
            2) - 5400*(Conjugate[PolyLog[3, 2, q2/m2]] - 
           Conjugate[PolyLog[2, 2, q2/m2]]*Log[q2/m2] + 
           (Log[q2/m2]^3*((-I)*Pi + Log[-1 + q2/m2])^2)/3 + 
           (Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])*(-1/6*Pi^2 - 
              ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]))/2 + 
           (Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])*PolyLog[2, 1 - q2/m2])/
            2 - Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*
            (((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
               (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
               (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
             PolyLog[3, m2/q2]) - (Log[q2/m2]^2*PolyLog[3, 1 - q2/m2])/2 + 
           ((-I)*Pi + Log[-1 + q2/m2])*((-2*Pi^4*(-1/30 + 
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2 - 
                2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - 
             PolyLog[4, m2/q2]) + (Log[q2/m2]^2*Zeta[3])/2) + 
         (2520*I)*Pi*(-1/90*Pi^4 - (Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^3)/
            2 - (((-I)*Pi + Log[-1 + q2/m2])^2*(-1/6*Pi^2 - 
              ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]))/2 - 
           (((-I)*Pi + Log[-1 + q2/m2])^2*PolyLog[2, 1 - q2/m2])/2 + 
           PolyLog[4, 1 - q2/m2] - ((-I)*Pi + Log[-1 + q2/m2])*Zeta[3]) - 
         2520*(Conjugate[PolyLog[2, 3, q2/m2]] - (Pi^4*Log[q2/m2])/90 + 
           Conjugate[PolyLog[2, 2, q2/m2]]*((-I)*Pi + Log[-1 + q2/m2]) - 
           (5*Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])^3)/12 - 
           (Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^2*(-1/6*Pi^2 - 
              ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]))/2 - 
           (Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^2*PolyLog[2, 1 - q2/m2])/
            2 + (((-I)*Pi + Log[-1 + q2/m2])^2*(((4*I)/3)*Pi^3*(
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
              PolyLog[3, m2/q2]))/2 + Log[q2/m2]*PolyLog[4, 1 - q2/m2] - 
           Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*Zeta[3]))/
        (360*(-1 + q2/m2)) + (((190 + (50*I)*Pi - 5*Pi^2)*Log[q2/m2]^2)/2 - 
         ((50 + (10*I)*Pi)*Log[q2/m2]^3)/6 + (5*Log[q2/m2]^4)/12 - 
         (Log[q2/m2]*((-5*I)*(-114*Pi + Pi^3) - 5*(-390 + 15*Pi^2 + 
              16*Zeta[3])))/3 + (25320 - 1140*Pi^2 + Pi^4 - 1600*Zeta[3] - 
           (20*I)*(-390*Pi + 5*Pi^3 + 16*Pi*Zeta[3]))/12)/10 - 
       2*Log[m2]*((-((190 + (50*I)*Pi - 5*Pi^2)*Log[q2/m2]) + 
           ((50 + (10*I)*Pi)*Log[q2/m2]^2)/2 - (5*Log[q2/m2]^3)/3 + 
           (5*(390 + (114*I)*Pi - 15*Pi^2 - I*Pi^3 - 16*Zeta[3]))/3)/10 + 
         (-390 - 25*Pi^2 - 44*Zeta[3])/12 + 
         (q2*((-I)*Pi^3 - (30*I)*Pi*Log[q2/m2] + 11*Pi^2*Log[q2/m2] + 
            15*Log[q2/m2]^2 + (15*I)*Pi*Log[q2/m2]^2 - 5*Log[q2/m2]^3 - 
            (6*I)*Pi*(Pi^2/6 + ((-I)*Pi + Log[q2/m2])^2/2 - Log[q2/m2]*(
                (-I)*Pi + Log[-1 + q2/m2]) + PolyLog[2, m2/q2]) + 
            6*(((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) - 
              (Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2]))/2 - 
              Log[q2/m2]*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
                PolyLog[2, m2/q2]) + PolyLog[3, m2/q2]) - 6*Zeta[3]))/
          (6*m2*(-1 + q2/m2)) + ((120*I)*Pi^3 - 59*Pi^4 + ((180*I)*Pi^3*q2)/
            m2 - 120*Pi^2*Log[q2/m2] - (60*I)*Pi^3*Log[q2/m2] - 
           (180*Pi^2*q2*Log[q2/m2])/m2 + 30*Pi^2*Log[q2/m2]^2 + 
           (180*I)*Pi^3*((-I)*Pi + Log[-1 + q2/m2]) + (720*I)*Pi*
            (Pi^2/6 + ((-I)*Pi + Log[q2/m2])^2/2 - Log[q2/m2]*
              ((-I)*Pi + Log[-1 + q2/m2]) + PolyLog[2, m2/q2]) - 
           420*Pi^2*(Pi^2/6 + ((-I)*Pi + Log[q2/m2])^2/2 - 
             Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2]) + PolyLog[2, m2/q2]) + 
           ((1080*I)*Pi*q2*(Pi^2/6 + ((-I)*Pi + Log[q2/m2])^2/2 - 
              Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2]) + PolyLog[2, m2/q2]))/
            m2 - 720*(((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/
                  Pi)/2 - (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/
                2 + (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) - 
             (Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2]))/2 - 
             Log[q2/m2]*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, 
                m2/q2]) + PolyLog[3, m2/q2]) - (1800*I)*Pi*
            (((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
               (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
               (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) - 
             (Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2]))/2 - 
             Log[q2/m2]*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, 
                m2/q2]) + PolyLog[3, m2/q2]) - 
           (1080*q2*(((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/
                   Pi)/2 - (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/
                 2 + (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) - 
              (Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2]))/2 - 
              Log[q2/m2]*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
                PolyLog[2, m2/q2]) + PolyLog[3, m2/q2]))/m2 - 
           (360*I)*Pi*(Log[q2/m2]*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
               PolyLog[2, m2/q2]) - 2*(((4*I)/3)*Pi^3*
                ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                 (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + PolyLog[3, 
                m2/q2])) + 360*((Log[q2/m2]^2*(-1/6*Pi^2 - 
                ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]))/2 - 
             2*Log[q2/m2]*(((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + 
                      Log[q2/m2]))/Pi)/2 - (3*(1/2 - ((I/2)*((-I)*Pi + 
                        Log[q2/m2]))/Pi)^2)/2 + (1/2 - ((I/2)*((-I)*Pi + 
                      Log[q2/m2]))/Pi)^3) + PolyLog[3, m2/q2]) + 
             3*((-2*Pi^4*(-1/30 + (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^
                   2 - 2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - PolyLog[
                4, m2/q2])) + 1800*((2*Pi^4*(-1/30 + 
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2 - 
                2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - 
             (Log[q2/m2]^3*((-I)*Pi + Log[-1 + q2/m2]))/6 - 
             (Log[q2/m2]^2*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
                PolyLog[2, m2/q2]))/2 + Log[q2/m2]*(((4*I)/3)*Pi^3*
                ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                 (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + PolyLog[3, 
                m2/q2]) + PolyLog[4, m2/q2]) + 720*Zeta[3] + 
           (2160*I)*Pi*Zeta[3] + (1080*q2*Zeta[3])/m2 - 2160*Log[q2/m2]*
            Zeta[3] + 1080*((-I)*Pi + Log[-1 + q2/m2])*Zeta[3] - 
           (1080*I)*Pi*(Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^2 + 
             ((-I)*Pi + Log[-1 + q2/m2])*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^
                 2/2 - PolyLog[2, m2/q2]) + ((-I)*Pi + Log[-1 + q2/m2])*
              PolyLog[2, 1 - q2/m2] - PolyLog[3, 1 - q2/m2] + Zeta[3]) + 
           1080*(-Conjugate[PolyLog[2, 2, q2/m2]] + 
             (3*Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])^2)/4 + 
             Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*(-1/6*Pi^2 - 
               ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]) + 
             Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*PolyLog[2, 1 - q2/m2] - 
             ((-I)*Pi + Log[-1 + q2/m2])*(((4*I)/3)*Pi^3*
                ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                 (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + PolyLog[3, 
                m2/q2]) - Log[q2/m2]*PolyLog[3, 1 - q2/m2] + 
             Log[q2/m2]*Zeta[3]))/(360*(-1 + q2/m2))), 
      (-2*Log[m2]^5)/15 + (Log[m2]^4*(5 + (2*I)*Pi - 2*Log[q2/m2]))/3 - 
       (4*Log[m2]^3*((-114 - 5*Pi^2)/12 + (q2*((-I)*Pi*Log[q2/m2] + 
             Log[q2/m2]^2/2))/(m2*(-1 + q2/m2)) + 
          (190 + (50*I)*Pi - 5*Pi^2 - (50 + (10*I)*Pi)*Log[q2/m2] + 
            5*Log[q2/m2]^2)/10 + (I*Pi^3 - Pi^2*Log[q2/m2] + 
            (6*I)*Pi*(Pi^2/6 + ((-I)*Pi + Log[q2/m2])^2/2 - Log[q2/m2]*(
                (-I)*Pi + Log[-1 + q2/m2]) + PolyLog[2, m2/q2]) - 
            6*(((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) - 
              (Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2]))/2 - 
              Log[q2/m2]*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
                PolyLog[2, m2/q2]) + PolyLog[3, m2/q2]) + 6*Zeta[3])/
           (6*(-1 + q2/m2))))/3 + ((1140*I)*Pi^3 - 295*Pi^4 + (81*I)*Pi^5 - 
         1140*Pi^2*Log[q2/m2] - (300*I)*Pi^3*Log[q2/m2] - 
         61*Pi^4*Log[q2/m2] + 150*Pi^2*Log[q2/m2]^2 + 
         (30*I)*Pi^3*Log[q2/m2]^2 - 10*Pi^2*Log[q2/m2]^3 + 
         (900*I)*Pi^3*((-I)*Pi + Log[-1 + q2/m2]) - 
         271*Pi^4*((-I)*Pi + Log[-1 + q2/m2]) + (210*I)*Pi^3*
          ((-I)*Pi + Log[-1 + q2/m2])^2 + (180*I)*Pi^3*(-1/6*Pi^2 - 
           ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]) + 
         (6840*I)*Pi*(Pi^2/6 + ((-I)*Pi + Log[q2/m2])^2/2 - 
           Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2]) + PolyLog[2, m2/q2]) - 
         2100*Pi^2*(Pi^2/6 + ((-I)*Pi + Log[q2/m2])^2/2 - 
           Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2]) + PolyLog[2, m2/q2]) + 
         (480*I)*Pi^3*(Pi^2/6 + ((-I)*Pi + Log[q2/m2])^2/2 - 
           Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2]) + PolyLog[2, m2/q2]) - 
         6840*(((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
             (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
             (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) - 
           (Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2]))/2 - 
           Log[q2/m2]*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
             PolyLog[2, m2/q2]) + PolyLog[3, m2/q2]) - 
         (9000*I)*Pi*(((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/
                Pi)/2 - (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
             (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) - 
           (Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2]))/2 - 
           Log[q2/m2]*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
             PolyLog[2, m2/q2]) + PolyLog[3, m2/q2]) + 
         2040*Pi^2*(((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/
              2 - (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
             (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) - 
           (Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2]))/2 - 
           Log[q2/m2]*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
             PolyLog[2, m2/q2]) + PolyLog[3, m2/q2]) - 
         (1800*I)*Pi*(Log[q2/m2]*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
             PolyLog[2, m2/q2]) - 2*(((4*I)/3)*Pi^3*
              ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
               (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
               (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
             PolyLog[3, m2/q2])) + 420*Pi^2*
          (Log[q2/m2]*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
             PolyLog[2, m2/q2]) - 2*(((4*I)/3)*Pi^3*
              ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
               (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
               (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
             PolyLog[3, m2/q2])) + (360*I)*Pi*
          (Log[q2/m2]*(((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/
                  Pi)/2 - (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/
                2 + (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
             PolyLog[3, m2/q2]) - 3*((-2*Pi^4*(-1/30 + 
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2 - 
                2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - 
             PolyLog[4, m2/q2])) + 
         1800*((Log[q2/m2]^2*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
              PolyLog[2, m2/q2]))/2 - 2*Log[q2/m2]*
            (((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
               (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
               (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
             PolyLog[3, m2/q2]) + 3*((-2*Pi^4*(-1/30 + 
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2 - 
                2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - 
             PolyLog[4, m2/q2])) + (1800*I)*Pi*
          ((Log[q2/m2]^2*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
              PolyLog[2, m2/q2]))/2 - 2*Log[q2/m2]*
            (((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
               (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
               (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
             PolyLog[3, m2/q2]) + 3*((-2*Pi^4*(-1/30 + 
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2 - 
                2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - 
             PolyLog[4, m2/q2])) + 
         9000*((2*Pi^4*(-1/30 + (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2 - 
              2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
              (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - 
           (Log[q2/m2]^3*((-I)*Pi + Log[-1 + q2/m2]))/6 - 
           (Log[q2/m2]^2*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
              PolyLog[2, m2/q2]))/2 + Log[q2/m2]*
            (((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
               (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
               (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
             PolyLog[3, m2/q2]) + PolyLog[4, m2/q2]) + 
         (7560*I)*Pi*((2*Pi^4*(-1/30 + (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/
                 Pi)^2 - 2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
              (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - 
           (Log[q2/m2]^3*((-I)*Pi + Log[-1 + q2/m2]))/6 - 
           (Log[q2/m2]^2*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
              PolyLog[2, m2/q2]))/2 + Log[q2/m2]*
            (((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
               (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
               (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
             PolyLog[3, m2/q2]) + PolyLog[4, m2/q2]) - 
         7560*(((-4*I)/15)*Pi^5*((5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^
                3)/3 - (5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4)/2 + 
             (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^5 + 
             (-1/2 + ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/6) - 
           (Log[q2/m2]^4*((-I)*Pi + Log[-1 + q2/m2]))/24 - 
           (Log[q2/m2]^3*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
              PolyLog[2, m2/q2]))/6 + (Log[q2/m2]^2*(((4*I)/3)*Pi^3*(
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
              PolyLog[3, m2/q2]))/2 - Log[q2/m2]*
            ((-2*Pi^4*(-1/30 + (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2 - 
                2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - 
             PolyLog[4, m2/q2]) + PolyLog[5, m2/q2]) - 
         1800*((Log[q2/m2]^3*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
              PolyLog[2, m2/q2]))/6 - Log[q2/m2]^2*
            (((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
               (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
               (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
             PolyLog[3, m2/q2]) + 3*Log[q2/m2]*
            ((-2*Pi^4*(-1/30 + (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2 - 
                2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - 
             PolyLog[4, m2/q2]) - 4*(((-4*I)/15)*Pi^5*
              ((5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3)/3 - 
               (5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4)/2 + 
               (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^5 + (-1/2 + 
                 ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/6) + PolyLog[5, 
              m2/q2])) - 360*((Log[q2/m2]^2*(((4*I)/3)*Pi^3*(
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
              PolyLog[3, m2/q2]))/2 - 3*Log[q2/m2]*
            ((-2*Pi^4*(-1/30 + (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2 - 
                2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - 
             PolyLog[4, m2/q2]) + 6*(((-4*I)/15)*Pi^5*
              ((5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3)/3 - 
               (5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4)/2 + 
               (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^5 + (-1/2 + 
                 ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/6) + PolyLog[5, 
              m2/q2])) + 6840*Zeta[3] + (10800*I)*Pi*Zeta[3] - 
         2580*Pi^2*Zeta[3] - 10800*Log[q2/m2]*Zeta[3] - 
         (2160*I)*Pi*Log[q2/m2]*Zeta[3] + 1080*Log[q2/m2]^2*Zeta[3] + 
         5400*((-I)*Pi + Log[-1 + q2/m2])*Zeta[3] + (1440*I)*Pi*
          ((-I)*Pi + Log[-1 + q2/m2])*Zeta[3] + 
         1260*((-I)*Pi + Log[-1 + q2/m2])^2*Zeta[3] + 
         1080*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2])*
          Zeta[3] + 1440*(Pi^2/6 + ((-I)*Pi + Log[q2/m2])^2/2 - 
           Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2]) + PolyLog[2, m2/q2])*
          Zeta[3] - (5400*I)*Pi*(Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^2 + 
           ((-I)*Pi + Log[-1 + q2/m2])*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/
              2 - PolyLog[2, m2/q2]) + ((-I)*Pi + Log[-1 + q2/m2])*
            PolyLog[2, 1 - q2/m2] - PolyLog[3, 1 - q2/m2] + Zeta[3]) + 
         1380*Pi^2*(Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^2 + 
           ((-I)*Pi + Log[-1 + q2/m2])*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/
              2 - PolyLog[2, m2/q2]) + ((-I)*Pi + Log[-1 + q2/m2])*
            PolyLog[2, 1 - q2/m2] - PolyLog[3, 1 - q2/m2] + Zeta[3]) + 
         (3240*I)*Pi*(2*Conjugate[PolyLog[2, 2, q2/m2]] - 
           Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])^2 - 
           Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*(-1/6*Pi^2 - 
             ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]) + 
           (-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2])^2/2 - 
           2*Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*PolyLog[2, 1 - q2/m2] + 
           2*((-I)*Pi + Log[-1 + q2/m2])*(((4*I)/3)*Pi^3*
              ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
               (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
               (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
             PolyLog[3, m2/q2]) + 2*Log[q2/m2]*PolyLog[3, 1 - q2/m2] - 
           2*Log[q2/m2]*Zeta[3]) + (1080*I)*Pi*
          ((Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])^2)/2 - 
           (-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2])^2/2 + 
           Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*PolyLog[2, 1 - q2/m2] - 
           Log[q2/m2]*PolyLog[3, 1 - q2/m2] + Log[q2/m2]*Zeta[3]) + 
         5400*(-Conjugate[PolyLog[2, 2, q2/m2]] + 
           (3*Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])^2)/4 + 
           Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*(-1/6*Pi^2 - 
             ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]) + 
           Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*PolyLog[2, 1 - q2/m2] - 
           ((-I)*Pi + Log[-1 + q2/m2])*(((4*I)/3)*Pi^3*
              ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
               (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
               (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
             PolyLog[3, m2/q2]) - Log[q2/m2]*PolyLog[3, 1 - q2/m2] + 
           Log[q2/m2]*Zeta[3]) + (5400*I)*Pi*
          (-Conjugate[PolyLog[2, 2, q2/m2]] + (3*Log[q2/m2]^2*
             ((-I)*Pi + Log[-1 + q2/m2])^2)/4 + Log[q2/m2]*
            ((-I)*Pi + Log[-1 + q2/m2])*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/
              2 - PolyLog[2, m2/q2]) + Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*
            PolyLog[2, 1 - q2/m2] - ((-I)*Pi + Log[-1 + q2/m2])*
            (((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
               (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
               (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
             PolyLog[3, m2/q2]) - Log[q2/m2]*PolyLog[3, 1 - q2/m2] + 
           Log[q2/m2]*Zeta[3]) - 3240*(-6*Conjugate[PolyLog[3, 2, q2/m2]] - 
           HPL[{2, 3}, q2/m2] - 2*HPL[{3, 2}, q2/m2] + 
           2*Conjugate[PolyLog[2, 2, q2/m2]]*Log[q2/m2] - 
           (Log[q2/m2]^3*((-I)*Pi + Log[-1 + q2/m2])^2)/2 - 
           (Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])*(-1/6*Pi^2 - 
              ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]))/2 + 
           (Log[q2/m2]*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, 
                m2/q2])^2)/2 - Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])*
            PolyLog[2, 1 - q2/m2] + 2*Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*
            (((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
               (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
               (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
             PolyLog[3, m2/q2]) + Log[q2/m2]^2*PolyLog[3, 1 - q2/m2] - 
           3*((-I)*Pi + Log[-1 + q2/m2])*((-2*Pi^4*(-1/30 + 
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2 - 
                2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - 
             PolyLog[4, m2/q2]) - Log[q2/m2]^2*Zeta[3]) - 
         1080*(3*Conjugate[PolyLog[3, 2, q2/m2]] + HPL[{2, 3}, q2/m2] + 
           2*HPL[{3, 2}, q2/m2] + (Log[q2/m2]^3*((-I)*Pi + Log[-1 + q2/m2])^
              2)/4 - (Log[q2/m2]*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
               PolyLog[2, m2/q2])^2)/2 + (Log[q2/m2]^2*((-I)*Pi + 
              Log[-1 + q2/m2])*PolyLog[2, 1 - q2/m2])/2 - 
           (Log[q2/m2]^2*PolyLog[3, 1 - q2/m2])/2 + (Log[q2/m2]^2*Zeta[3])/
            2) - 5400*(Conjugate[PolyLog[3, 2, q2/m2]] - 
           Conjugate[PolyLog[2, 2, q2/m2]]*Log[q2/m2] + 
           (Log[q2/m2]^3*((-I)*Pi + Log[-1 + q2/m2])^2)/3 + 
           (Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])*(-1/6*Pi^2 - 
              ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]))/2 + 
           (Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])*PolyLog[2, 1 - q2/m2])/
            2 - Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*
            (((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
               (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
               (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
             PolyLog[3, m2/q2]) - (Log[q2/m2]^2*PolyLog[3, 1 - q2/m2])/2 + 
           ((-I)*Pi + Log[-1 + q2/m2])*((-2*Pi^4*(-1/30 + 
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2 - 
                2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - 
             PolyLog[4, m2/q2]) + (Log[q2/m2]^2*Zeta[3])/2) + 
         (2520*I)*Pi*(-1/90*Pi^4 - (Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^3)/
            2 - (((-I)*Pi + Log[-1 + q2/m2])^2*(-1/6*Pi^2 - 
              ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]))/2 - 
           (((-I)*Pi + Log[-1 + q2/m2])^2*PolyLog[2, 1 - q2/m2])/2 + 
           PolyLog[4, 1 - q2/m2] - ((-I)*Pi + Log[-1 + q2/m2])*Zeta[3]) - 
         2520*(Conjugate[PolyLog[2, 3, q2/m2]] - (Pi^4*Log[q2/m2])/90 + 
           Conjugate[PolyLog[2, 2, q2/m2]]*((-I)*Pi + Log[-1 + q2/m2]) - 
           (5*Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])^3)/12 - 
           (Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^2*(-1/6*Pi^2 - 
              ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]))/2 - 
           (Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^2*PolyLog[2, 1 - q2/m2])/
            2 + (((-I)*Pi + Log[-1 + q2/m2])^2*(((4*I)/3)*Pi^3*(
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
              PolyLog[3, m2/q2]))/2 + Log[q2/m2]*PolyLog[4, 1 - q2/m2] - 
           Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*Zeta[3]))/120 + 
       2*Log[m2]^2*((-((190 + (50*I)*Pi - 5*Pi^2)*Log[q2/m2]) + 
           ((50 + (10*I)*Pi)*Log[q2/m2]^2)/2 - (5*Log[q2/m2]^3)/3 + 
           (5*(390 + (114*I)*Pi - 15*Pi^2 - I*Pi^3 - 16*Zeta[3]))/3)/10 + 
         (-390 - 25*Pi^2 - 44*Zeta[3])/12 + 
         (q2*((-I)*Pi^3 - (30*I)*Pi*Log[q2/m2] + 11*Pi^2*Log[q2/m2] + 
            15*Log[q2/m2]^2 + (15*I)*Pi*Log[q2/m2]^2 - 5*Log[q2/m2]^3 - 
            (6*I)*Pi*(Pi^2/6 + ((-I)*Pi + Log[q2/m2])^2/2 - Log[q2/m2]*(
                (-I)*Pi + Log[-1 + q2/m2]) + PolyLog[2, m2/q2]) + 
            6*(((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) - 
              (Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2]))/2 - 
              Log[q2/m2]*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
                PolyLog[2, m2/q2]) + PolyLog[3, m2/q2]) - 6*Zeta[3]))/
          (6*m2*(-1 + q2/m2)) + ((120*I)*Pi^3 - 59*Pi^4 + ((180*I)*Pi^3*q2)/
            m2 - 120*Pi^2*Log[q2/m2] - (60*I)*Pi^3*Log[q2/m2] - 
           (180*Pi^2*q2*Log[q2/m2])/m2 + 30*Pi^2*Log[q2/m2]^2 + 
           (180*I)*Pi^3*((-I)*Pi + Log[-1 + q2/m2]) + (720*I)*Pi*
            (Pi^2/6 + ((-I)*Pi + Log[q2/m2])^2/2 - Log[q2/m2]*
              ((-I)*Pi + Log[-1 + q2/m2]) + PolyLog[2, m2/q2]) - 
           420*Pi^2*(Pi^2/6 + ((-I)*Pi + Log[q2/m2])^2/2 - 
             Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2]) + PolyLog[2, m2/q2]) + 
           ((1080*I)*Pi*q2*(Pi^2/6 + ((-I)*Pi + Log[q2/m2])^2/2 - 
              Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2]) + PolyLog[2, m2/q2]))/
            m2 - 720*(((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/
                  Pi)/2 - (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/
                2 + (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) - 
             (Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2]))/2 - 
             Log[q2/m2]*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, 
                m2/q2]) + PolyLog[3, m2/q2]) - (1800*I)*Pi*
            (((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
               (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
               (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) - 
             (Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2]))/2 - 
             Log[q2/m2]*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, 
                m2/q2]) + PolyLog[3, m2/q2]) - 
           (1080*q2*(((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/
                   Pi)/2 - (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/
                 2 + (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) - 
              (Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2]))/2 - 
              Log[q2/m2]*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
                PolyLog[2, m2/q2]) + PolyLog[3, m2/q2]))/m2 - 
           (360*I)*Pi*(Log[q2/m2]*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
               PolyLog[2, m2/q2]) - 2*(((4*I)/3)*Pi^3*
                ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                 (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + PolyLog[3, 
                m2/q2])) + 360*((Log[q2/m2]^2*(-1/6*Pi^2 - 
                ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]))/2 - 
             2*Log[q2/m2]*(((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + 
                      Log[q2/m2]))/Pi)/2 - (3*(1/2 - ((I/2)*((-I)*Pi + 
                        Log[q2/m2]))/Pi)^2)/2 + (1/2 - ((I/2)*((-I)*Pi + 
                      Log[q2/m2]))/Pi)^3) + PolyLog[3, m2/q2]) + 
             3*((-2*Pi^4*(-1/30 + (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^
                   2 - 2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - PolyLog[
                4, m2/q2])) + 1800*((2*Pi^4*(-1/30 + 
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2 - 
                2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - 
             (Log[q2/m2]^3*((-I)*Pi + Log[-1 + q2/m2]))/6 - 
             (Log[q2/m2]^2*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
                PolyLog[2, m2/q2]))/2 + Log[q2/m2]*(((4*I)/3)*Pi^3*
                ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                 (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + PolyLog[3, 
                m2/q2]) + PolyLog[4, m2/q2]) + 720*Zeta[3] + 
           (2160*I)*Pi*Zeta[3] + (1080*q2*Zeta[3])/m2 - 2160*Log[q2/m2]*
            Zeta[3] + 1080*((-I)*Pi + Log[-1 + q2/m2])*Zeta[3] - 
           (1080*I)*Pi*(Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^2 + 
             ((-I)*Pi + Log[-1 + q2/m2])*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^
                 2/2 - PolyLog[2, m2/q2]) + ((-I)*Pi + Log[-1 + q2/m2])*
              PolyLog[2, 1 - q2/m2] - PolyLog[3, 1 - q2/m2] + Zeta[3]) + 
           1080*(-Conjugate[PolyLog[2, 2, q2/m2]] + 
             (3*Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])^2)/4 + 
             Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*(-1/6*Pi^2 - 
               ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]) + 
             Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*PolyLog[2, 1 - q2/m2] - 
             ((-I)*Pi + Log[-1 + q2/m2])*(((4*I)/3)*Pi^3*
                ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                 (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + PolyLog[3, 
                m2/q2]) - Log[q2/m2]*PolyLog[3, 1 - q2/m2] + 
             Log[q2/m2]*Zeta[3]))/(360*(-1 + q2/m2))) - 
       2*Log[m2]*((-25320 - 1900*Pi^2 - 101*Pi^4 - 4400*Zeta[3])/240 + 
         (q2*((-60*I)*Pi^3 - 7*Pi^4 - (1368*I)*Pi*Log[q2/m2] + 
            660*Pi^2*Log[q2/m2] - (48*I)*Pi^3*Log[q2/m2] + 684*Log[q2/m2]^2 + 
            (900*I)*Pi*Log[q2/m2]^2 - 228*Pi^2*Log[q2/m2]^2 - 
            300*Log[q2/m2]^3 - (252*I)*Pi*Log[q2/m2]^3 + 63*Log[q2/m2]^4 - 
            (60*I)*Pi^3*((-I)*Pi + Log[-1 + q2/m2]) - (360*I)*Pi*
             (Pi^2/6 + ((-I)*Pi + Log[q2/m2])^2/2 - Log[q2/m2]*((-I)*Pi + 
                Log[-1 + q2/m2]) + PolyLog[2, m2/q2]) + 
            60*Pi^2*(Pi^2/6 + ((-I)*Pi + Log[q2/m2])^2/2 - Log[q2/m2]*(
                (-I)*Pi + Log[-1 + q2/m2]) + PolyLog[2, m2/q2]) + 
            360*(((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/
                 2 - (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) - 
              (Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2]))/2 - 
              Log[q2/m2]*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
                PolyLog[2, m2/q2]) + PolyLog[3, m2/q2]) + 
            (360*I)*Pi*(((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/
                   Pi)/2 - (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/
                 2 + (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) - 
              (Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2]))/2 - 
              Log[q2/m2]*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
                PolyLog[2, m2/q2]) + PolyLog[3, m2/q2]) - 
            (360*I)*Pi*(Log[q2/m2]*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
                PolyLog[2, m2/q2]) - 2*(((4*I)/3)*Pi^3*
                 ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                  (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
                PolyLog[3, m2/q2])) + 360*((Log[q2/m2]^2*(-1/6*Pi^2 - 
                 ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]))/2 - 
              2*Log[q2/m2]*(((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + 
                       Log[q2/m2]))/Pi)/2 - (3*(1/2 - ((I/2)*((-I)*Pi + 
                         Log[q2/m2]))/Pi)^2)/2 + (1/2 - ((I/2)*((-I)*Pi + 
                       Log[q2/m2]))/Pi)^3) + PolyLog[3, m2/q2]) + 
              3*((-2*Pi^4*(-1/30 + (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^
                    2 - 2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                   (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - 
                PolyLog[4, m2/q2])) - 360*((2*Pi^4*(-1/30 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2 - 
                 2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - 
              (Log[q2/m2]^3*((-I)*Pi + Log[-1 + q2/m2]))/6 - (Log[q2/m2]^2*
                (-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]))/
               2 + Log[q2/m2]*(((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + 
                       Log[q2/m2]))/Pi)/2 - (3*(1/2 - ((I/2)*((-I)*Pi + 
                         Log[q2/m2]))/Pi)^2)/2 + (1/2 - ((I/2)*((-I)*Pi + 
                       Log[q2/m2]))/Pi)^3) + PolyLog[3, m2/q2]) + 
              PolyLog[4, m2/q2]) - 360*Zeta[3] - (1440*I)*Pi*Zeta[3] + 
            1440*Log[q2/m2]*Zeta[3] - 360*((-I)*Pi + Log[-1 + q2/m2])*
             Zeta[3] + (360*I)*Pi*(Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^2 + 
              ((-I)*Pi + Log[-1 + q2/m2])*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^
                  2/2 - PolyLog[2, m2/q2]) + ((-I)*Pi + Log[-1 + q2/m2])*
               PolyLog[2, 1 - q2/m2] - PolyLog[3, 1 - q2/m2] + Zeta[3]) - 
            360*(-Conjugate[PolyLog[2, 2, q2/m2]] + (3*Log[q2/m2]^2*
                ((-I)*Pi + Log[-1 + q2/m2])^2)/4 + Log[q2/m2]*((-I)*Pi + 
                Log[-1 + q2/m2])*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
                PolyLog[2, m2/q2]) + Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*
               PolyLog[2, 1 - q2/m2] - ((-I)*Pi + Log[-1 + q2/m2])*(
                ((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                  (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
                PolyLog[3, m2/q2]) - Log[q2/m2]*PolyLog[3, 1 - q2/m2] + 
              Log[q2/m2]*Zeta[3])))/(72*m2*(-1 + q2/m2)) + 
         ((300*I)*Pi^3 - 59*Pi^4 - 300*Pi^2*Log[q2/m2] - 
           (60*I)*Pi^3*Log[q2/m2] + 30*Pi^2*Log[q2/m2]^2 + 
           (180*I)*Pi^3*((-I)*Pi + Log[-1 + q2/m2]) + (1800*I)*Pi*
            (Pi^2/6 + ((-I)*Pi + Log[q2/m2])^2/2 - Log[q2/m2]*
              ((-I)*Pi + Log[-1 + q2/m2]) + PolyLog[2, m2/q2]) - 
           420*Pi^2*(Pi^2/6 + ((-I)*Pi + Log[q2/m2])^2/2 - 
             Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2]) + PolyLog[2, m2/q2]) - 
           1800*(((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/
                2 - (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
               (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) - 
             (Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2]))/2 - 
             Log[q2/m2]*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, 
                m2/q2]) + PolyLog[3, m2/q2]) - (1800*I)*Pi*
            (((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
               (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
               (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) - 
             (Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2]))/2 - 
             Log[q2/m2]*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, 
                m2/q2]) + PolyLog[3, m2/q2]) - (360*I)*Pi*
            (Log[q2/m2]*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, 
                m2/q2]) - 2*(((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + 
                      Log[q2/m2]))/Pi)/2 - (3*(1/2 - ((I/2)*((-I)*Pi + 
                        Log[q2/m2]))/Pi)^2)/2 + (1/2 - ((I/2)*((-I)*Pi + 
                      Log[q2/m2]))/Pi)^3) + PolyLog[3, m2/q2])) + 
           360*((Log[q2/m2]^2*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
                PolyLog[2, m2/q2]))/2 - 2*Log[q2/m2]*(((4*I)/3)*Pi^3*
                ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                 (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + PolyLog[3, 
                m2/q2]) + 3*((-2*Pi^4*(-1/30 + (1/2 - ((I/2)*((-I)*Pi + 
                       Log[q2/m2]))/Pi)^2 - 2*(1/2 - ((I/2)*((-I)*Pi + 
                        Log[q2/m2]))/Pi)^3 + (1/2 - ((I/2)*((-I)*Pi + 
                       Log[q2/m2]))/Pi)^4))/3 - PolyLog[4, m2/q2])) + 
           1800*((2*Pi^4*(-1/30 + (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^
                 2 - 2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - 
             (Log[q2/m2]^3*((-I)*Pi + Log[-1 + q2/m2]))/6 - 
             (Log[q2/m2]^2*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
                PolyLog[2, m2/q2]))/2 + Log[q2/m2]*(((4*I)/3)*Pi^3*
                ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                 (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + PolyLog[3, 
                m2/q2]) + PolyLog[4, m2/q2]) + 1800*Zeta[3] + 
           (2160*I)*Pi*Zeta[3] - 2160*Log[q2/m2]*Zeta[3] + 
           1080*((-I)*Pi + Log[-1 + q2/m2])*Zeta[3] - (1080*I)*Pi*
            (Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^2 + 
             ((-I)*Pi + Log[-1 + q2/m2])*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^
                 2/2 - PolyLog[2, m2/q2]) + ((-I)*Pi + Log[-1 + q2/m2])*
              PolyLog[2, 1 - q2/m2] - PolyLog[3, 1 - q2/m2] + Zeta[3]) + 
           1080*(-Conjugate[PolyLog[2, 2, q2/m2]] + 
             (3*Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])^2)/4 + 
             Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*(-1/6*Pi^2 - 
               ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]) + 
             Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*PolyLog[2, 1 - q2/m2] - 
             ((-I)*Pi + Log[-1 + q2/m2])*(((4*I)/3)*Pi^3*
                ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                 (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + PolyLog[3, 
                m2/q2]) - Log[q2/m2]*PolyLog[3, 1 - q2/m2] + 
             Log[q2/m2]*Zeta[3]))/120 + ((1140*I)*Pi^3 - 295*Pi^4 + 
           (81*I)*Pi^5 - 1140*Pi^2*Log[q2/m2] - (300*I)*Pi^3*Log[q2/m2] - 
           61*Pi^4*Log[q2/m2] + 150*Pi^2*Log[q2/m2]^2 + 
           (30*I)*Pi^3*Log[q2/m2]^2 - 10*Pi^2*Log[q2/m2]^3 + 
           (900*I)*Pi^3*((-I)*Pi + Log[-1 + q2/m2]) - 
           271*Pi^4*((-I)*Pi + Log[-1 + q2/m2]) + (210*I)*Pi^3*
            ((-I)*Pi + Log[-1 + q2/m2])^2 + (180*I)*Pi^3*(-1/6*Pi^2 - 
             ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]) + 
           (6840*I)*Pi*(Pi^2/6 + ((-I)*Pi + Log[q2/m2])^2/2 - 
             Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2]) + PolyLog[2, m2/q2]) - 
           2100*Pi^2*(Pi^2/6 + ((-I)*Pi + Log[q2/m2])^2/2 - 
             Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2]) + PolyLog[2, m2/q2]) + 
           (480*I)*Pi^3*(Pi^2/6 + ((-I)*Pi + Log[q2/m2])^2/2 - 
             Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2]) + PolyLog[2, m2/q2]) - 
           6840*(((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/
                2 - (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
               (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) - 
             (Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2]))/2 - 
             Log[q2/m2]*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, 
                m2/q2]) + PolyLog[3, m2/q2]) - (9000*I)*Pi*
            (((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
               (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
               (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) - 
             (Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2]))/2 - 
             Log[q2/m2]*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, 
                m2/q2]) + PolyLog[3, m2/q2]) + 2040*Pi^2*
            (((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
               (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
               (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) - 
             (Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2]))/2 - 
             Log[q2/m2]*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, 
                m2/q2]) + PolyLog[3, m2/q2]) - (1800*I)*Pi*
            (Log[q2/m2]*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, 
                m2/q2]) - 2*(((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + 
                      Log[q2/m2]))/Pi)/2 - (3*(1/2 - ((I/2)*((-I)*Pi + 
                        Log[q2/m2]))/Pi)^2)/2 + (1/2 - ((I/2)*((-I)*Pi + 
                      Log[q2/m2]))/Pi)^3) + PolyLog[3, m2/q2])) + 
           420*Pi^2*(Log[q2/m2]*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
               PolyLog[2, m2/q2]) - 2*(((4*I)/3)*Pi^3*
                ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                 (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + PolyLog[3, 
                m2/q2])) + (360*I)*Pi*(Log[q2/m2]*(((4*I)/3)*Pi^3*
                ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                 (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + PolyLog[3, 
                m2/q2]) - 3*((-2*Pi^4*(-1/30 + (1/2 - ((I/2)*((-I)*Pi + 
                       Log[q2/m2]))/Pi)^2 - 2*(1/2 - ((I/2)*((-I)*Pi + 
                        Log[q2/m2]))/Pi)^3 + (1/2 - ((I/2)*((-I)*Pi + 
                       Log[q2/m2]))/Pi)^4))/3 - PolyLog[4, m2/q2])) + 
           1800*((Log[q2/m2]^2*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
                PolyLog[2, m2/q2]))/2 - 2*Log[q2/m2]*(((4*I)/3)*Pi^3*
                ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                 (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + PolyLog[3, 
                m2/q2]) + 3*((-2*Pi^4*(-1/30 + (1/2 - ((I/2)*((-I)*Pi + 
                       Log[q2/m2]))/Pi)^2 - 2*(1/2 - ((I/2)*((-I)*Pi + 
                        Log[q2/m2]))/Pi)^3 + (1/2 - ((I/2)*((-I)*Pi + 
                       Log[q2/m2]))/Pi)^4))/3 - PolyLog[4, m2/q2])) + 
           (1800*I)*Pi*((Log[q2/m2]^2*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/
                 2 - PolyLog[2, m2/q2]))/2 - 2*Log[q2/m2]*(((4*I)/3)*Pi^3*
                ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                 (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + PolyLog[3, 
                m2/q2]) + 3*((-2*Pi^4*(-1/30 + (1/2 - ((I/2)*((-I)*Pi + 
                       Log[q2/m2]))/Pi)^2 - 2*(1/2 - ((I/2)*((-I)*Pi + 
                        Log[q2/m2]))/Pi)^3 + (1/2 - ((I/2)*((-I)*Pi + 
                       Log[q2/m2]))/Pi)^4))/3 - PolyLog[4, m2/q2])) + 
           9000*((2*Pi^4*(-1/30 + (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^
                 2 - 2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - 
             (Log[q2/m2]^3*((-I)*Pi + Log[-1 + q2/m2]))/6 - 
             (Log[q2/m2]^2*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
                PolyLog[2, m2/q2]))/2 + Log[q2/m2]*(((4*I)/3)*Pi^3*
                ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                 (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + PolyLog[3, 
                m2/q2]) + PolyLog[4, m2/q2]) + (7560*I)*Pi*
            ((2*Pi^4*(-1/30 + (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2 - 
                2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - 
             (Log[q2/m2]^3*((-I)*Pi + Log[-1 + q2/m2]))/6 - 
             (Log[q2/m2]^2*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
                PolyLog[2, m2/q2]))/2 + Log[q2/m2]*(((4*I)/3)*Pi^3*
                ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                 (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + PolyLog[3, 
                m2/q2]) + PolyLog[4, m2/q2]) - 
           7560*(((-4*I)/15)*Pi^5*((5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/
                    Pi)^3)/3 - (5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^
                  4)/2 + (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^5 + 
               (-1/2 + ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/6) - 
             (Log[q2/m2]^4*((-I)*Pi + Log[-1 + q2/m2]))/24 - 
             (Log[q2/m2]^3*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
                PolyLog[2, m2/q2]))/6 + (Log[q2/m2]^2*(((4*I)/3)*Pi^3*
                 ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                  (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
                PolyLog[3, m2/q2]))/2 - Log[q2/m2]*((-2*Pi^4*(-1/30 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2 - 
                  2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - PolyLog[
                4, m2/q2]) + PolyLog[5, m2/q2]) - 
           1800*((Log[q2/m2]^3*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
                PolyLog[2, m2/q2]))/6 - Log[q2/m2]^2*(((4*I)/3)*Pi^3*
                ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                 (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + PolyLog[3, 
                m2/q2]) + 3*Log[q2/m2]*((-2*Pi^4*(-1/30 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2 - 
                  2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - PolyLog[
                4, m2/q2]) - 4*(((-4*I)/15)*Pi^5*
                ((5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3)/3 - 
                 (5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4)/2 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^5 + 
                 (-1/2 + ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/6) + PolyLog[5, 
                m2/q2])) - 360*((Log[q2/m2]^2*(((4*I)/3)*Pi^3*
                 ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                  (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
                PolyLog[3, m2/q2]))/2 - 3*Log[q2/m2]*
              ((-2*Pi^4*(-1/30 + (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^
                   2 - 2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - PolyLog[
                4, m2/q2]) + 6*(((-4*I)/15)*Pi^5*
                ((5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3)/3 - 
                 (5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4)/2 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^5 + 
                 (-1/2 + ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/6) + PolyLog[5, 
                m2/q2])) + 6840*Zeta[3] + (10800*I)*Pi*Zeta[3] - 
           2580*Pi^2*Zeta[3] - 10800*Log[q2/m2]*Zeta[3] - 
           (2160*I)*Pi*Log[q2/m2]*Zeta[3] + 1080*Log[q2/m2]^2*Zeta[3] + 
           5400*((-I)*Pi + Log[-1 + q2/m2])*Zeta[3] + (1440*I)*Pi*
            ((-I)*Pi + Log[-1 + q2/m2])*Zeta[3] + 
           1260*((-I)*Pi + Log[-1 + q2/m2])^2*Zeta[3] + 
           1080*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2])*
            Zeta[3] + 1440*(Pi^2/6 + ((-I)*Pi + Log[q2/m2])^2/2 - 
             Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2]) + PolyLog[2, m2/q2])*
            Zeta[3] - (5400*I)*Pi*(Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^2 + 
             ((-I)*Pi + Log[-1 + q2/m2])*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^
                 2/2 - PolyLog[2, m2/q2]) + ((-I)*Pi + Log[-1 + q2/m2])*
              PolyLog[2, 1 - q2/m2] - PolyLog[3, 1 - q2/m2] + Zeta[3]) + 
           1380*Pi^2*(Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^2 + 
             ((-I)*Pi + Log[-1 + q2/m2])*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^
                 2/2 - PolyLog[2, m2/q2]) + ((-I)*Pi + Log[-1 + q2/m2])*
              PolyLog[2, 1 - q2/m2] - PolyLog[3, 1 - q2/m2] + Zeta[3]) + 
           (3240*I)*Pi*(2*Conjugate[PolyLog[2, 2, q2/m2]] - 
             Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])^2 - 
             Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*(-1/6*Pi^2 - 
               ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]) + 
             (-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2])^2/
              2 - 2*Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*PolyLog[2, 1 - 
                q2/m2] + 2*((-I)*Pi + Log[-1 + q2/m2])*(((4*I)/3)*Pi^3*
                ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                 (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + PolyLog[3, 
                m2/q2]) + 2*Log[q2/m2]*PolyLog[3, 1 - q2/m2] - 
             2*Log[q2/m2]*Zeta[3]) + (1080*I)*Pi*
            ((Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])^2)/2 - 
             (-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2])^2/
              2 + Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*PolyLog[2, 1 - 
                q2/m2] - Log[q2/m2]*PolyLog[3, 1 - q2/m2] + 
             Log[q2/m2]*Zeta[3]) + 5400*(-Conjugate[PolyLog[2, 2, q2/m2]] + 
             (3*Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])^2)/4 + 
             Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*(-1/6*Pi^2 - 
               ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]) + 
             Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*PolyLog[2, 1 - q2/m2] - 
             ((-I)*Pi + Log[-1 + q2/m2])*(((4*I)/3)*Pi^3*
                ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                 (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + PolyLog[3, 
                m2/q2]) - Log[q2/m2]*PolyLog[3, 1 - q2/m2] + 
             Log[q2/m2]*Zeta[3]) + (5400*I)*Pi*
            (-Conjugate[PolyLog[2, 2, q2/m2]] + (3*Log[q2/m2]^2*((-I)*Pi + 
                 Log[-1 + q2/m2])^2)/4 + Log[q2/m2]*((-I)*Pi + Log[
                -1 + q2/m2])*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
               PolyLog[2, m2/q2]) + Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*
              PolyLog[2, 1 - q2/m2] - ((-I)*Pi + Log[-1 + q2/m2])*
              (((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                 (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + PolyLog[3, 
                m2/q2]) - Log[q2/m2]*PolyLog[3, 1 - q2/m2] + 
             Log[q2/m2]*Zeta[3]) - 3240*(-6*Conjugate[PolyLog[3, 2, q2/m2]] - 
             HPL[{2, 3}, q2/m2] - 2*HPL[{3, 2}, q2/m2] + 
             2*Conjugate[PolyLog[2, 2, q2/m2]]*Log[q2/m2] - 
             (Log[q2/m2]^3*((-I)*Pi + Log[-1 + q2/m2])^2)/2 - 
             (Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])*(-1/6*Pi^2 - 
                ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]))/2 + 
             (Log[q2/m2]*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
                 PolyLog[2, m2/q2])^2)/2 - Log[q2/m2]^2*((-I)*Pi + Log[
                -1 + q2/m2])*PolyLog[2, 1 - q2/m2] + 2*Log[q2/m2]*
              ((-I)*Pi + Log[-1 + q2/m2])*(((4*I)/3)*Pi^3*
                ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                 (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + PolyLog[3, 
                m2/q2]) + Log[q2/m2]^2*PolyLog[3, 1 - q2/m2] - 
             3*((-I)*Pi + Log[-1 + q2/m2])*((-2*Pi^4*(-1/30 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2 - 
                  2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - PolyLog[
                4, m2/q2]) - Log[q2/m2]^2*Zeta[3]) - 
           1080*(3*Conjugate[PolyLog[3, 2, q2/m2]] + HPL[{2, 3}, q2/m2] + 
             2*HPL[{3, 2}, q2/m2] + (Log[q2/m2]^3*((-I)*Pi + Log[-1 + q2/m2])^
                2)/4 - (Log[q2/m2]*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
                 PolyLog[2, m2/q2])^2)/2 + (Log[q2/m2]^2*((-I)*Pi + 
                Log[-1 + q2/m2])*PolyLog[2, 1 - q2/m2])/2 - 
             (Log[q2/m2]^2*PolyLog[3, 1 - q2/m2])/2 + (Log[q2/m2]^2*Zeta[3])/
              2) - 5400*(Conjugate[PolyLog[3, 2, q2/m2]] - 
             Conjugate[PolyLog[2, 2, q2/m2]]*Log[q2/m2] + 
             (Log[q2/m2]^3*((-I)*Pi + Log[-1 + q2/m2])^2)/3 + 
             (Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])*(-1/6*Pi^2 - 
                ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]))/2 + 
             (Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])*PolyLog[2, 1 - q2/m2])/
              2 - Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*(((4*I)/3)*Pi^3*
                ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                 (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + PolyLog[3, 
                m2/q2]) - (Log[q2/m2]^2*PolyLog[3, 1 - q2/m2])/2 + 
             ((-I)*Pi + Log[-1 + q2/m2])*((-2*Pi^4*(-1/30 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2 - 
                  2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - PolyLog[
                4, m2/q2]) + (Log[q2/m2]^2*Zeta[3])/2) + 
           (2520*I)*Pi*(-1/90*Pi^4 - (Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^
                3)/2 - (((-I)*Pi + Log[-1 + q2/m2])^2*(-1/6*Pi^2 - 
                ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]))/2 - 
             (((-I)*Pi + Log[-1 + q2/m2])^2*PolyLog[2, 1 - q2/m2])/2 + 
             PolyLog[4, 1 - q2/m2] - ((-I)*Pi + Log[-1 + q2/m2])*Zeta[3]) - 
           2520*(Conjugate[PolyLog[2, 3, q2/m2]] - (Pi^4*Log[q2/m2])/90 + 
             Conjugate[PolyLog[2, 2, q2/m2]]*((-I)*Pi + Log[-1 + q2/m2]) - 
             (5*Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])^3)/12 - 
             (Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^2*(-1/6*Pi^2 - 
                ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]))/2 - 
             (Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^2*PolyLog[2, 1 - q2/m2])/
              2 + (((-I)*Pi + Log[-1 + q2/m2])^2*(((4*I)/3)*Pi^3*
                 ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                  (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
                PolyLog[3, m2/q2]))/2 + Log[q2/m2]*PolyLog[4, 1 - q2/m2] - 
             Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*Zeta[3]))/
          (360*(-1 + q2/m2)) + (((190 + (50*I)*Pi - 5*Pi^2)*Log[q2/m2]^2)/2 - 
           ((50 + (10*I)*Pi)*Log[q2/m2]^3)/6 + (5*Log[q2/m2]^4)/12 - 
           (Log[q2/m2]*((-5*I)*(-114*Pi + Pi^3) - 5*(-390 + 15*Pi^2 + 
                16*Zeta[3])))/3 + (25320 - 1140*Pi^2 + Pi^4 - 1600*Zeta[3] - 
             (20*I)*(-390*Pi + 5*Pi^3 + 16*Pi*Zeta[3]))/12)/10) + 
       (-1/6*((190 + (50*I)*Pi - 5*Pi^2)*Log[q2/m2]^3) + 
         ((50 + (10*I)*Pi)*Log[q2/m2]^4)/24 - Log[q2/m2]^5/12 + 
         (Log[q2/m2]^2*((-5*I)*(-114*Pi + Pi^3) - 5*(-390 + 15*Pi^2 + 
              16*Zeta[3])))/6 - (Log[q2/m2]*(25320 - 1140*Pi^2 + Pi^4 - 
            1600*Zeta[3] - (20*I)*(-390*Pi + 5*Pi^3 + 16*Pi*Zeta[3])))/12 + 
         (79800 - 3900*Pi^2 + 5*Pi^4 - 6080*Zeta[3] + 160*Pi^2*Zeta[3] + 
           I*(25320*Pi - 380*Pi^3 - 3*Pi^5 - 1600*Pi*Zeta[3]) - 768*Zeta[5])/
          12)/10 + (-239400 - 19500*Pi^2 - 1515*Pi^4 - 50160*Zeta[3] - 
         2200*Pi^2*Zeta[3] - 51696*Zeta[5])/720 + 
       (q2*((-1140*I)*Pi^3 - 175*Pi^4 - (171*I)*Pi^5 - (23400*I)*Pi*
           Log[q2/m2] + 12540*Pi^2*Log[q2/m2] - (1200*I)*Pi^3*Log[q2/m2] + 
          1331*Pi^4*Log[q2/m2] + 11700*Log[q2/m2]^2 + (17100*I)*Pi*
           Log[q2/m2]^2 - 5700*Pi^2*Log[q2/m2]^2 + (720*I)*Pi^3*
           Log[q2/m2]^2 - 5700*Log[q2/m2]^3 - (6300*I)*Pi*Log[q2/m2]^3 + 
          1460*Pi^2*Log[q2/m2]^3 + 1575*Log[q2/m2]^4 + 
          (1275*I)*Pi*Log[q2/m2]^4 - 255*Log[q2/m2]^5 - 
          (1500*I)*Pi^3*((-I)*Pi + Log[-1 + q2/m2]) + 
          389*Pi^4*((-I)*Pi + Log[-1 + q2/m2]) - (390*I)*Pi^3*
           ((-I)*Pi + Log[-1 + q2/m2])^2 + (420*I)*Pi^3*(-1/6*Pi^2 - 
            ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]) - 
          (6840*I)*Pi*(Pi^2/6 + ((-I)*Pi + Log[q2/m2])^2/2 - 
            Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2]) + PolyLog[2, m2/q2]) + 
          1500*Pi^2*(Pi^2/6 + ((-I)*Pi + Log[q2/m2])^2/2 - 
            Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2]) + PolyLog[2, m2/q2]) - 
          (600*I)*Pi^3*(Pi^2/6 + ((-I)*Pi + Log[q2/m2])^2/2 - 
            Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2]) + PolyLog[2, m2/q2]) + 
          6840*(((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
              (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
              (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) - 
            (Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2]))/2 - 
            Log[q2/m2]*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
              PolyLog[2, m2/q2]) + PolyLog[3, m2/q2]) + 
          (9000*I)*Pi*(((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/
                 Pi)/2 - (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
              (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) - 
            (Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2]))/2 - 
            Log[q2/m2]*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
              PolyLog[2, m2/q2]) + PolyLog[3, m2/q2]) - 
          1920*Pi^2*(((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/
                 Pi)/2 - (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
              (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) - 
            (Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2]))/2 - 
            Log[q2/m2]*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
              PolyLog[2, m2/q2]) + PolyLog[3, m2/q2]) - 
          (9000*I)*Pi*(Log[q2/m2]*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
              PolyLog[2, m2/q2]) - 2*(((4*I)/3)*Pi^3*(
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
              PolyLog[3, m2/q2])) + 2580*Pi^2*
           (Log[q2/m2]*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
              PolyLog[2, m2/q2]) - 2*(((4*I)/3)*Pi^3*(
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
              PolyLog[3, m2/q2])) + (10440*I)*Pi*
           (Log[q2/m2]*(((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/
                   Pi)/2 - (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/
                 2 + (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
              PolyLog[3, m2/q2]) - 3*((-2*Pi^4*(-1/30 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2 - 
                 2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - 
              PolyLog[4, m2/q2])) + 
          9000*((Log[q2/m2]^2*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
               PolyLog[2, m2/q2]))/2 - 2*Log[q2/m2]*(((4*I)/3)*Pi^3*(
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
              PolyLog[3, m2/q2]) + 3*((-2*Pi^4*(-1/30 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2 - 
                 2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - 
              PolyLog[4, m2/q2])) + (9000*I)*Pi*
           ((Log[q2/m2]^2*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[
                2, m2/q2]))/2 - 2*Log[q2/m2]*(((4*I)/3)*Pi^3*(
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
              PolyLog[3, m2/q2]) + 3*((-2*Pi^4*(-1/30 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2 - 
                 2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - 
              PolyLog[4, m2/q2])) - 
          9000*((2*Pi^4*(-1/30 + (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^
                2 - 2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
               (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - 
            (Log[q2/m2]^3*((-I)*Pi + Log[-1 + q2/m2]))/6 - 
            (Log[q2/m2]^2*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[
                2, m2/q2]))/2 + Log[q2/m2]*(((4*I)/3)*Pi^3*(
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
              PolyLog[3, m2/q2]) + PolyLog[4, m2/q2]) - 
          (7560*I)*Pi*((2*Pi^4*(-1/30 + (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/
                  Pi)^2 - 2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
               (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - 
            (Log[q2/m2]^3*((-I)*Pi + Log[-1 + q2/m2]))/6 - 
            (Log[q2/m2]^2*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[
                2, m2/q2]))/2 + Log[q2/m2]*(((4*I)/3)*Pi^3*(
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
              PolyLog[3, m2/q2]) + PolyLog[4, m2/q2]) + 
          7560*(((-4*I)/15)*Pi^5*((5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/
                   Pi)^3)/3 - (5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4)/
               2 + (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^5 + 
              (-1/2 + ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/6) - 
            (Log[q2/m2]^4*((-I)*Pi + Log[-1 + q2/m2]))/24 - 
            (Log[q2/m2]^3*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[
                2, m2/q2]))/6 + (Log[q2/m2]^2*(((4*I)/3)*Pi^3*
                ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                 (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + PolyLog[3, 
                m2/q2]))/2 - Log[q2/m2]*((-2*Pi^4*(-1/30 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2 - 
                 2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - 
              PolyLog[4, m2/q2]) + PolyLog[5, m2/q2]) - 
          9000*((Log[q2/m2]^3*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
               PolyLog[2, m2/q2]))/6 - Log[q2/m2]^2*(((4*I)/3)*Pi^3*(
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
              PolyLog[3, m2/q2]) + 3*Log[q2/m2]*((-2*Pi^4*(-1/30 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2 - 
                 2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - 
              PolyLog[4, m2/q2]) - 4*(((-4*I)/15)*Pi^5*(
                (5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3)/3 - 
                (5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4)/2 + 
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^5 + 
                (-1/2 + ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/6) + 
              PolyLog[5, m2/q2])) - 10440*
           ((Log[q2/m2]^2*(((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + 
                      Log[q2/m2]))/Pi)/2 - (3*(1/2 - ((I/2)*((-I)*Pi + 
                        Log[q2/m2]))/Pi)^2)/2 + (1/2 - ((I/2)*((-I)*Pi + 
                      Log[q2/m2]))/Pi)^3) + PolyLog[3, m2/q2]))/2 - 
            3*Log[q2/m2]*((-2*Pi^4*(-1/30 + (1/2 - ((I/2)*((-I)*Pi + 
                      Log[q2/m2]))/Pi)^2 - 2*(1/2 - ((I/2)*((-I)*Pi + 
                       Log[q2/m2]))/Pi)^3 + (1/2 - ((I/2)*((-I)*Pi + 
                      Log[q2/m2]))/Pi)^4))/3 - PolyLog[4, m2/q2]) + 
            6*(((-4*I)/15)*Pi^5*((5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^
                   3)/3 - (5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4)/2 + 
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^5 + 
                (-1/2 + ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/6) + 
              PolyLog[5, m2/q2])) - 6840*Zeta[3] - (36000*I)*Pi*Zeta[3] + 
          9300*Pi^2*Zeta[3] + 36000*Log[q2/m2]*Zeta[3] + 
          (10320*I)*Pi*Log[q2/m2]*Zeta[3] - 5160*Log[q2/m2]^2*Zeta[3] - 
          9000*((-I)*Pi + Log[-1 + q2/m2])*Zeta[3] - (5760*I)*Pi*
           ((-I)*Pi + Log[-1 + q2/m2])*Zeta[3] - 
          2340*((-I)*Pi + Log[-1 + q2/m2])^2*Zeta[3] + 
          2520*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2])*
           Zeta[3] - 5760*(Pi^2/6 + ((-I)*Pi + Log[q2/m2])^2/2 - 
            Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2]) + PolyLog[2, m2/q2])*
           Zeta[3] + (9000*I)*Pi*(Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^2 + 
            ((-I)*Pi + Log[-1 + q2/m2])*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^
                2/2 - PolyLog[2, m2/q2]) + ((-I)*Pi + Log[-1 + q2/m2])*
             PolyLog[2, 1 - q2/m2] - PolyLog[3, 1 - q2/m2] + Zeta[3]) - 
          2220*Pi^2*(Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^2 + 
            ((-I)*Pi + Log[-1 + q2/m2])*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^
                2/2 - PolyLog[2, m2/q2]) + ((-I)*Pi + Log[-1 + q2/m2])*
             PolyLog[2, 1 - q2/m2] - PolyLog[3, 1 - q2/m2] + Zeta[3]) - 
          (3960*I)*Pi*(2*Conjugate[PolyLog[2, 2, q2/m2]] - 
            Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])^2 - 
            Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*(-1/6*Pi^2 - 
              ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]) + 
            (-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2])^2/
             2 - 2*Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*
             PolyLog[2, 1 - q2/m2] + 2*((-I)*Pi + Log[-1 + q2/m2])*
             (((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
              PolyLog[3, m2/q2]) + 2*Log[q2/m2]*PolyLog[3, 1 - q2/m2] - 
            2*Log[q2/m2]*Zeta[3]) + (2520*I)*Pi*
           ((Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])^2)/2 - 
            (-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2])^2/
             2 + Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*PolyLog[2, 
              1 - q2/m2] - Log[q2/m2]*PolyLog[3, 1 - q2/m2] + 
            Log[q2/m2]*Zeta[3]) - 9000*(-Conjugate[PolyLog[2, 2, q2/m2]] + 
            (3*Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])^2)/4 + 
            Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*(-1/6*Pi^2 - 
              ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]) + 
            Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*PolyLog[2, 1 - q2/m2] - 
            ((-I)*Pi + Log[-1 + q2/m2])*(((4*I)/3)*Pi^3*(
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
              PolyLog[3, m2/q2]) - Log[q2/m2]*PolyLog[3, 1 - q2/m2] + 
            Log[q2/m2]*Zeta[3]) - (9000*I)*Pi*
           (-Conjugate[PolyLog[2, 2, q2/m2]] + (3*Log[q2/m2]^2*
              ((-I)*Pi + Log[-1 + q2/m2])^2)/4 + Log[q2/m2]*
             ((-I)*Pi + Log[-1 + q2/m2])*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^
                2/2 - PolyLog[2, m2/q2]) + Log[q2/m2]*((-I)*Pi + 
              Log[-1 + q2/m2])*PolyLog[2, 1 - q2/m2] - 
            ((-I)*Pi + Log[-1 + q2/m2])*(((4*I)/3)*Pi^3*(
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
              PolyLog[3, m2/q2]) - Log[q2/m2]*PolyLog[3, 1 - q2/m2] + 
            Log[q2/m2]*Zeta[3]) + 3960*(-6*Conjugate[PolyLog[3, 2, q2/m2]] - 
            HPL[{2, 3}, q2/m2] - 2*HPL[{3, 2}, q2/m2] + 
            2*Conjugate[PolyLog[2, 2, q2/m2]]*Log[q2/m2] - 
            (Log[q2/m2]^3*((-I)*Pi + Log[-1 + q2/m2])^2)/2 - 
            (Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])*(-1/6*Pi^2 - 
               ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]))/2 + 
            (Log[q2/m2]*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
                PolyLog[2, m2/q2])^2)/2 - Log[q2/m2]^2*((-I)*Pi + 
              Log[-1 + q2/m2])*PolyLog[2, 1 - q2/m2] + 2*Log[q2/m2]*
             ((-I)*Pi + Log[-1 + q2/m2])*(((4*I)/3)*Pi^3*(
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
              PolyLog[3, m2/q2]) + Log[q2/m2]^2*PolyLog[3, 1 - q2/m2] - 
            3*((-I)*Pi + Log[-1 + q2/m2])*((-2*Pi^4*(-1/30 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2 - 
                 2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - 
              PolyLog[4, m2/q2]) - Log[q2/m2]^2*Zeta[3]) - 
          2520*(3*Conjugate[PolyLog[3, 2, q2/m2]] + HPL[{2, 3}, q2/m2] + 
            2*HPL[{3, 2}, q2/m2] + (Log[q2/m2]^3*((-I)*Pi + Log[-1 + q2/m2])^
               2)/4 - (Log[q2/m2]*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
                PolyLog[2, m2/q2])^2)/2 + (Log[q2/m2]^2*((-I)*Pi + Log[
                -1 + q2/m2])*PolyLog[2, 1 - q2/m2])/2 - 
            (Log[q2/m2]^2*PolyLog[3, 1 - q2/m2])/2 + (Log[q2/m2]^2*Zeta[3])/
             2) + 9000*(Conjugate[PolyLog[3, 2, q2/m2]] - 
            Conjugate[PolyLog[2, 2, q2/m2]]*Log[q2/m2] + 
            (Log[q2/m2]^3*((-I)*Pi + Log[-1 + q2/m2])^2)/3 + 
            (Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])*(-1/6*Pi^2 - 
               ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]))/2 + 
            (Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])*PolyLog[2, 1 - q2/m2])/
             2 - Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*
             (((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
              PolyLog[3, m2/q2]) - (Log[q2/m2]^2*PolyLog[3, 1 - q2/m2])/2 + 
            ((-I)*Pi + Log[-1 + q2/m2])*((-2*Pi^4*(-1/30 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2 - 
                 2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - 
              PolyLog[4, m2/q2]) + (Log[q2/m2]^2*Zeta[3])/2) - 
          (4680*I)*Pi*(-1/90*Pi^4 - (Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^
               3)/2 - (((-I)*Pi + Log[-1 + q2/m2])^2*(-1/6*Pi^2 - 
               ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]))/2 - 
            (((-I)*Pi + Log[-1 + q2/m2])^2*PolyLog[2, 1 - q2/m2])/2 + 
            PolyLog[4, 1 - q2/m2] - ((-I)*Pi + Log[-1 + q2/m2])*Zeta[3]) + 
          4680*(Conjugate[PolyLog[2, 3, q2/m2]] - (Pi^4*Log[q2/m2])/90 + 
            Conjugate[PolyLog[2, 2, q2/m2]]*((-I)*Pi + Log[-1 + q2/m2]) - 
            (5*Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])^3)/12 - 
            (Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^2*(-1/6*Pi^2 - 
               ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]))/2 - 
            (Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^2*PolyLog[2, 1 - q2/m2])/
             2 + (((-I)*Pi + Log[-1 + q2/m2])^2*(((4*I)/3)*Pi^3*
                ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                 (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + PolyLog[3, 
                m2/q2]))/2 + Log[q2/m2]*PolyLog[4, 1 - q2/m2] - 
            Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*Zeta[3]) + 12240*Zeta[5]))/
        (360*m2*(-1 + q2/m2)) + ((27300*I)*Pi^3 - 7847*Pi^4 + (2835*I)*Pi^5 - 
         1007*Pi^6 - 27300*Pi^2*Log[q2/m2] - (7980*I)*Pi^3*Log[q2/m2] - 
         2135*Pi^4*Log[q2/m2] - (567*I)*Pi^5*Log[q2/m2] + 
         3990*Pi^2*Log[q2/m2]^2 + (1050*I)*Pi^3*Log[q2/m2]^2 + 
         (427*Pi^4*Log[q2/m2]^2)/2 - 350*Pi^2*Log[q2/m2]^3 - 
         (70*I)*Pi^3*Log[q2/m2]^3 + (35*Pi^2*Log[q2/m2]^4)/2 - 
         (7560*I)*Pi*(-3*Conjugate[PolyLog[3, 2, q2/m2]] - 
           HPL[{3, 2}, q2/m2] + Conjugate[PolyLog[2, 2, q2/m2]]*Log[q2/m2]) + 
         (23940*I)*Pi^3*((-I)*Pi + Log[-1 + q2/m2]) - 
         9485*Pi^4*((-I)*Pi + Log[-1 + q2/m2]) + (1071*I)*Pi^5*
          ((-I)*Pi + Log[-1 + q2/m2]) + (7350*I)*Pi^3*
          ((-I)*Pi + Log[-1 + q2/m2])^2 - 
         (4865*Pi^4*((-I)*Pi + Log[-1 + q2/m2])^2)/2 + 
         (1050*I)*Pi^3*((-I)*Pi + Log[-1 + q2/m2])^3 - 
         (22680*I)*Pi*(-2*HPL[{2, 3}, q2/m2] - 2*HPL[{3, 2}, q2/m2] - 
           2*Conjugate[PolyLog[2, 2, q2/m2]]*Log[q2/m2] + 
           (Log[q2/m2]*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, 
                m2/q2])^2)/2) + (6300*I)*Pi^3*(-1/6*Pi^2 - 
           ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]) - 
         1897*Pi^4*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
           PolyLog[2, m2/q2]) + (163800*I)*Pi*(Pi^2/6 + 
           ((-I)*Pi + Log[q2/m2])^2/2 - Log[q2/m2]*((-I)*Pi + 
             Log[-1 + q2/m2]) + PolyLog[2, m2/q2]) - 
         55860*Pi^2*(Pi^2/6 + ((-I)*Pi + Log[q2/m2])^2/2 - 
           Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2]) + PolyLog[2, m2/q2]) + 
         (16800*I)*Pi^3*(Pi^2/6 + ((-I)*Pi + Log[q2/m2])^2/2 - 
           Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2]) + PolyLog[2, m2/q2]) - 
         7609*Pi^4*(Pi^2/6 + ((-I)*Pi + Log[q2/m2])^2/2 - 
           Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2]) + PolyLog[2, m2/q2]) - 
         (1260*I)*Pi^3*(((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/
                Pi)/2 - (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
             (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
           PolyLog[3, m2/q2]) - 163800*(((4*I)/3)*Pi^3*
            ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
             (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
             (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) - 
           (Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2]))/2 - 
           Log[q2/m2]*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
             PolyLog[2, m2/q2]) + PolyLog[3, m2/q2]) - 
         (239400*I)*Pi*(((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/
                Pi)/2 - (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
             (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) - 
           (Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2]))/2 - 
           Log[q2/m2]*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
             PolyLog[2, m2/q2]) + PolyLog[3, m2/q2]) + 
         71400*Pi^2*(((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/
                Pi)/2 - (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
             (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) - 
           (Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2]))/2 - 
           Log[q2/m2]*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
             PolyLog[2, m2/q2]) + PolyLog[3, m2/q2]) - 
         (11760*I)*Pi^3*(((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + 
                  Log[q2/m2]))/Pi)/2 - (3*(1/2 - ((I/2)*((-I)*Pi + 
                    Log[q2/m2]))/Pi)^2)/2 + (1/2 - ((I/2)*((-I)*Pi + 
                  Log[q2/m2]))/Pi)^3) - (Log[q2/m2]^2*((-I)*Pi + 
              Log[-1 + q2/m2]))/2 - Log[q2/m2]*(-1/6*Pi^2 - 
             ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]) + 
           PolyLog[3, m2/q2]) - (47880*I)*Pi*
          (Log[q2/m2]*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
             PolyLog[2, m2/q2]) - 2*(((4*I)/3)*Pi^3*
              ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
               (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
               (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
             PolyLog[3, m2/q2])) + 14700*Pi^2*
          (Log[q2/m2]*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
             PolyLog[2, m2/q2]) - 2*(((4*I)/3)*Pi^3*
              ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
               (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
               (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
             PolyLog[3, m2/q2])) - (3360*I)*Pi^3*
          (Log[q2/m2]*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
             PolyLog[2, m2/q2]) - 2*(((4*I)/3)*Pi^3*
              ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
               (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
               (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
             PolyLog[3, m2/q2])) + (12600*I)*Pi*
          (Log[q2/m2]*(((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/
                  Pi)/2 - (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/
                2 + (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
             PolyLog[3, m2/q2]) - 3*((-2*Pi^4*(-1/30 + 
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2 - 
                2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - 
             PolyLog[4, m2/q2])) - 2940*Pi^2*
          (Log[q2/m2]*(((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/
                  Pi)/2 - (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/
                2 + (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
             PolyLog[3, m2/q2]) - 3*((-2*Pi^4*(-1/30 + 
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2 - 
                2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - 
             PolyLog[4, m2/q2])) + 47880*
          ((Log[q2/m2]^2*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
              PolyLog[2, m2/q2]))/2 - 2*Log[q2/m2]*
            (((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
               (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
               (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
             PolyLog[3, m2/q2]) + 3*((-2*Pi^4*(-1/30 + 
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2 - 
                2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - 
             PolyLog[4, m2/q2])) + (63000*I)*Pi*
          ((Log[q2/m2]^2*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
              PolyLog[2, m2/q2]))/2 - 2*Log[q2/m2]*
            (((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
               (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
               (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
             PolyLog[3, m2/q2]) + 3*((-2*Pi^4*(-1/30 + 
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2 - 
                2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - 
             PolyLog[4, m2/q2])) - 14280*Pi^2*
          ((Log[q2/m2]^2*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
              PolyLog[2, m2/q2]))/2 - 2*Log[q2/m2]*
            (((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
               (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
               (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
             PolyLog[3, m2/q2]) + 3*((-2*Pi^4*(-1/30 + 
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2 - 
                2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - 
             PolyLog[4, m2/q2])) - (83160*I)*Pi*
          (6*Conjugate[PolyLog[3, 2, q2/m2]] + 2*HPL[{2, 3}, q2/m2] + 
           3*HPL[{3, 2}, q2/m2] - (Log[q2/m2]*(-1/6*Pi^2 - 
               ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2])^2)/2 - 
           Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*
            (((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
               (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
               (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
             PolyLog[3, m2/q2]) + 3*((-I)*Pi + Log[-1 + q2/m2])*
            ((-2*Pi^4*(-1/30 + (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2 - 
                2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - 
             PolyLog[4, m2/q2])) + 7560*(6*Conjugate[PolyLog[4, 2, q2/m2]] - 
           (3*HPL[{2, 4}, q2/m2])/2 + 3*HPL[{4, 2}, q2/m2] - 
           3*Conjugate[PolyLog[3, 2, q2/m2]]*Log[q2/m2] - HPL[{3, 2}, q2/m2]*
            Log[q2/m2] + (Conjugate[PolyLog[2, 2, q2/m2]]*Log[q2/m2]^2)/2 - 
           (((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
               (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
               (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
             PolyLog[3, m2/q2])^2 + (3*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^
                2/2 - PolyLog[2, m2/q2])*((-2*Pi^4*(-1/30 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2 - 
                 2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - 
              PolyLog[4, m2/q2]))/2) + 22680*(-3*HPL[{2, 4}, q2/m2] + 
           3*HPL[{4, 2}, q2/m2] - 2*HPL[{2, 3}, q2/m2]*Log[q2/m2] - 
           2*HPL[{3, 2}, q2/m2]*Log[q2/m2] - Conjugate[PolyLog[2, 2, q2/m2]]*
            Log[q2/m2]^2 + (Log[q2/m2]^2*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^
                 2/2 - PolyLog[2, m2/q2])^2)/4 - 
           4*(((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
              PolyLog[3, m2/q2])^2 + 6*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/
              2 - PolyLog[2, m2/q2])*((-2*Pi^4*(-1/30 + 
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2 - 
                2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - 
             PolyLog[4, m2/q2])) + 239400*
          ((2*Pi^4*(-1/30 + (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2 - 
              2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
              (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - 
           (Log[q2/m2]^3*((-I)*Pi + Log[-1 + q2/m2]))/6 - 
           (Log[q2/m2]^2*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
              PolyLog[2, m2/q2]))/2 + Log[q2/m2]*
            (((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
               (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
               (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
             PolyLog[3, m2/q2]) + PolyLog[4, m2/q2]) + 
         (264600*I)*Pi*((2*Pi^4*(-1/30 + (1/2 - ((I/2)*((-I)*Pi + 
                   Log[q2/m2]))/Pi)^2 - 2*(1/2 - ((I/2)*((-I)*Pi + 
                    Log[q2/m2]))/Pi)^3 + (1/2 - ((I/2)*((-I)*Pi + 
                   Log[q2/m2]))/Pi)^4))/3 - (Log[q2/m2]^3*
             ((-I)*Pi + Log[-1 + q2/m2]))/6 - 
           (Log[q2/m2]^2*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
              PolyLog[2, m2/q2]))/2 + Log[q2/m2]*
            (((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
               (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
               (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
             PolyLog[3, m2/q2]) + PolyLog[4, m2/q2]) - 
         59640*Pi^2*((2*Pi^4*(-1/30 + (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/
                 Pi)^2 - 2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
              (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - 
           (Log[q2/m2]^3*((-I)*Pi + Log[-1 + q2/m2]))/6 - 
           (Log[q2/m2]^2*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
              PolyLog[2, m2/q2]))/2 + Log[q2/m2]*
            (((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
               (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
               (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
             PolyLog[3, m2/q2]) + PolyLog[4, m2/q2]) - 
         (17640*I)*Pi*(-2*Conjugate[PolyLog[2, 3, q2/m2]] - 
           HPL[{2, 1, 2}, q2/m2] - HPL[{2, 2, 1}, q2/m2] + 
           (Pi^4*Log[q2/m2])/90 - (Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])^
              3)/6 - (Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^2*
             PolyLog[2, 1 - q2/m2])/2 + Log[q2/m2]*((-I)*Pi + 
             Log[-1 + q2/m2])*PolyLog[3, 1 - q2/m2] - Log[q2/m2]*
            PolyLog[4, 1 - q2/m2]) - 264600*(((-4*I)/15)*Pi^5*
            ((5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3)/3 - 
             (5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4)/2 + 
             (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^5 + 
             (-1/2 + ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/6) - 
           (Log[q2/m2]^4*((-I)*Pi + Log[-1 + q2/m2]))/24 - 
           (Log[q2/m2]^3*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
              PolyLog[2, m2/q2]))/6 + (Log[q2/m2]^2*(((4*I)/3)*Pi^3*(
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
              PolyLog[3, m2/q2]))/2 - Log[q2/m2]*
            ((-2*Pi^4*(-1/30 + (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2 - 
                2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - 
             PolyLog[4, m2/q2]) + PolyLog[5, m2/q2]) - 
         (214200*I)*Pi*(((-4*I)/15)*Pi^5*
            ((5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3)/3 - 
             (5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4)/2 + 
             (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^5 + 
             (-1/2 + ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/6) - 
           (Log[q2/m2]^4*((-I)*Pi + Log[-1 + q2/m2]))/24 - 
           (Log[q2/m2]^3*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
              PolyLog[2, m2/q2]))/6 + (Log[q2/m2]^2*(((4*I)/3)*Pi^3*(
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
              PolyLog[3, m2/q2]))/2 - Log[q2/m2]*
            ((-2*Pi^4*(-1/30 + (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2 - 
                2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - 
             PolyLog[4, m2/q2]) + PolyLog[5, m2/q2]) - 
         (2520*I)*Pi*(Log[q2/m2]*((-2*Pi^4*(-1/30 + 
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2 - 
                2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - 
             PolyLog[4, m2/q2]) - 4*(((-4*I)/15)*Pi^5*
              ((5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3)/3 - 
               (5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4)/2 + 
               (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^5 + (-1/2 + 
                 ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/6) + PolyLog[5, 
              m2/q2])) - 63000*((Log[q2/m2]^3*(-1/6*Pi^2 - 
              ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]))/6 - 
           Log[q2/m2]^2*(((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + 
                    Log[q2/m2]))/Pi)/2 - (3*(1/2 - ((I/2)*((-I)*Pi + 
                      Log[q2/m2]))/Pi)^2)/2 + (1/2 - ((I/2)*((-I)*Pi + 
                    Log[q2/m2]))/Pi)^3) + PolyLog[3, m2/q2]) + 
           3*Log[q2/m2]*((-2*Pi^4*(-1/30 + (1/2 - ((I/2)*((-I)*Pi + 
                     Log[q2/m2]))/Pi)^2 - 2*(1/2 - ((I/2)*((-I)*Pi + 
                      Log[q2/m2]))/Pi)^3 + (1/2 - ((I/2)*((-I)*Pi + 
                     Log[q2/m2]))/Pi)^4))/3 - PolyLog[4, m2/q2]) - 
           4*(((-4*I)/15)*Pi^5*((5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^
                  3)/3 - (5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4)/2 + 
               (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^5 + (-1/2 + 
                 ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/6) + PolyLog[5, 
              m2/q2])) - (52920*I)*Pi*
          ((Log[q2/m2]^3*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
              PolyLog[2, m2/q2]))/6 - Log[q2/m2]^2*
            (((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
               (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
               (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
             PolyLog[3, m2/q2]) + 3*Log[q2/m2]*
            ((-2*Pi^4*(-1/30 + (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2 - 
                2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - 
             PolyLog[4, m2/q2]) - 4*(((-4*I)/15)*Pi^5*
              ((5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3)/3 - 
               (5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4)/2 + 
               (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^5 + (-1/2 + 
                 ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/6) + PolyLog[5, 
              m2/q2])) - 12600*((Log[q2/m2]^2*(((4*I)/3)*Pi^3*(
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
              PolyLog[3, m2/q2]))/2 - 3*Log[q2/m2]*
            ((-2*Pi^4*(-1/30 + (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2 - 
                2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - 
             PolyLog[4, m2/q2]) + 6*(((-4*I)/15)*Pi^5*
              ((5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3)/3 - 
               (5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4)/2 + 
               (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^5 + (-1/2 + 
                 ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/6) + PolyLog[5, 
              m2/q2])) - (12600*I)*Pi*
          ((Log[q2/m2]^2*(((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + 
                     Log[q2/m2]))/Pi)/2 - (3*(1/2 - ((I/2)*((-I)*Pi + 
                       Log[q2/m2]))/Pi)^2)/2 + (1/2 - ((I/2)*((-I)*Pi + 
                     Log[q2/m2]))/Pi)^3) + PolyLog[3, m2/q2]))/2 - 
           3*Log[q2/m2]*((-2*Pi^4*(-1/30 + (1/2 - ((I/2)*((-I)*Pi + 
                     Log[q2/m2]))/Pi)^2 - 2*(1/2 - ((I/2)*((-I)*Pi + 
                      Log[q2/m2]))/Pi)^3 + (1/2 - ((I/2)*((-I)*Pi + 
                     Log[q2/m2]))/Pi)^4))/3 - PolyLog[4, m2/q2]) + 
           6*(((-4*I)/15)*Pi^5*((5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^
                  3)/3 - (5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4)/2 + 
               (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^5 + (-1/2 + 
                 ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/6) + PolyLog[5, 
              m2/q2])) + 83160*(-12*Conjugate[PolyLog[4, 2, q2/m2]] + 
           (9*HPL[{2, 4}, q2/m2])/2 - 6*HPL[{4, 2}, q2/m2] + 
           6*Conjugate[PolyLog[3, 2, q2/m2]]*Log[q2/m2] + 
           2*HPL[{2, 3}, q2/m2]*Log[q2/m2] + 3*HPL[{3, 2}, q2/m2]*
            Log[q2/m2] - (Log[q2/m2]^2*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/
                2 - PolyLog[2, m2/q2])^2)/4 - 
           (Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])*
             (((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
              PolyLog[3, m2/q2]))/2 + 
           5*(((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
              PolyLog[3, m2/q2])^2 + 3*Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*
            ((-2*Pi^4*(-1/30 + (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2 - 
                2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - 
             PolyLog[4, m2/q2]) - (15*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^
                2/2 - PolyLog[2, m2/q2])*((-2*Pi^4*(-1/30 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2 - 
                 2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - 
              PolyLog[4, m2/q2]))/2 - 6*((-I)*Pi + Log[-1 + q2/m2])*
            (((-4*I)/15)*Pi^5*((5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^
                  3)/3 - (5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4)/2 + 
               (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^5 + (-1/2 + 
                 ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/6) + PolyLog[5, 
              m2/q2])) + 12600*((Log[q2/m2]^3*(((4*I)/3)*Pi^3*(
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
              PolyLog[3, m2/q2]))/6 - (3*Log[q2/m2]^2*
             ((-2*Pi^4*(-1/30 + (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2 - 
                 2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - 
              PolyLog[4, m2/q2]))/2 + 6*Log[q2/m2]*
            (((-4*I)/15)*Pi^5*((5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^
                  3)/3 - (5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4)/2 + 
               (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^5 + (-1/2 + 
                 ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/6) + PolyLog[5, m2/q2]) - 
           10*((4*Pi^6*(1/42 - (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2/
                 2 + (5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4)/2 - 
                3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^5 + 
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^6))/45 - 
             PolyLog[6, m2/q2])) + 52920*
          ((Log[q2/m2]^4*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
              PolyLog[2, m2/q2]))/24 - (Log[q2/m2]^3*
             (((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
              PolyLog[3, m2/q2]))/3 + (3*Log[q2/m2]^2*
             ((-2*Pi^4*(-1/30 + (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2 - 
                 2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - 
              PolyLog[4, m2/q2]))/2 - 4*Log[q2/m2]*
            (((-4*I)/15)*Pi^5*((5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^
                  3)/3 - (5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4)/2 + 
               (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^5 + (-1/2 + 
                 ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/6) + PolyLog[5, m2/q2]) + 
           5*((4*Pi^6*(1/42 - (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2/2 + 
                (5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4)/2 - 
                3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^5 + 
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^6))/45 - 
             PolyLog[6, m2/q2])) + 
         2520*((Log[q2/m2]^2*((-2*Pi^4*(-1/30 + (1/2 - ((I/2)*((-I)*Pi + 
                      Log[q2/m2]))/Pi)^2 - 2*(1/2 - ((I/2)*((-I)*Pi + 
                       Log[q2/m2]))/Pi)^3 + (1/2 - ((I/2)*((-I)*Pi + 
                      Log[q2/m2]))/Pi)^4))/3 - PolyLog[4, m2/q2]))/2 - 
           4*Log[q2/m2]*(((-4*I)/15)*Pi^5*((5*(1/2 - ((I/2)*((-I)*Pi + 
                      Log[q2/m2]))/Pi)^3)/3 - (5*(1/2 - ((I/2)*((-I)*Pi + 
                      Log[q2/m2]))/Pi)^4)/2 + (1/2 - ((I/2)*((-I)*Pi + 
                    Log[q2/m2]))/Pi)^5 + (-1/2 + ((I/2)*((-I)*Pi + 
                    Log[q2/m2]))/Pi)/6) + PolyLog[5, m2/q2]) + 
           10*((4*Pi^6*(1/42 - (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2/
                 2 + (5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4)/2 - 
                3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^5 + 
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^6))/45 - 
             PolyLog[6, m2/q2])) + 214200*
          ((-4*Pi^6*(1/42 - (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2/2 + 
              (5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4)/2 - 
              3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^5 + 
              (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^6))/45 - 
           (Log[q2/m2]^5*((-I)*Pi + Log[-1 + q2/m2]))/120 - 
           (Log[q2/m2]^4*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
              PolyLog[2, m2/q2]))/24 + (Log[q2/m2]^3*
             (((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
              PolyLog[3, m2/q2]))/6 - (Log[q2/m2]^2*
             ((-2*Pi^4*(-1/30 + (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2 - 
                 2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - 
              PolyLog[4, m2/q2]))/2 + Log[q2/m2]*(((-4*I)/15)*Pi^5*
              ((5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3)/3 - 
               (5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4)/2 + 
               (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^5 + (-1/2 + 
                 ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/6) + PolyLog[5, m2/q2]) + 
           PolyLog[6, m2/q2]) + 163800*Zeta[3] + (287280*I)*Pi*Zeta[3] - 
         90300*Pi^2*Zeta[3] - (3640*I)*Pi^3*Zeta[3] - 287280*Log[q2/m2]*
          Zeta[3] - (75600*I)*Pi*Log[q2/m2]*Zeta[3] + 8680*Pi^2*Log[q2/m2]*
          Zeta[3] + 37800*Log[q2/m2]^2*Zeta[3] + (7560*I)*Pi*Log[q2/m2]^2*
          Zeta[3] - 2520*Log[q2/m2]^3*Zeta[3] + 
         143640*((-I)*Pi + Log[-1 + q2/m2])*Zeta[3] + 
         (50400*I)*Pi*((-I)*Pi + Log[-1 + q2/m2])*Zeta[3] - 
         7140*Pi^2*((-I)*Pi + Log[-1 + q2/m2])*Zeta[3] + 
         44100*((-I)*Pi + Log[-1 + q2/m2])^2*Zeta[3] + 
         6300*((-I)*Pi + Log[-1 + q2/m2])^3*Zeta[3] + 
         37800*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2])*
          Zeta[3] + (10080*I)*Pi*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
           PolyLog[2, m2/q2])*Zeta[3] + 50400*(Pi^2/6 + 
           ((-I)*Pi + Log[q2/m2])^2/2 - Log[q2/m2]*((-I)*Pi + 
             Log[-1 + q2/m2]) + PolyLog[2, m2/q2])*Zeta[3] - 
         (11760*I)*Pi*(Pi^2/6 + ((-I)*Pi + Log[q2/m2])^2/2 - 
           Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2]) + PolyLog[2, m2/q2])*
          Zeta[3] - 7560*(((4*I)/3)*Pi^3*
            ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
             (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
             (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
           PolyLog[3, m2/q2])*Zeta[3] + 
         11760*(((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
             (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
             (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) - 
           (Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2]))/2 - 
           Log[q2/m2]*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
             PolyLog[2, m2/q2]) + PolyLog[3, m2/q2])*Zeta[3] - 
         10080*(Log[q2/m2]*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
             PolyLog[2, m2/q2]) - 2*(((4*I)/3)*Pi^3*
              ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
               (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
               (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
             PolyLog[3, m2/q2]))*Zeta[3] - 69720*Zeta[3]^2 - 
         (2940*I)*Pi^3*((Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^2)/2 + 
           ((-I)*Pi + Log[-1 + q2/m2])*PolyLog[2, 1 - q2/m2] - 
           PolyLog[3, 1 - q2/m2] + Zeta[3]) - 17640*Zeta[3]*
          ((Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^2)/2 + 
           ((-I)*Pi + Log[-1 + q2/m2])*PolyLog[2, 1 - q2/m2] - 
           PolyLog[3, 1 - q2/m2] + Zeta[3]) - (143640*I)*Pi*
          (Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^2 + 
           ((-I)*Pi + Log[-1 + q2/m2])*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/
              2 - PolyLog[2, m2/q2]) + ((-I)*Pi + Log[-1 + q2/m2])*
            PolyLog[2, 1 - q2/m2] - PolyLog[3, 1 - q2/m2] + Zeta[3]) + 
         48300*Pi^2*(Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^2 + 
           ((-I)*Pi + Log[-1 + q2/m2])*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/
              2 - PolyLog[2, m2/q2]) + ((-I)*Pi + Log[-1 + q2/m2])*
            PolyLog[2, 1 - q2/m2] - PolyLog[3, 1 - q2/m2] + Zeta[3]) - 
         (9240*I)*Pi^3*(Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^2 + 
           ((-I)*Pi + Log[-1 + q2/m2])*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/
              2 - PolyLog[2, m2/q2]) + ((-I)*Pi + Log[-1 + q2/m2])*
            PolyLog[2, 1 - q2/m2] - PolyLog[3, 1 - q2/m2] + Zeta[3]) + 
         (113400*I)*Pi*(2*Conjugate[PolyLog[2, 2, q2/m2]] - 
           Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])^2 - 
           Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*(-1/6*Pi^2 - 
             ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]) + 
           (-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2])^2/2 - 
           2*Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*PolyLog[2, 1 - q2/m2] + 
           2*((-I)*Pi + Log[-1 + q2/m2])*(((4*I)/3)*Pi^3*
              ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
               (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
               (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
             PolyLog[3, m2/q2]) + 2*Log[q2/m2]*PolyLog[3, 1 - q2/m2] - 
           2*Log[q2/m2]*Zeta[3]) - 29820*Pi^2*
          (2*Conjugate[PolyLog[2, 2, q2/m2]] - Log[q2/m2]^2*
            ((-I)*Pi + Log[-1 + q2/m2])^2 - Log[q2/m2]*((-I)*Pi + 
             Log[-1 + q2/m2])*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
             PolyLog[2, m2/q2]) + (-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
              PolyLog[2, m2/q2])^2/2 - 2*Log[q2/m2]*((-I)*Pi + 
             Log[-1 + q2/m2])*PolyLog[2, 1 - q2/m2] + 
           2*((-I)*Pi + Log[-1 + q2/m2])*(((4*I)/3)*Pi^3*
              ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
               (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
               (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
             PolyLog[3, m2/q2]) + 2*Log[q2/m2]*PolyLog[3, 1 - q2/m2] - 
           2*Log[q2/m2]*Zeta[3]) + (37800*I)*Pi*
          ((Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])^2)/2 - 
           (-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2])^2/2 + 
           Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*PolyLog[2, 1 - q2/m2] - 
           Log[q2/m2]*PolyLog[3, 1 - q2/m2] + Log[q2/m2]*Zeta[3]) - 
         9660*Pi^2*((Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])^2)/2 - 
           (-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2])^2/2 + 
           Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*PolyLog[2, 1 - q2/m2] - 
           Log[q2/m2]*PolyLog[3, 1 - q2/m2] + Log[q2/m2]*Zeta[3]) + 
         143640*(-Conjugate[PolyLog[2, 2, q2/m2]] + 
           (3*Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])^2)/4 + 
           Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*(-1/6*Pi^2 - 
             ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]) + 
           Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*PolyLog[2, 1 - q2/m2] - 
           ((-I)*Pi + Log[-1 + q2/m2])*(((4*I)/3)*Pi^3*
              ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
               (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
               (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
             PolyLog[3, m2/q2]) - Log[q2/m2]*PolyLog[3, 1 - q2/m2] + 
           Log[q2/m2]*Zeta[3]) + (189000*I)*Pi*
          (-Conjugate[PolyLog[2, 2, q2/m2]] + (3*Log[q2/m2]^2*
             ((-I)*Pi + Log[-1 + q2/m2])^2)/4 + Log[q2/m2]*
            ((-I)*Pi + Log[-1 + q2/m2])*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/
              2 - PolyLog[2, m2/q2]) + Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*
            PolyLog[2, 1 - q2/m2] - ((-I)*Pi + Log[-1 + q2/m2])*
            (((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
               (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
               (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
             PolyLog[3, m2/q2]) - Log[q2/m2]*PolyLog[3, 1 - q2/m2] + 
           Log[q2/m2]*Zeta[3]) - 43680*Pi^2*
          (-Conjugate[PolyLog[2, 2, q2/m2]] + (3*Log[q2/m2]^2*
             ((-I)*Pi + Log[-1 + q2/m2])^2)/4 + Log[q2/m2]*
            ((-I)*Pi + Log[-1 + q2/m2])*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/
              2 - PolyLog[2, m2/q2]) + Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*
            PolyLog[2, 1 - q2/m2] - ((-I)*Pi + Log[-1 + q2/m2])*
            (((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
               (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
               (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
             PolyLog[3, m2/q2]) - Log[q2/m2]*PolyLog[3, 1 - q2/m2] + 
           Log[q2/m2]*Zeta[3]) - 113400*(-6*Conjugate[PolyLog[3, 2, q2/m2]] - 
           HPL[{2, 3}, q2/m2] - 2*HPL[{3, 2}, q2/m2] + 
           2*Conjugate[PolyLog[2, 2, q2/m2]]*Log[q2/m2] - 
           (Log[q2/m2]^3*((-I)*Pi + Log[-1 + q2/m2])^2)/2 - 
           (Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])*(-1/6*Pi^2 - 
              ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]))/2 + 
           (Log[q2/m2]*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, 
                m2/q2])^2)/2 - Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])*
            PolyLog[2, 1 - q2/m2] + 2*Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*
            (((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
               (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
               (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
             PolyLog[3, m2/q2]) + Log[q2/m2]^2*PolyLog[3, 1 - q2/m2] - 
           3*((-I)*Pi + Log[-1 + q2/m2])*((-2*Pi^4*(-1/30 + 
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2 - 
                2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - 
             PolyLog[4, m2/q2]) - Log[q2/m2]^2*Zeta[3]) - 
         (113400*I)*Pi*(-6*Conjugate[PolyLog[3, 2, q2/m2]] - 
           HPL[{2, 3}, q2/m2] - 2*HPL[{3, 2}, q2/m2] + 
           2*Conjugate[PolyLog[2, 2, q2/m2]]*Log[q2/m2] - 
           (Log[q2/m2]^3*((-I)*Pi + Log[-1 + q2/m2])^2)/2 - 
           (Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])*(-1/6*Pi^2 - 
              ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]))/2 + 
           (Log[q2/m2]*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, 
                m2/q2])^2)/2 - Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])*
            PolyLog[2, 1 - q2/m2] + 2*Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*
            (((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
               (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
               (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
             PolyLog[3, m2/q2]) + Log[q2/m2]^2*PolyLog[3, 1 - q2/m2] - 
           3*((-I)*Pi + Log[-1 + q2/m2])*((-2*Pi^4*(-1/30 + 
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2 - 
                2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - 
             PolyLog[4, m2/q2]) - Log[q2/m2]^2*Zeta[3]) - 
         37800*(3*Conjugate[PolyLog[3, 2, q2/m2]] + HPL[{2, 3}, q2/m2] + 
           2*HPL[{3, 2}, q2/m2] + (Log[q2/m2]^3*((-I)*Pi + Log[-1 + q2/m2])^
              2)/4 - (Log[q2/m2]*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
               PolyLog[2, m2/q2])^2)/2 + (Log[q2/m2]^2*((-I)*Pi + 
              Log[-1 + q2/m2])*PolyLog[2, 1 - q2/m2])/2 - 
           (Log[q2/m2]^2*PolyLog[3, 1 - q2/m2])/2 + (Log[q2/m2]^2*Zeta[3])/
            2) - (37800*I)*Pi*(3*Conjugate[PolyLog[3, 2, q2/m2]] + 
           HPL[{2, 3}, q2/m2] + 2*HPL[{3, 2}, q2/m2] + 
           (Log[q2/m2]^3*((-I)*Pi + Log[-1 + q2/m2])^2)/4 - 
           (Log[q2/m2]*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, 
                m2/q2])^2)/2 + (Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])*
             PolyLog[2, 1 - q2/m2])/2 - (Log[q2/m2]^2*PolyLog[3, 1 - q2/m2])/
            2 + (Log[q2/m2]^2*Zeta[3])/2) - 
         189000*(Conjugate[PolyLog[3, 2, q2/m2]] - 
           Conjugate[PolyLog[2, 2, q2/m2]]*Log[q2/m2] + 
           (Log[q2/m2]^3*((-I)*Pi + Log[-1 + q2/m2])^2)/3 + 
           (Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])*(-1/6*Pi^2 - 
              ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]))/2 + 
           (Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])*PolyLog[2, 1 - q2/m2])/
            2 - Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*
            (((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
               (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
               (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
             PolyLog[3, m2/q2]) - (Log[q2/m2]^2*PolyLog[3, 1 - q2/m2])/2 + 
           ((-I)*Pi + Log[-1 + q2/m2])*((-2*Pi^4*(-1/30 + 
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2 - 
                2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - 
             PolyLog[4, m2/q2]) + (Log[q2/m2]^2*Zeta[3])/2) - 
         (158760*I)*Pi*(Conjugate[PolyLog[3, 2, q2/m2]] - 
           Conjugate[PolyLog[2, 2, q2/m2]]*Log[q2/m2] + 
           (Log[q2/m2]^3*((-I)*Pi + Log[-1 + q2/m2])^2)/3 + 
           (Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])*(-1/6*Pi^2 - 
              ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]))/2 + 
           (Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])*PolyLog[2, 1 - q2/m2])/
            2 - Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*
            (((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
               (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
               (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
             PolyLog[3, m2/q2]) - (Log[q2/m2]^2*PolyLog[3, 1 - q2/m2])/2 + 
           ((-I)*Pi + Log[-1 + q2/m2])*((-2*Pi^4*(-1/30 + 
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2 - 
                2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - 
             PolyLog[4, m2/q2]) + (Log[q2/m2]^2*Zeta[3])/2) + 
         113400*(8*Conjugate[PolyLog[4, 2, q2/m2]] - 2*HPL[{2, 4}, q2/m2] + 
           3*HPL[{4, 2}, q2/m2] - 6*Conjugate[PolyLog[3, 2, q2/m2]]*
            Log[q2/m2] - HPL[{2, 3}, q2/m2]*Log[q2/m2] - 2*HPL[{3, 2}, q2/m2]*
            Log[q2/m2] + Conjugate[PolyLog[2, 2, q2/m2]]*Log[q2/m2]^2 - 
           (Log[q2/m2]^4*((-I)*Pi + Log[-1 + q2/m2])^2)/6 - 
           (Log[q2/m2]^3*((-I)*Pi + Log[-1 + q2/m2])*(-1/6*Pi^2 - 
              ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]))/6 + 
           (Log[q2/m2]^2*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, 
                m2/q2])^2)/4 - (Log[q2/m2]^3*((-I)*Pi + Log[-1 + q2/m2])*
             PolyLog[2, 1 - q2/m2])/3 + Log[q2/m2]^2*((-I)*Pi + 
             Log[-1 + q2/m2])*(((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + 
                    Log[q2/m2]))/Pi)/2 - (3*(1/2 - ((I/2)*((-I)*Pi + 
                      Log[q2/m2]))/Pi)^2)/2 + (1/2 - ((I/2)*((-I)*Pi + 
                    Log[q2/m2]))/Pi)^3) + PolyLog[3, m2/q2]) - 
           2*(((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
              PolyLog[3, m2/q2])^2 + (Log[q2/m2]^3*PolyLog[3, 1 - q2/m2])/3 - 
           3*Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*
            ((-2*Pi^4*(-1/30 + (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2 - 
                2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - 
             PolyLog[4, m2/q2]) + 3*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
             PolyLog[2, m2/q2])*((-2*Pi^4*(-1/30 + (1/2 - ((I/2)*((-I)*Pi + 
                     Log[q2/m2]))/Pi)^2 - 2*(1/2 - ((I/2)*((-I)*Pi + 
                      Log[q2/m2]))/Pi)^3 + (1/2 - ((I/2)*((-I)*Pi + 
                     Log[q2/m2]))/Pi)^4))/3 - PolyLog[4, m2/q2]) + 
           4*((-I)*Pi + Log[-1 + q2/m2])*(((-4*I)/15)*Pi^5*
              ((5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3)/3 - 
               (5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4)/2 + 
               (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^5 + (-1/2 + 
                 ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/6) + PolyLog[5, m2/q2]) - 
           (Log[q2/m2]^3*Zeta[3])/3) + 
         37800*(-4*Conjugate[PolyLog[4, 2, q2/m2]] + 2*HPL[{2, 4}, q2/m2] - 
           3*HPL[{4, 2}, q2/m2] + 3*Conjugate[PolyLog[3, 2, q2/m2]]*
            Log[q2/m2] + HPL[{2, 3}, q2/m2]*Log[q2/m2] + 2*HPL[{3, 2}, q2/m2]*
            Log[q2/m2] + (Log[q2/m2]^4*((-I)*Pi + Log[-1 + q2/m2])^2)/12 - 
           (Log[q2/m2]^2*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, 
                m2/q2])^2)/4 + (Log[q2/m2]^3*((-I)*Pi + Log[-1 + q2/m2])*
             PolyLog[2, 1 - q2/m2])/6 + 
           2*(((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
              PolyLog[3, m2/q2])^2 - (Log[q2/m2]^3*PolyLog[3, 1 - q2/m2])/6 - 
           3*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2])*
            ((-2*Pi^4*(-1/30 + (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2 - 
                2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - 
             PolyLog[4, m2/q2]) + (Log[q2/m2]^3*Zeta[3])/6) + 
         158760*(-Conjugate[PolyLog[4, 2, q2/m2]] + 
           Conjugate[PolyLog[3, 2, q2/m2]]*Log[q2/m2] - 
           (Conjugate[PolyLog[2, 2, q2/m2]]*Log[q2/m2]^2)/2 + 
           (5*Log[q2/m2]^4*((-I)*Pi + Log[-1 + q2/m2])^2)/48 + 
           (Log[q2/m2]^3*((-I)*Pi + Log[-1 + q2/m2])*(-1/6*Pi^2 - 
              ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]))/6 + 
           (Log[q2/m2]^3*((-I)*Pi + Log[-1 + q2/m2])*PolyLog[2, 1 - q2/m2])/
            6 - (Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])*
             (((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
              PolyLog[3, m2/q2]))/2 - (Log[q2/m2]^3*PolyLog[3, 1 - q2/m2])/
            6 + Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*
            ((-2*Pi^4*(-1/30 + (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2 - 
                2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - 
             PolyLog[4, m2/q2]) - ((-I)*Pi + Log[-1 + q2/m2])*
            (((-4*I)/15)*Pi^5*((5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^
                  3)/3 - (5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4)/2 + 
               (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^5 + (-1/2 + 
                 ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/6) + PolyLog[5, m2/q2]) + 
           (Log[q2/m2]^3*Zeta[3])/6) + (88200*I)*Pi*(-1/90*Pi^4 - 
           (Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^3)/2 - 
           (((-I)*Pi + Log[-1 + q2/m2])^2*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^
                2/2 - PolyLog[2, m2/q2]))/2 - (((-I)*Pi + Log[-1 + q2/m2])^2*
             PolyLog[2, 1 - q2/m2])/2 + PolyLog[4, 1 - q2/m2] - 
           ((-I)*Pi + Log[-1 + q2/m2])*Zeta[3]) - 23100*Pi^2*
          (-1/90*Pi^4 - (Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^3)/2 - 
           (((-I)*Pi + Log[-1 + q2/m2])^2*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^
                2/2 - PolyLog[2, m2/q2]))/2 - (((-I)*Pi + Log[-1 + q2/m2])^2*
             PolyLog[2, 1 - q2/m2])/2 + PolyLog[4, 1 - q2/m2] - 
           ((-I)*Pi + Log[-1 + q2/m2])*Zeta[3]) - 
         88200*(Conjugate[PolyLog[2, 3, q2/m2]] - (Pi^4*Log[q2/m2])/90 + 
           Conjugate[PolyLog[2, 2, q2/m2]]*((-I)*Pi + Log[-1 + q2/m2]) - 
           (5*Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])^3)/12 - 
           (Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^2*(-1/6*Pi^2 - 
              ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]))/2 - 
           (Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^2*PolyLog[2, 1 - q2/m2])/
            2 + (((-I)*Pi + Log[-1 + q2/m2])^2*(((4*I)/3)*Pi^3*(
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
              PolyLog[3, m2/q2]))/2 + Log[q2/m2]*PolyLog[4, 1 - q2/m2] - 
           Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*Zeta[3]) - 
         (88200*I)*Pi*(Conjugate[PolyLog[2, 3, q2/m2]] - (Pi^4*Log[q2/m2])/
            90 + Conjugate[PolyLog[2, 2, q2/m2]]*((-I)*Pi + 
             Log[-1 + q2/m2]) - (5*Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])^
              3)/12 - (Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^2*
             (-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]))/
            2 - (Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^2*
             PolyLog[2, 1 - q2/m2])/2 + (((-I)*Pi + Log[-1 + q2/m2])^2*
             (((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
              PolyLog[3, m2/q2]))/2 + Log[q2/m2]*PolyLog[4, 1 - q2/m2] - 
           Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*Zeta[3]) - 
         (47880*I)*Pi*(6*Conjugate[PolyLog[2, 3, q2/m2]] + 
           2*HPL[{2, 1, 2}, q2/m2] + 3*HPL[{2, 2, 1}, q2/m2] - 
           (Pi^4*Log[q2/m2])/30 + (((-I)*Pi + Log[-1 + q2/m2])*
             (-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2])^2)/
            2 + (Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^2*
             PolyLog[2, 1 - q2/m2])/2 - 2*Log[q2/m2]*((-I)*Pi + 
             Log[-1 + q2/m2])*PolyLog[3, 1 - q2/m2] + 3*Log[q2/m2]*
            PolyLog[4, 1 - q2/m2] - Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*
            Zeta[3]) - (63000*I)*Pi*(-6*Conjugate[PolyLog[2, 3, q2/m2]] - 
           HPL[{2, 1, 2}, q2/m2] - 2*HPL[{2, 2, 1}, q2/m2] + 
           (Pi^4*Log[q2/m2])/30 - 2*Conjugate[PolyLog[2, 2, q2/m2]]*
            ((-I)*Pi + Log[-1 + q2/m2]) + (Log[q2/m2]^2*
             ((-I)*Pi + Log[-1 + q2/m2])^3)/2 + 
           (Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^2*(-1/6*Pi^2 - 
              ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]))/2 - 
           (((-I)*Pi + Log[-1 + q2/m2])*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/
                2 - PolyLog[2, m2/q2])^2)/2 + 
           (Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^2*PolyLog[2, 1 - q2/m2])/
            2 - ((-I)*Pi + Log[-1 + q2/m2])^2*(((4*I)/3)*Pi^3*
              ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
               (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
               (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
             PolyLog[3, m2/q2]) + Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*
            PolyLog[3, 1 - q2/m2] - 3*Log[q2/m2]*PolyLog[4, 1 - q2/m2] + 
           2*Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*Zeta[3]) + 
         88200*(-Conjugate[PolyLog[3, 3, q2/m2]] + 
           Conjugate[PolyLog[2, 3, q2/m2]]*Log[q2/m2] - (Pi^4*Log[q2/m2]^2)/
            180 - Conjugate[PolyLog[3, 2, q2/m2]]*((-I)*Pi + 
             Log[-1 + q2/m2]) + Conjugate[PolyLog[2, 2, q2/m2]]*Log[q2/m2]*
            ((-I)*Pi + Log[-1 + q2/m2]) - (7*Log[q2/m2]^3*
             ((-I)*Pi + Log[-1 + q2/m2])^3)/36 - 
           (Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])^2*(-1/6*Pi^2 - 
              ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]))/4 - 
           (Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])^2*PolyLog[2, 1 - q2/m2])/
            4 + (Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^2*
             (((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
              PolyLog[3, m2/q2]))/2 - (((-I)*Pi + Log[-1 + q2/m2])^2*
             ((-2*Pi^4*(-1/30 + (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2 - 
                 2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - 
              PolyLog[4, m2/q2]))/2 + (Log[q2/m2]^2*PolyLog[4, 1 - q2/m2])/
            2 - (Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])*Zeta[3])/2) + 
         63000*(9*Conjugate[PolyLog[3, 3, q2/m2]] + 9*HPL[{2, 1, 3}, q2/m2] - 
           2*HPL[{2, 3, 1}, q2/m2] - 2*HPL[{3, 1, 2}, q2/m2] - 
           6*Conjugate[PolyLog[2, 3, q2/m2]]*Log[q2/m2] - 
           HPL[{2, 1, 2}, q2/m2]*Log[q2/m2] - 2*HPL[{2, 2, 1}, q2/m2]*
            Log[q2/m2] + (Pi^4*Log[q2/m2]^2)/60 + 
           6*Conjugate[PolyLog[3, 2, q2/m2]]*((-I)*Pi + Log[-1 + q2/m2]) + 
           HPL[{2, 3}, q2/m2]*((-I)*Pi + Log[-1 + q2/m2]) + 
           2*HPL[{3, 2}, q2/m2]*((-I)*Pi + Log[-1 + q2/m2]) - 
           2*Conjugate[PolyLog[2, 2, q2/m2]]*Log[q2/m2]*((-I)*Pi + 
             Log[-1 + q2/m2]) + (Log[q2/m2]^3*((-I)*Pi + Log[-1 + q2/m2])^3)/
            4 + 2*Conjugate[PolyLog[2, 2, q2/m2]]*(-1/6*Pi^2 - 
             ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]) + 
           (Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])^2*(-1/6*Pi^2 - 
              ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]))/4 - 
           (Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*
             (-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2])^2)/
            2 + (3*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, 
                m2/q2])^3)/2 + (Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])^2*
             PolyLog[2, 1 - q2/m2])/4 - 5*Log[q2/m2]*
            ((-I)*Pi + Log[-1 + q2/m2])^2*(((4*I)/3)*Pi^3*
              ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
               (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
               (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
             PolyLog[3, m2/q2]) - 8*((-I)*Pi + Log[-1 + q2/m2])*
            PolyLog[2, 1 - q2/m2]*(((4*I)/3)*Pi^3*
              ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
               (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
               (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
             PolyLog[3, m2/q2]) + (Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])*
             PolyLog[3, 1 - q2/m2])/2 + 
           8*(((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
               (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
               (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
             PolyLog[3, m2/q2])*PolyLog[3, 1 - q2/m2] + 
           (3*((-I)*Pi + Log[-1 + q2/m2])^2*((-2*Pi^4*(-1/30 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2 - 
                 2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - 
              PolyLog[4, m2/q2]))/2 - (3*Log[q2/m2]^2*PolyLog[4, 1 - q2/m2])/
            2 + Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])*Zeta[3] - 
           8*(((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
               (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
               (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
             PolyLog[3, m2/q2])*Zeta[3]) + 
         17640*(3*Conjugate[PolyLog[3, 3, q2/m2]] + 3*HPL[{2, 1, 3}, q2/m2] - 
           HPL[{2, 3, 1}, q2/m2] - 2*Conjugate[PolyLog[2, 3, q2/m2]]*
            Log[q2/m2] - HPL[{2, 1, 2}, q2/m2]*Log[q2/m2] - 
           HPL[{2, 2, 1}, q2/m2]*Log[q2/m2] + (Pi^4*Log[q2/m2]^2)/180 - 
           (Log[q2/m2]^3*((-I)*Pi + Log[-1 + q2/m2])^3)/12 + 
           (-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2])^3/2 - 
           (Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])^2*PolyLog[2, 1 - q2/m2])/
            4 - Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^2*
            (((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
               (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
               (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
             PolyLog[3, m2/q2]) - 2*((-I)*Pi + Log[-1 + q2/m2])*
            PolyLog[2, 1 - q2/m2]*(((4*I)/3)*Pi^3*
              ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
               (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
               (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
             PolyLog[3, m2/q2]) + (Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])*
             PolyLog[3, 1 - q2/m2])/2 + 
           2*(((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
               (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
               (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
             PolyLog[3, m2/q2])*PolyLog[3, 1 - q2/m2] - 
           (Log[q2/m2]^2*PolyLog[4, 1 - q2/m2])/2 - 
           2*(((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
               (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
               (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
             PolyLog[3, m2/q2])*Zeta[3]) + 
         47880*(-9*Conjugate[PolyLog[3, 3, q2/m2]] - 
           12*HPL[{2, 1, 3}, q2/m2] + 3*HPL[{2, 3, 1}, q2/m2] + 
           2*HPL[{3, 1, 2}, q2/m2] + 6*Conjugate[PolyLog[2, 3, q2/m2]]*
            Log[q2/m2] + 2*HPL[{2, 1, 2}, q2/m2]*Log[q2/m2] + 
           3*HPL[{2, 2, 1}, q2/m2]*Log[q2/m2] - (Pi^4*Log[q2/m2]^2)/60 - 
           3*Conjugate[PolyLog[3, 2, q2/m2]]*((-I)*Pi + Log[-1 + q2/m2]) - 
           HPL[{2, 3}, q2/m2]*((-I)*Pi + Log[-1 + q2/m2]) - 
           2*HPL[{3, 2}, q2/m2]*((-I)*Pi + Log[-1 + q2/m2]) - 
           2*Conjugate[PolyLog[2, 2, q2/m2]]*(-1/6*Pi^2 - 
             ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]) + 
           (Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*
             (-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2])^2)/
            2 - 2*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/
                q2])^3 + (Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])^2*
             PolyLog[2, 1 - q2/m2])/4 + 5*Log[q2/m2]*
            ((-I)*Pi + Log[-1 + q2/m2])^2*(((4*I)/3)*Pi^3*
              ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
               (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
               (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
             PolyLog[3, m2/q2]) + 10*((-I)*Pi + Log[-1 + q2/m2])*
            PolyLog[2, 1 - q2/m2]*(((4*I)/3)*Pi^3*
              ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
               (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
               (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
             PolyLog[3, m2/q2]) - Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])*
            PolyLog[3, 1 - q2/m2] - 10*(((4*I)/3)*Pi^3*
              ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
               (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
               (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
             PolyLog[3, m2/q2])*PolyLog[3, 1 - q2/m2] + 
           (3*Log[q2/m2]^2*PolyLog[4, 1 - q2/m2])/2 - 
           (Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])*Zeta[3])/2 + 
           10*(((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
               (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
               (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
             PolyLog[3, m2/q2])*Zeta[3]) - (7980*I)*Pi^3*
          (-(((-I)*Pi + Log[-1 + q2/m2])*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^
                2/2 - PolyLog[2, m2/q2])) - 
           2*((Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^2)/2 + 
             ((-I)*Pi + Log[-1 + q2/m2])*PolyLog[2, 1 - q2/m2] - 
             PolyLog[3, 1 - q2/m2] + Zeta[3])) - 47880*Zeta[3]*
          (-(((-I)*Pi + Log[-1 + q2/m2])*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^
                2/2 - PolyLog[2, m2/q2])) - 
           2*((Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^2)/2 + 
             ((-I)*Pi + Log[-1 + q2/m2])*PolyLog[2, 1 - q2/m2] - 
             PolyLog[3, 1 - q2/m2] + Zeta[3])) + (189000*I)*Pi*Zeta[5] - 
         189000*Log[q2/m2]*Zeta[5] + 85680*((-I)*Pi + Log[-1 + q2/m2])*
          Zeta[5] - (37800*I)*Pi*((Pi^4*((-I)*Pi + Log[-1 + q2/m2]))/90 + 
           (Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^4)/6 + 
           (((-I)*Pi + Log[-1 + q2/m2])^3*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^
                2/2 - PolyLog[2, m2/q2]))/6 + (((-I)*Pi + Log[-1 + q2/m2])^3*
             PolyLog[2, 1 - q2/m2])/6 - PolyLog[5, 1 - q2/m2] + 
           (((-I)*Pi + Log[-1 + q2/m2])^2*Zeta[3])/2 + Zeta[5]) + 
         37800*(-Conjugate[PolyLog[2, 4, q2/m2]] - 
           Conjugate[PolyLog[2, 3, q2/m2]]*((-I)*Pi + Log[-1 + q2/m2]) + 
           (Pi^4*Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2]))/90 - 
           (Conjugate[PolyLog[2, 2, q2/m2]]*((-I)*Pi + Log[-1 + q2/m2])^2)/
            2 + (7*Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])^4)/48 + 
           (Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^3*(-1/6*Pi^2 - 
              ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]))/6 + 
           (Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^3*PolyLog[2, 1 - q2/m2])/
            6 - (((-I)*Pi + Log[-1 + q2/m2])^3*(((4*I)/3)*Pi^3*(
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
              PolyLog[3, m2/q2]))/6 - Log[q2/m2]*PolyLog[5, 1 - q2/m2] + 
           (Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^2*Zeta[3])/2 + 
           Log[q2/m2]*Zeta[5]))/(2520*(-1 + q2/m2)), 
      (2*Log[m2]^6)/45 - (2*Log[m2]^5*(5 + (2*I)*Pi - 2*Log[q2/m2]))/15 + 
       (2*Log[m2]^4*((-114 - 5*Pi^2)/12 + (q2*((-I)*Pi*Log[q2/m2] + 
             Log[q2/m2]^2/2))/(m2*(-1 + q2/m2)) + 
          (190 + (50*I)*Pi - 5*Pi^2 - (50 + (10*I)*Pi)*Log[q2/m2] + 
            5*Log[q2/m2]^2)/10 + (I*Pi^3 - Pi^2*Log[q2/m2] + 
            (6*I)*Pi*(Pi^2/6 + ((-I)*Pi + Log[q2/m2])^2/2 - Log[q2/m2]*(
                (-I)*Pi + Log[-1 + q2/m2]) + PolyLog[2, m2/q2]) - 
            6*(((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) - 
              (Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2]))/2 - 
              Log[q2/m2]*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
                PolyLog[2, m2/q2]) + PolyLog[3, m2/q2]) + 6*Zeta[3])/
           (6*(-1 + q2/m2))))/3 - 
       (4*Log[m2]^3*((-((190 + (50*I)*Pi - 5*Pi^2)*Log[q2/m2]) + 
            ((50 + (10*I)*Pi)*Log[q2/m2]^2)/2 - (5*Log[q2/m2]^3)/3 + 
            (5*(390 + (114*I)*Pi - 15*Pi^2 - I*Pi^3 - 16*Zeta[3]))/3)/10 + 
          (-390 - 25*Pi^2 - 44*Zeta[3])/12 + 
          (q2*((-I)*Pi^3 - (30*I)*Pi*Log[q2/m2] + 11*Pi^2*Log[q2/m2] + 
             15*Log[q2/m2]^2 + (15*I)*Pi*Log[q2/m2]^2 - 5*Log[q2/m2]^3 - 
             (6*I)*Pi*(Pi^2/6 + ((-I)*Pi + Log[q2/m2])^2/2 - Log[q2/m2]*
                ((-I)*Pi + Log[-1 + q2/m2]) + PolyLog[2, m2/q2]) + 
             6*(((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                 (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) - (Log[q2/m2]^2*
                 ((-I)*Pi + Log[-1 + q2/m2]))/2 - Log[q2/m2]*(-1/6*Pi^2 - 
                 ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]) + PolyLog[3, 
                m2/q2]) - 6*Zeta[3]))/(6*m2*(-1 + q2/m2)) + 
          ((120*I)*Pi^3 - 59*Pi^4 + ((180*I)*Pi^3*q2)/m2 - 
            120*Pi^2*Log[q2/m2] - (60*I)*Pi^3*Log[q2/m2] - 
            (180*Pi^2*q2*Log[q2/m2])/m2 + 30*Pi^2*Log[q2/m2]^2 + 
            (180*I)*Pi^3*((-I)*Pi + Log[-1 + q2/m2]) + (720*I)*Pi*
             (Pi^2/6 + ((-I)*Pi + Log[q2/m2])^2/2 - Log[q2/m2]*((-I)*Pi + 
                Log[-1 + q2/m2]) + PolyLog[2, m2/q2]) - 
            420*Pi^2*(Pi^2/6 + ((-I)*Pi + Log[q2/m2])^2/2 - Log[q2/m2]*(
                (-I)*Pi + Log[-1 + q2/m2]) + PolyLog[2, m2/q2]) + 
            ((1080*I)*Pi*q2*(Pi^2/6 + ((-I)*Pi + Log[q2/m2])^2/2 - Log[q2/m2]*
                ((-I)*Pi + Log[-1 + q2/m2]) + PolyLog[2, m2/q2]))/m2 - 
            720*(((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/
                 2 - (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) - 
              (Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2]))/2 - 
              Log[q2/m2]*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
                PolyLog[2, m2/q2]) + PolyLog[3, m2/q2]) - 
            (1800*I)*Pi*(((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + 
                     Log[q2/m2]))/Pi)/2 - (3*(1/2 - ((I/2)*((-I)*Pi + 
                       Log[q2/m2]))/Pi)^2)/2 + (1/2 - ((I/2)*((-I)*Pi + 
                     Log[q2/m2]))/Pi)^3) - (Log[q2/m2]^2*((-I)*Pi + 
                 Log[-1 + q2/m2]))/2 - Log[q2/m2]*(-1/6*Pi^2 - 
                ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]) + 
              PolyLog[3, m2/q2]) - (1080*q2*(((4*I)/3)*Pi^3*
                ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                 (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) - (Log[q2/m2]^2*
                 ((-I)*Pi + Log[-1 + q2/m2]))/2 - Log[q2/m2]*(-1/6*Pi^2 - 
                 ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]) + PolyLog[3, 
                m2/q2]))/m2 - (360*I)*Pi*(Log[q2/m2]*(-1/6*Pi^2 - 
                ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]) - 
              2*(((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/
                   2 - (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
                PolyLog[3, m2/q2])) + 360*((Log[q2/m2]^2*(-1/6*Pi^2 - 
                 ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]))/2 - 
              2*Log[q2/m2]*(((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + 
                       Log[q2/m2]))/Pi)/2 - (3*(1/2 - ((I/2)*((-I)*Pi + 
                         Log[q2/m2]))/Pi)^2)/2 + (1/2 - ((I/2)*((-I)*Pi + 
                       Log[q2/m2]))/Pi)^3) + PolyLog[3, m2/q2]) + 
              3*((-2*Pi^4*(-1/30 + (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^
                    2 - 2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                   (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - 
                PolyLog[4, m2/q2])) + 1800*((2*Pi^4*(-1/30 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2 - 
                 2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - 
              (Log[q2/m2]^3*((-I)*Pi + Log[-1 + q2/m2]))/6 - (Log[q2/m2]^2*
                (-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]))/
               2 + Log[q2/m2]*(((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + 
                       Log[q2/m2]))/Pi)/2 - (3*(1/2 - ((I/2)*((-I)*Pi + 
                         Log[q2/m2]))/Pi)^2)/2 + (1/2 - ((I/2)*((-I)*Pi + 
                       Log[q2/m2]))/Pi)^3) + PolyLog[3, m2/q2]) + 
              PolyLog[4, m2/q2]) + 720*Zeta[3] + (2160*I)*Pi*Zeta[3] + 
            (1080*q2*Zeta[3])/m2 - 2160*Log[q2/m2]*Zeta[3] + 
            1080*((-I)*Pi + Log[-1 + q2/m2])*Zeta[3] - (1080*I)*Pi*
             (Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^2 + ((-I)*Pi + 
                Log[-1 + q2/m2])*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
                PolyLog[2, m2/q2]) + ((-I)*Pi + Log[-1 + q2/m2])*PolyLog[2, 
                1 - q2/m2] - PolyLog[3, 1 - q2/m2] + Zeta[3]) + 
            1080*(-Conjugate[PolyLog[2, 2, q2/m2]] + (3*Log[q2/m2]^2*
                ((-I)*Pi + Log[-1 + q2/m2])^2)/4 + Log[q2/m2]*((-I)*Pi + 
                Log[-1 + q2/m2])*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
                PolyLog[2, m2/q2]) + Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*
               PolyLog[2, 1 - q2/m2] - ((-I)*Pi + Log[-1 + q2/m2])*(
                ((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                  (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
                PolyLog[3, m2/q2]) - Log[q2/m2]*PolyLog[3, 1 - q2/m2] + 
              Log[q2/m2]*Zeta[3]))/(360*(-1 + q2/m2))))/3 + 
       2*Log[m2]^2*((-25320 - 1900*Pi^2 - 101*Pi^4 - 4400*Zeta[3])/240 + 
         (q2*((-60*I)*Pi^3 - 7*Pi^4 - (1368*I)*Pi*Log[q2/m2] + 
            660*Pi^2*Log[q2/m2] - (48*I)*Pi^3*Log[q2/m2] + 684*Log[q2/m2]^2 + 
            (900*I)*Pi*Log[q2/m2]^2 - 228*Pi^2*Log[q2/m2]^2 - 
            300*Log[q2/m2]^3 - (252*I)*Pi*Log[q2/m2]^3 + 63*Log[q2/m2]^4 - 
            (60*I)*Pi^3*((-I)*Pi + Log[-1 + q2/m2]) - (360*I)*Pi*
             (Pi^2/6 + ((-I)*Pi + Log[q2/m2])^2/2 - Log[q2/m2]*((-I)*Pi + 
                Log[-1 + q2/m2]) + PolyLog[2, m2/q2]) + 
            60*Pi^2*(Pi^2/6 + ((-I)*Pi + Log[q2/m2])^2/2 - Log[q2/m2]*(
                (-I)*Pi + Log[-1 + q2/m2]) + PolyLog[2, m2/q2]) + 
            360*(((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/
                 2 - (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) - 
              (Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2]))/2 - 
              Log[q2/m2]*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
                PolyLog[2, m2/q2]) + PolyLog[3, m2/q2]) + 
            (360*I)*Pi*(((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/
                   Pi)/2 - (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/
                 2 + (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) - 
              (Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2]))/2 - 
              Log[q2/m2]*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
                PolyLog[2, m2/q2]) + PolyLog[3, m2/q2]) - 
            (360*I)*Pi*(Log[q2/m2]*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
                PolyLog[2, m2/q2]) - 2*(((4*I)/3)*Pi^3*
                 ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                  (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
                PolyLog[3, m2/q2])) + 360*((Log[q2/m2]^2*(-1/6*Pi^2 - 
                 ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]))/2 - 
              2*Log[q2/m2]*(((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + 
                       Log[q2/m2]))/Pi)/2 - (3*(1/2 - ((I/2)*((-I)*Pi + 
                         Log[q2/m2]))/Pi)^2)/2 + (1/2 - ((I/2)*((-I)*Pi + 
                       Log[q2/m2]))/Pi)^3) + PolyLog[3, m2/q2]) + 
              3*((-2*Pi^4*(-1/30 + (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^
                    2 - 2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                   (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - 
                PolyLog[4, m2/q2])) - 360*((2*Pi^4*(-1/30 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2 - 
                 2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - 
              (Log[q2/m2]^3*((-I)*Pi + Log[-1 + q2/m2]))/6 - (Log[q2/m2]^2*
                (-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]))/
               2 + Log[q2/m2]*(((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + 
                       Log[q2/m2]))/Pi)/2 - (3*(1/2 - ((I/2)*((-I)*Pi + 
                         Log[q2/m2]))/Pi)^2)/2 + (1/2 - ((I/2)*((-I)*Pi + 
                       Log[q2/m2]))/Pi)^3) + PolyLog[3, m2/q2]) + 
              PolyLog[4, m2/q2]) - 360*Zeta[3] - (1440*I)*Pi*Zeta[3] + 
            1440*Log[q2/m2]*Zeta[3] - 360*((-I)*Pi + Log[-1 + q2/m2])*
             Zeta[3] + (360*I)*Pi*(Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^2 + 
              ((-I)*Pi + Log[-1 + q2/m2])*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^
                  2/2 - PolyLog[2, m2/q2]) + ((-I)*Pi + Log[-1 + q2/m2])*
               PolyLog[2, 1 - q2/m2] - PolyLog[3, 1 - q2/m2] + Zeta[3]) - 
            360*(-Conjugate[PolyLog[2, 2, q2/m2]] + (3*Log[q2/m2]^2*
                ((-I)*Pi + Log[-1 + q2/m2])^2)/4 + Log[q2/m2]*((-I)*Pi + 
                Log[-1 + q2/m2])*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
                PolyLog[2, m2/q2]) + Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*
               PolyLog[2, 1 - q2/m2] - ((-I)*Pi + Log[-1 + q2/m2])*(
                ((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                  (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
                PolyLog[3, m2/q2]) - Log[q2/m2]*PolyLog[3, 1 - q2/m2] + 
              Log[q2/m2]*Zeta[3])))/(72*m2*(-1 + q2/m2)) + 
         ((300*I)*Pi^3 - 59*Pi^4 - 300*Pi^2*Log[q2/m2] - 
           (60*I)*Pi^3*Log[q2/m2] + 30*Pi^2*Log[q2/m2]^2 + 
           (180*I)*Pi^3*((-I)*Pi + Log[-1 + q2/m2]) + (1800*I)*Pi*
            (Pi^2/6 + ((-I)*Pi + Log[q2/m2])^2/2 - Log[q2/m2]*
              ((-I)*Pi + Log[-1 + q2/m2]) + PolyLog[2, m2/q2]) - 
           420*Pi^2*(Pi^2/6 + ((-I)*Pi + Log[q2/m2])^2/2 - 
             Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2]) + PolyLog[2, m2/q2]) - 
           1800*(((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/
                2 - (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
               (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) - 
             (Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2]))/2 - 
             Log[q2/m2]*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, 
                m2/q2]) + PolyLog[3, m2/q2]) - (1800*I)*Pi*
            (((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
               (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
               (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) - 
             (Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2]))/2 - 
             Log[q2/m2]*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, 
                m2/q2]) + PolyLog[3, m2/q2]) - (360*I)*Pi*
            (Log[q2/m2]*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, 
                m2/q2]) - 2*(((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + 
                      Log[q2/m2]))/Pi)/2 - (3*(1/2 - ((I/2)*((-I)*Pi + 
                        Log[q2/m2]))/Pi)^2)/2 + (1/2 - ((I/2)*((-I)*Pi + 
                      Log[q2/m2]))/Pi)^3) + PolyLog[3, m2/q2])) + 
           360*((Log[q2/m2]^2*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
                PolyLog[2, m2/q2]))/2 - 2*Log[q2/m2]*(((4*I)/3)*Pi^3*
                ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                 (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + PolyLog[3, 
                m2/q2]) + 3*((-2*Pi^4*(-1/30 + (1/2 - ((I/2)*((-I)*Pi + 
                       Log[q2/m2]))/Pi)^2 - 2*(1/2 - ((I/2)*((-I)*Pi + 
                        Log[q2/m2]))/Pi)^3 + (1/2 - ((I/2)*((-I)*Pi + 
                       Log[q2/m2]))/Pi)^4))/3 - PolyLog[4, m2/q2])) + 
           1800*((2*Pi^4*(-1/30 + (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^
                 2 - 2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - 
             (Log[q2/m2]^3*((-I)*Pi + Log[-1 + q2/m2]))/6 - 
             (Log[q2/m2]^2*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
                PolyLog[2, m2/q2]))/2 + Log[q2/m2]*(((4*I)/3)*Pi^3*
                ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                 (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + PolyLog[3, 
                m2/q2]) + PolyLog[4, m2/q2]) + 1800*Zeta[3] + 
           (2160*I)*Pi*Zeta[3] - 2160*Log[q2/m2]*Zeta[3] + 
           1080*((-I)*Pi + Log[-1 + q2/m2])*Zeta[3] - (1080*I)*Pi*
            (Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^2 + 
             ((-I)*Pi + Log[-1 + q2/m2])*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^
                 2/2 - PolyLog[2, m2/q2]) + ((-I)*Pi + Log[-1 + q2/m2])*
              PolyLog[2, 1 - q2/m2] - PolyLog[3, 1 - q2/m2] + Zeta[3]) + 
           1080*(-Conjugate[PolyLog[2, 2, q2/m2]] + 
             (3*Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])^2)/4 + 
             Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*(-1/6*Pi^2 - 
               ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]) + 
             Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*PolyLog[2, 1 - q2/m2] - 
             ((-I)*Pi + Log[-1 + q2/m2])*(((4*I)/3)*Pi^3*
                ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                 (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + PolyLog[3, 
                m2/q2]) - Log[q2/m2]*PolyLog[3, 1 - q2/m2] + 
             Log[q2/m2]*Zeta[3]))/120 + ((1140*I)*Pi^3 - 295*Pi^4 + 
           (81*I)*Pi^5 - 1140*Pi^2*Log[q2/m2] - (300*I)*Pi^3*Log[q2/m2] - 
           61*Pi^4*Log[q2/m2] + 150*Pi^2*Log[q2/m2]^2 + 
           (30*I)*Pi^3*Log[q2/m2]^2 - 10*Pi^2*Log[q2/m2]^3 + 
           (900*I)*Pi^3*((-I)*Pi + Log[-1 + q2/m2]) - 
           271*Pi^4*((-I)*Pi + Log[-1 + q2/m2]) + (210*I)*Pi^3*
            ((-I)*Pi + Log[-1 + q2/m2])^2 + (180*I)*Pi^3*(-1/6*Pi^2 - 
             ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]) + 
           (6840*I)*Pi*(Pi^2/6 + ((-I)*Pi + Log[q2/m2])^2/2 - 
             Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2]) + PolyLog[2, m2/q2]) - 
           2100*Pi^2*(Pi^2/6 + ((-I)*Pi + Log[q2/m2])^2/2 - 
             Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2]) + PolyLog[2, m2/q2]) + 
           (480*I)*Pi^3*(Pi^2/6 + ((-I)*Pi + Log[q2/m2])^2/2 - 
             Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2]) + PolyLog[2, m2/q2]) - 
           6840*(((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/
                2 - (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
               (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) - 
             (Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2]))/2 - 
             Log[q2/m2]*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, 
                m2/q2]) + PolyLog[3, m2/q2]) - (9000*I)*Pi*
            (((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
               (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
               (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) - 
             (Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2]))/2 - 
             Log[q2/m2]*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, 
                m2/q2]) + PolyLog[3, m2/q2]) + 2040*Pi^2*
            (((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
               (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
               (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) - 
             (Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2]))/2 - 
             Log[q2/m2]*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, 
                m2/q2]) + PolyLog[3, m2/q2]) - (1800*I)*Pi*
            (Log[q2/m2]*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, 
                m2/q2]) - 2*(((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + 
                      Log[q2/m2]))/Pi)/2 - (3*(1/2 - ((I/2)*((-I)*Pi + 
                        Log[q2/m2]))/Pi)^2)/2 + (1/2 - ((I/2)*((-I)*Pi + 
                      Log[q2/m2]))/Pi)^3) + PolyLog[3, m2/q2])) + 
           420*Pi^2*(Log[q2/m2]*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
               PolyLog[2, m2/q2]) - 2*(((4*I)/3)*Pi^3*
                ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                 (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + PolyLog[3, 
                m2/q2])) + (360*I)*Pi*(Log[q2/m2]*(((4*I)/3)*Pi^3*
                ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                 (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + PolyLog[3, 
                m2/q2]) - 3*((-2*Pi^4*(-1/30 + (1/2 - ((I/2)*((-I)*Pi + 
                       Log[q2/m2]))/Pi)^2 - 2*(1/2 - ((I/2)*((-I)*Pi + 
                        Log[q2/m2]))/Pi)^3 + (1/2 - ((I/2)*((-I)*Pi + 
                       Log[q2/m2]))/Pi)^4))/3 - PolyLog[4, m2/q2])) + 
           1800*((Log[q2/m2]^2*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
                PolyLog[2, m2/q2]))/2 - 2*Log[q2/m2]*(((4*I)/3)*Pi^3*
                ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                 (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + PolyLog[3, 
                m2/q2]) + 3*((-2*Pi^4*(-1/30 + (1/2 - ((I/2)*((-I)*Pi + 
                       Log[q2/m2]))/Pi)^2 - 2*(1/2 - ((I/2)*((-I)*Pi + 
                        Log[q2/m2]))/Pi)^3 + (1/2 - ((I/2)*((-I)*Pi + 
                       Log[q2/m2]))/Pi)^4))/3 - PolyLog[4, m2/q2])) + 
           (1800*I)*Pi*((Log[q2/m2]^2*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/
                 2 - PolyLog[2, m2/q2]))/2 - 2*Log[q2/m2]*(((4*I)/3)*Pi^3*
                ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                 (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + PolyLog[3, 
                m2/q2]) + 3*((-2*Pi^4*(-1/30 + (1/2 - ((I/2)*((-I)*Pi + 
                       Log[q2/m2]))/Pi)^2 - 2*(1/2 - ((I/2)*((-I)*Pi + 
                        Log[q2/m2]))/Pi)^3 + (1/2 - ((I/2)*((-I)*Pi + 
                       Log[q2/m2]))/Pi)^4))/3 - PolyLog[4, m2/q2])) + 
           9000*((2*Pi^4*(-1/30 + (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^
                 2 - 2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - 
             (Log[q2/m2]^3*((-I)*Pi + Log[-1 + q2/m2]))/6 - 
             (Log[q2/m2]^2*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
                PolyLog[2, m2/q2]))/2 + Log[q2/m2]*(((4*I)/3)*Pi^3*
                ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                 (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + PolyLog[3, 
                m2/q2]) + PolyLog[4, m2/q2]) + (7560*I)*Pi*
            ((2*Pi^4*(-1/30 + (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2 - 
                2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - 
             (Log[q2/m2]^3*((-I)*Pi + Log[-1 + q2/m2]))/6 - 
             (Log[q2/m2]^2*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
                PolyLog[2, m2/q2]))/2 + Log[q2/m2]*(((4*I)/3)*Pi^3*
                ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                 (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + PolyLog[3, 
                m2/q2]) + PolyLog[4, m2/q2]) - 
           7560*(((-4*I)/15)*Pi^5*((5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/
                    Pi)^3)/3 - (5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^
                  4)/2 + (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^5 + 
               (-1/2 + ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/6) - 
             (Log[q2/m2]^4*((-I)*Pi + Log[-1 + q2/m2]))/24 - 
             (Log[q2/m2]^3*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
                PolyLog[2, m2/q2]))/6 + (Log[q2/m2]^2*(((4*I)/3)*Pi^3*
                 ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                  (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
                PolyLog[3, m2/q2]))/2 - Log[q2/m2]*((-2*Pi^4*(-1/30 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2 - 
                  2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - PolyLog[
                4, m2/q2]) + PolyLog[5, m2/q2]) - 
           1800*((Log[q2/m2]^3*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
                PolyLog[2, m2/q2]))/6 - Log[q2/m2]^2*(((4*I)/3)*Pi^3*
                ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                 (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + PolyLog[3, 
                m2/q2]) + 3*Log[q2/m2]*((-2*Pi^4*(-1/30 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2 - 
                  2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - PolyLog[
                4, m2/q2]) - 4*(((-4*I)/15)*Pi^5*
                ((5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3)/3 - 
                 (5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4)/2 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^5 + 
                 (-1/2 + ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/6) + PolyLog[5, 
                m2/q2])) - 360*((Log[q2/m2]^2*(((4*I)/3)*Pi^3*
                 ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                  (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
                PolyLog[3, m2/q2]))/2 - 3*Log[q2/m2]*
              ((-2*Pi^4*(-1/30 + (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^
                   2 - 2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - PolyLog[
                4, m2/q2]) + 6*(((-4*I)/15)*Pi^5*
                ((5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3)/3 - 
                 (5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4)/2 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^5 + 
                 (-1/2 + ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/6) + PolyLog[5, 
                m2/q2])) + 6840*Zeta[3] + (10800*I)*Pi*Zeta[3] - 
           2580*Pi^2*Zeta[3] - 10800*Log[q2/m2]*Zeta[3] - 
           (2160*I)*Pi*Log[q2/m2]*Zeta[3] + 1080*Log[q2/m2]^2*Zeta[3] + 
           5400*((-I)*Pi + Log[-1 + q2/m2])*Zeta[3] + (1440*I)*Pi*
            ((-I)*Pi + Log[-1 + q2/m2])*Zeta[3] + 
           1260*((-I)*Pi + Log[-1 + q2/m2])^2*Zeta[3] + 
           1080*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2])*
            Zeta[3] + 1440*(Pi^2/6 + ((-I)*Pi + Log[q2/m2])^2/2 - 
             Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2]) + PolyLog[2, m2/q2])*
            Zeta[3] - (5400*I)*Pi*(Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^2 + 
             ((-I)*Pi + Log[-1 + q2/m2])*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^
                 2/2 - PolyLog[2, m2/q2]) + ((-I)*Pi + Log[-1 + q2/m2])*
              PolyLog[2, 1 - q2/m2] - PolyLog[3, 1 - q2/m2] + Zeta[3]) + 
           1380*Pi^2*(Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^2 + 
             ((-I)*Pi + Log[-1 + q2/m2])*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^
                 2/2 - PolyLog[2, m2/q2]) + ((-I)*Pi + Log[-1 + q2/m2])*
              PolyLog[2, 1 - q2/m2] - PolyLog[3, 1 - q2/m2] + Zeta[3]) + 
           (3240*I)*Pi*(2*Conjugate[PolyLog[2, 2, q2/m2]] - 
             Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])^2 - 
             Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*(-1/6*Pi^2 - 
               ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]) + 
             (-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2])^2/
              2 - 2*Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*PolyLog[2, 1 - 
                q2/m2] + 2*((-I)*Pi + Log[-1 + q2/m2])*(((4*I)/3)*Pi^3*
                ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                 (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + PolyLog[3, 
                m2/q2]) + 2*Log[q2/m2]*PolyLog[3, 1 - q2/m2] - 
             2*Log[q2/m2]*Zeta[3]) + (1080*I)*Pi*
            ((Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])^2)/2 - 
             (-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2])^2/
              2 + Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*PolyLog[2, 1 - 
                q2/m2] - Log[q2/m2]*PolyLog[3, 1 - q2/m2] + 
             Log[q2/m2]*Zeta[3]) + 5400*(-Conjugate[PolyLog[2, 2, q2/m2]] + 
             (3*Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])^2)/4 + 
             Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*(-1/6*Pi^2 - 
               ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]) + 
             Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*PolyLog[2, 1 - q2/m2] - 
             ((-I)*Pi + Log[-1 + q2/m2])*(((4*I)/3)*Pi^3*
                ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                 (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + PolyLog[3, 
                m2/q2]) - Log[q2/m2]*PolyLog[3, 1 - q2/m2] + 
             Log[q2/m2]*Zeta[3]) + (5400*I)*Pi*
            (-Conjugate[PolyLog[2, 2, q2/m2]] + (3*Log[q2/m2]^2*((-I)*Pi + 
                 Log[-1 + q2/m2])^2)/4 + Log[q2/m2]*((-I)*Pi + Log[
                -1 + q2/m2])*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
               PolyLog[2, m2/q2]) + Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*
              PolyLog[2, 1 - q2/m2] - ((-I)*Pi + Log[-1 + q2/m2])*
              (((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                 (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + PolyLog[3, 
                m2/q2]) - Log[q2/m2]*PolyLog[3, 1 - q2/m2] + 
             Log[q2/m2]*Zeta[3]) - 3240*(-6*Conjugate[PolyLog[3, 2, q2/m2]] - 
             HPL[{2, 3}, q2/m2] - 2*HPL[{3, 2}, q2/m2] + 
             2*Conjugate[PolyLog[2, 2, q2/m2]]*Log[q2/m2] - 
             (Log[q2/m2]^3*((-I)*Pi + Log[-1 + q2/m2])^2)/2 - 
             (Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])*(-1/6*Pi^2 - 
                ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]))/2 + 
             (Log[q2/m2]*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
                 PolyLog[2, m2/q2])^2)/2 - Log[q2/m2]^2*((-I)*Pi + Log[
                -1 + q2/m2])*PolyLog[2, 1 - q2/m2] + 2*Log[q2/m2]*
              ((-I)*Pi + Log[-1 + q2/m2])*(((4*I)/3)*Pi^3*
                ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                 (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + PolyLog[3, 
                m2/q2]) + Log[q2/m2]^2*PolyLog[3, 1 - q2/m2] - 
             3*((-I)*Pi + Log[-1 + q2/m2])*((-2*Pi^4*(-1/30 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2 - 
                  2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - PolyLog[
                4, m2/q2]) - Log[q2/m2]^2*Zeta[3]) - 
           1080*(3*Conjugate[PolyLog[3, 2, q2/m2]] + HPL[{2, 3}, q2/m2] + 
             2*HPL[{3, 2}, q2/m2] + (Log[q2/m2]^3*((-I)*Pi + Log[-1 + q2/m2])^
                2)/4 - (Log[q2/m2]*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
                 PolyLog[2, m2/q2])^2)/2 + (Log[q2/m2]^2*((-I)*Pi + 
                Log[-1 + q2/m2])*PolyLog[2, 1 - q2/m2])/2 - 
             (Log[q2/m2]^2*PolyLog[3, 1 - q2/m2])/2 + (Log[q2/m2]^2*Zeta[3])/
              2) - 5400*(Conjugate[PolyLog[3, 2, q2/m2]] - 
             Conjugate[PolyLog[2, 2, q2/m2]]*Log[q2/m2] + 
             (Log[q2/m2]^3*((-I)*Pi + Log[-1 + q2/m2])^2)/3 + 
             (Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])*(-1/6*Pi^2 - 
                ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]))/2 + 
             (Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])*PolyLog[2, 1 - q2/m2])/
              2 - Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*(((4*I)/3)*Pi^3*
                ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                 (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + PolyLog[3, 
                m2/q2]) - (Log[q2/m2]^2*PolyLog[3, 1 - q2/m2])/2 + 
             ((-I)*Pi + Log[-1 + q2/m2])*((-2*Pi^4*(-1/30 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2 - 
                  2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - PolyLog[
                4, m2/q2]) + (Log[q2/m2]^2*Zeta[3])/2) + 
           (2520*I)*Pi*(-1/90*Pi^4 - (Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^
                3)/2 - (((-I)*Pi + Log[-1 + q2/m2])^2*(-1/6*Pi^2 - 
                ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]))/2 - 
             (((-I)*Pi + Log[-1 + q2/m2])^2*PolyLog[2, 1 - q2/m2])/2 + 
             PolyLog[4, 1 - q2/m2] - ((-I)*Pi + Log[-1 + q2/m2])*Zeta[3]) - 
           2520*(Conjugate[PolyLog[2, 3, q2/m2]] - (Pi^4*Log[q2/m2])/90 + 
             Conjugate[PolyLog[2, 2, q2/m2]]*((-I)*Pi + Log[-1 + q2/m2]) - 
             (5*Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])^3)/12 - 
             (Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^2*(-1/6*Pi^2 - 
                ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]))/2 - 
             (Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^2*PolyLog[2, 1 - q2/m2])/
              2 + (((-I)*Pi + Log[-1 + q2/m2])^2*(((4*I)/3)*Pi^3*
                 ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                  (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
                PolyLog[3, m2/q2]))/2 + Log[q2/m2]*PolyLog[4, 1 - q2/m2] - 
             Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*Zeta[3]))/
          (360*(-1 + q2/m2)) + (((190 + (50*I)*Pi - 5*Pi^2)*Log[q2/m2]^2)/2 - 
           ((50 + (10*I)*Pi)*Log[q2/m2]^3)/6 + (5*Log[q2/m2]^4)/12 - 
           (Log[q2/m2]*((-5*I)*(-114*Pi + Pi^3) - 5*(-390 + 15*Pi^2 + 
                16*Zeta[3])))/3 + (25320 - 1140*Pi^2 + Pi^4 - 1600*Zeta[3] - 
             (20*I)*(-390*Pi + 5*Pi^3 + 16*Pi*Zeta[3]))/12)/10) + 
       (-31132080 - 2658600*Pi^2 - 241794*Pi^4 - 16675*Pi^6 - 
         7207200*Zeta[3] - 462000*Pi^2*Zeta[3] - 406560*Zeta[3]^2 - 
         10856160*Zeta[5])/30240 + (q2*((-27300*I)*Pi^3 - 4655*Pi^4 - 
          (5985*I)*Pi^5 + 339*Pi^6 - (531720*I)*Pi*Log[q2/m2] + 
          300300*Pi^2*Log[q2/m2] - (31920*I)*Pi^3*Log[q2/m2] + 
          46585*Pi^4*Log[q2/m2] - (252*I)*Pi^5*Log[q2/m2] + 
          265860*Log[q2/m2]^2 + (409500*I)*Pi*Log[q2/m2]^2 - 
          151620*Pi^2*Log[q2/m2]^2 + (25200*I)*Pi^3*Log[q2/m2]^2 - 
          16702*Pi^4*Log[q2/m2]^2 - 136500*Log[q2/m2]^3 - 
          (167580*I)*Pi*Log[q2/m2]^3 + 51100*Pi^2*Log[q2/m2]^3 - 
          (7280*I)*Pi^3*Log[q2/m2]^3 + 41895*Log[q2/m2]^4 + 
          (44625*I)*Pi*Log[q2/m2]^4 - 10115*Pi^2*Log[q2/m2]^4 - 
          8925*Log[q2/m2]^5 - (7161*I)*Pi*Log[q2/m2]^5 + (2387*Log[q2/m2]^6)/
           2 - (138600*I)*Pi*(-3*Conjugate[PolyLog[3, 2, q2/m2]] - 
            HPL[{3, 2}, q2/m2] + Conjugate[PolyLog[2, 2, q2/m2]]*
             Log[q2/m2]) - (39900*I)*Pi^3*((-I)*Pi + Log[-1 + q2/m2]) + 
          13615*Pi^4*((-I)*Pi + Log[-1 + q2/m2]) - (2205*I)*Pi^5*
           ((-I)*Pi + Log[-1 + q2/m2]) - (13650*I)*Pi^3*
           ((-I)*Pi + Log[-1 + q2/m2])^2 + 
          (8659*Pi^4*((-I)*Pi + Log[-1 + q2/m2])^2)/2 - 
          (2030*I)*Pi^3*((-I)*Pi + Log[-1 + q2/m2])^3 - 
          (93240*I)*Pi*(-2*HPL[{2, 3}, q2/m2] - 2*HPL[{3, 2}, q2/m2] - 
            2*Conjugate[PolyLog[2, 2, q2/m2]]*Log[q2/m2] + 
            (Log[q2/m2]*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
                PolyLog[2, m2/q2])^2)/2) + (14700*I)*Pi^3*
           (-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]) - 
          6181*Pi^4*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
            PolyLog[2, m2/q2]) - (163800*I)*Pi*(Pi^2/6 + 
            ((-I)*Pi + Log[q2/m2])^2/2 - Log[q2/m2]*((-I)*Pi + 
              Log[-1 + q2/m2]) + PolyLog[2, m2/q2]) + 
          39900*Pi^2*(Pi^2/6 + ((-I)*Pi + Log[q2/m2])^2/2 - 
            Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2]) + PolyLog[2, m2/q2]) - 
          (21000*I)*Pi^3*(Pi^2/6 + ((-I)*Pi + Log[q2/m2])^2/2 - 
            Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2]) + PolyLog[2, m2/q2]) + 
          6755*Pi^4*(Pi^2/6 + ((-I)*Pi + Log[q2/m2])^2/2 - 
            Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2]) + PolyLog[2, m2/q2]) - 
          (23100*I)*Pi^3*(((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + 
                   Log[q2/m2]))/Pi)/2 - (3*(1/2 - ((I/2)*((-I)*Pi + 
                     Log[q2/m2]))/Pi)^2)/2 + (1/2 - ((I/2)*((-I)*Pi + 
                   Log[q2/m2]))/Pi)^3) + PolyLog[3, m2/q2]) + 
          163800*(((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/
               2 - (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
              (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) - 
            (Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2]))/2 - 
            Log[q2/m2]*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
              PolyLog[2, m2/q2]) + PolyLog[3, m2/q2]) + 
          (239400*I)*Pi*(((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + 
                   Log[q2/m2]))/Pi)/2 - (3*(1/2 - ((I/2)*((-I)*Pi + 
                     Log[q2/m2]))/Pi)^2)/2 + (1/2 - ((I/2)*((-I)*Pi + 
                   Log[q2/m2]))/Pi)^3) - (Log[q2/m2]^2*((-I)*Pi + Log[
                -1 + q2/m2]))/2 - Log[q2/m2]*(-1/6*Pi^2 - 
              ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]) + 
            PolyLog[3, m2/q2]) - 67200*Pi^2*(((4*I)/3)*Pi^3*
             ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
              (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
              (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) - 
            (Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2]))/2 - 
            Log[q2/m2]*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
              PolyLog[2, m2/q2]) + PolyLog[3, m2/q2]) + (12600*I)*Pi^3*
           (((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
              (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
              (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) - 
            (Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2]))/2 - 
            Log[q2/m2]*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
              PolyLog[2, m2/q2]) + PolyLog[3, m2/q2]) - 
          (239400*I)*Pi*(Log[q2/m2]*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
              PolyLog[2, m2/q2]) - 2*(((4*I)/3)*Pi^3*(
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
              PolyLog[3, m2/q2])) + 90300*Pi^2*
           (Log[q2/m2]*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
              PolyLog[2, m2/q2]) - 2*(((4*I)/3)*Pi^3*(
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
              PolyLog[3, m2/q2])) - (13440*I)*Pi^3*
           (Log[q2/m2]*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
              PolyLog[2, m2/q2]) - 2*(((4*I)/3)*Pi^3*(
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
              PolyLog[3, m2/q2])) + (365400*I)*Pi*
           (Log[q2/m2]*(((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/
                   Pi)/2 - (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/
                 2 + (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
              PolyLog[3, m2/q2]) - 3*((-2*Pi^4*(-1/30 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2 - 
                 2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - 
              PolyLog[4, m2/q2])) - 98700*Pi^2*
           (Log[q2/m2]*(((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/
                   Pi)/2 - (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/
                 2 + (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
              PolyLog[3, m2/q2]) - 3*((-2*Pi^4*(-1/30 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2 - 
                 2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - 
              PolyLog[4, m2/q2])) + 239400*
           ((Log[q2/m2]^2*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[
                2, m2/q2]))/2 - 2*Log[q2/m2]*(((4*I)/3)*Pi^3*(
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
              PolyLog[3, m2/q2]) + 3*((-2*Pi^4*(-1/30 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2 - 
                 2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - 
              PolyLog[4, m2/q2])) + (315000*I)*Pi*
           ((Log[q2/m2]^2*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[
                2, m2/q2]))/2 - 2*Log[q2/m2]*(((4*I)/3)*Pi^3*(
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
              PolyLog[3, m2/q2]) + 3*((-2*Pi^4*(-1/30 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2 - 
                 2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - 
              PolyLog[4, m2/q2])) - 74760*Pi^2*
           ((Log[q2/m2]^2*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[
                2, m2/q2]))/2 - 2*Log[q2/m2]*(((4*I)/3)*Pi^3*(
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
              PolyLog[3, m2/q2]) + 3*((-2*Pi^4*(-1/30 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2 - 
                 2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - 
              PolyLog[4, m2/q2])) + (88200*I)*Pi*
           (6*Conjugate[PolyLog[3, 2, q2/m2]] + 2*HPL[{2, 3}, q2/m2] + 
            3*HPL[{3, 2}, q2/m2] - (Log[q2/m2]*(-1/6*Pi^2 - 
                ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2])^2)/2 - 
            Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*(((4*I)/3)*Pi^3*(
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
              PolyLog[3, m2/q2]) + 3*((-I)*Pi + Log[-1 + q2/m2])*
             ((-2*Pi^4*(-1/30 + (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2 - 
                 2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - 
              PolyLog[4, m2/q2])) + 138600*
           (6*Conjugate[PolyLog[4, 2, q2/m2]] - (3*HPL[{2, 4}, q2/m2])/2 + 
            3*HPL[{4, 2}, q2/m2] - 3*Conjugate[PolyLog[3, 2, q2/m2]]*
             Log[q2/m2] - HPL[{3, 2}, q2/m2]*Log[q2/m2] + 
            (Conjugate[PolyLog[2, 2, q2/m2]]*Log[q2/m2]^2)/2 - 
            (((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
              PolyLog[3, m2/q2])^2 + (3*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/
                2 - PolyLog[2, m2/q2])*((-2*Pi^4*(-1/30 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2 - 
                  2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - PolyLog[
                4, m2/q2]))/2) + 93240*(-3*HPL[{2, 4}, q2/m2] + 
            3*HPL[{4, 2}, q2/m2] - 2*HPL[{2, 3}, q2/m2]*Log[q2/m2] - 
            2*HPL[{3, 2}, q2/m2]*Log[q2/m2] - Conjugate[PolyLog[2, 2, q2/m2]]*
             Log[q2/m2]^2 + (Log[q2/m2]^2*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^
                  2/2 - PolyLog[2, m2/q2])^2)/4 - 
            4*(((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                 (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + PolyLog[3, 
                m2/q2])^2 + 6*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
              PolyLog[2, m2/q2])*((-2*Pi^4*(-1/30 + (1/2 - ((I/2)*((-I)*Pi + 
                      Log[q2/m2]))/Pi)^2 - 2*(1/2 - ((I/2)*((-I)*Pi + 
                       Log[q2/m2]))/Pi)^3 + (1/2 - ((I/2)*((-I)*Pi + 
                      Log[q2/m2]))/Pi)^4))/3 - PolyLog[4, m2/q2])) - 
          239400*((2*Pi^4*(-1/30 + (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^
                2 - 2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
               (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - 
            (Log[q2/m2]^3*((-I)*Pi + Log[-1 + q2/m2]))/6 - 
            (Log[q2/m2]^2*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[
                2, m2/q2]))/2 + Log[q2/m2]*(((4*I)/3)*Pi^3*(
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
              PolyLog[3, m2/q2]) + PolyLog[4, m2/q2]) - 
          (264600*I)*Pi*((2*Pi^4*(-1/30 + (1/2 - ((I/2)*((-I)*Pi + 
                    Log[q2/m2]))/Pi)^2 - 2*(1/2 - ((I/2)*((-I)*Pi + 
                     Log[q2/m2]))/Pi)^3 + (1/2 - ((I/2)*((-I)*Pi + 
                    Log[q2/m2]))/Pi)^4))/3 - (Log[q2/m2]^3*((-I)*Pi + Log[
                -1 + q2/m2]))/6 - (Log[q2/m2]^2*(-1/6*Pi^2 - 
               ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]))/2 + 
            Log[q2/m2]*(((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/
                   Pi)/2 - (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/
                 2 + (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
              PolyLog[3, m2/q2]) + PolyLog[4, m2/q2]) + 
          58800*Pi^2*((2*Pi^4*(-1/30 + (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/
                  Pi)^2 - 2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
               (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - 
            (Log[q2/m2]^3*((-I)*Pi + Log[-1 + q2/m2]))/6 - 
            (Log[q2/m2]^2*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[
                2, m2/q2]))/2 + Log[q2/m2]*(((4*I)/3)*Pi^3*(
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
              PolyLog[3, m2/q2]) + PolyLog[4, m2/q2]) - 
          (27720*I)*Pi*(-2*Conjugate[PolyLog[2, 3, q2/m2]] - 
            HPL[{2, 1, 2}, q2/m2] - HPL[{2, 2, 1}, q2/m2] + 
            (Pi^4*Log[q2/m2])/90 - (Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])^
               3)/6 - (Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^2*
              PolyLog[2, 1 - q2/m2])/2 + Log[q2/m2]*((-I)*Pi + 
              Log[-1 + q2/m2])*PolyLog[3, 1 - q2/m2] - Log[q2/m2]*
             PolyLog[4, 1 - q2/m2]) + 264600*(((-4*I)/15)*Pi^5*
             ((5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3)/3 - 
              (5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4)/2 + 
              (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^5 + 
              (-1/2 + ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/6) - 
            (Log[q2/m2]^4*((-I)*Pi + Log[-1 + q2/m2]))/24 - 
            (Log[q2/m2]^3*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[
                2, m2/q2]))/6 + (Log[q2/m2]^2*(((4*I)/3)*Pi^3*
                ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                 (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + PolyLog[3, 
                m2/q2]))/2 - Log[q2/m2]*((-2*Pi^4*(-1/30 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2 - 
                 2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - 
              PolyLog[4, m2/q2]) + PolyLog[5, m2/q2]) + 
          (214200*I)*Pi*(((-4*I)/15)*Pi^5*
             ((5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3)/3 - 
              (5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4)/2 + 
              (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^5 + 
              (-1/2 + ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/6) - 
            (Log[q2/m2]^4*((-I)*Pi + Log[-1 + q2/m2]))/24 - 
            (Log[q2/m2]^3*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[
                2, m2/q2]))/6 + (Log[q2/m2]^2*(((4*I)/3)*Pi^3*
                ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                 (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + PolyLog[3, 
                m2/q2]))/2 - Log[q2/m2]*((-2*Pi^4*(-1/30 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2 - 
                 2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - 
              PolyLog[4, m2/q2]) + PolyLog[5, m2/q2]) - 
          (315000*I)*Pi*(Log[q2/m2]*((-2*Pi^4*(-1/30 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2 - 
                 2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - 
              PolyLog[4, m2/q2]) - 4*(((-4*I)/15)*Pi^5*(
                (5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3)/3 - 
                (5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4)/2 + 
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^5 + 
                (-1/2 + ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/6) + 
              PolyLog[5, m2/q2])) - 315000*
           ((Log[q2/m2]^3*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[
                2, m2/q2]))/6 - Log[q2/m2]^2*(((4*I)/3)*Pi^3*(
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
              PolyLog[3, m2/q2]) + 3*Log[q2/m2]*((-2*Pi^4*(-1/30 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2 - 
                 2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - 
              PolyLog[4, m2/q2]) - 4*(((-4*I)/15)*Pi^5*(
                (5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3)/3 - 
                (5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4)/2 + 
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^5 + 
                (-1/2 + ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/6) + 
              PolyLog[5, m2/q2])) - (264600*I)*Pi*
           ((Log[q2/m2]^3*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[
                2, m2/q2]))/6 - Log[q2/m2]^2*(((4*I)/3)*Pi^3*(
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
              PolyLog[3, m2/q2]) + 3*Log[q2/m2]*((-2*Pi^4*(-1/30 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2 - 
                 2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - 
              PolyLog[4, m2/q2]) - 4*(((-4*I)/15)*Pi^5*(
                (5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3)/3 - 
                (5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4)/2 + 
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^5 + 
                (-1/2 + ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/6) + 
              PolyLog[5, m2/q2])) - 365400*
           ((Log[q2/m2]^2*(((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + 
                      Log[q2/m2]))/Pi)/2 - (3*(1/2 - ((I/2)*((-I)*Pi + 
                        Log[q2/m2]))/Pi)^2)/2 + (1/2 - ((I/2)*((-I)*Pi + 
                      Log[q2/m2]))/Pi)^3) + PolyLog[3, m2/q2]))/2 - 
            3*Log[q2/m2]*((-2*Pi^4*(-1/30 + (1/2 - ((I/2)*((-I)*Pi + 
                      Log[q2/m2]))/Pi)^2 - 2*(1/2 - ((I/2)*((-I)*Pi + 
                       Log[q2/m2]))/Pi)^3 + (1/2 - ((I/2)*((-I)*Pi + 
                      Log[q2/m2]))/Pi)^4))/3 - PolyLog[4, m2/q2]) + 
            6*(((-4*I)/15)*Pi^5*((5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^
                   3)/3 - (5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4)/2 + 
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^5 + 
                (-1/2 + ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/6) + 
              PolyLog[5, m2/q2])) - (365400*I)*Pi*
           ((Log[q2/m2]^2*(((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + 
                      Log[q2/m2]))/Pi)/2 - (3*(1/2 - ((I/2)*((-I)*Pi + 
                        Log[q2/m2]))/Pi)^2)/2 + (1/2 - ((I/2)*((-I)*Pi + 
                      Log[q2/m2]))/Pi)^3) + PolyLog[3, m2/q2]))/2 - 
            3*Log[q2/m2]*((-2*Pi^4*(-1/30 + (1/2 - ((I/2)*((-I)*Pi + 
                      Log[q2/m2]))/Pi)^2 - 2*(1/2 - ((I/2)*((-I)*Pi + 
                       Log[q2/m2]))/Pi)^3 + (1/2 - ((I/2)*((-I)*Pi + 
                      Log[q2/m2]))/Pi)^4))/3 - PolyLog[4, m2/q2]) + 
            6*(((-4*I)/15)*Pi^5*((5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^
                   3)/3 - (5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4)/2 + 
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^5 + 
                (-1/2 + ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/6) + 
              PolyLog[5, m2/q2])) - 88200*
           (-12*Conjugate[PolyLog[4, 2, q2/m2]] + (9*HPL[{2, 4}, q2/m2])/2 - 
            6*HPL[{4, 2}, q2/m2] + 6*Conjugate[PolyLog[3, 2, q2/m2]]*
             Log[q2/m2] + 2*HPL[{2, 3}, q2/m2]*Log[q2/m2] + 
            3*HPL[{3, 2}, q2/m2]*Log[q2/m2] - (Log[q2/m2]^2*(-1/6*Pi^2 - 
                ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2])^2)/4 - 
            (Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])*(((4*I)/3)*Pi^3*
                ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                 (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + PolyLog[3, 
                m2/q2]))/2 + 5*(((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + 
                      Log[q2/m2]))/Pi)/2 - (3*(1/2 - ((I/2)*((-I)*Pi + 
                        Log[q2/m2]))/Pi)^2)/2 + (1/2 - ((I/2)*((-I)*Pi + 
                      Log[q2/m2]))/Pi)^3) + PolyLog[3, m2/q2])^2 + 
            3*Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*
             ((-2*Pi^4*(-1/30 + (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2 - 
                 2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - 
              PolyLog[4, m2/q2]) - (15*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/
                2 - PolyLog[2, m2/q2])*((-2*Pi^4*(-1/30 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2 - 
                  2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - PolyLog[
                4, m2/q2]))/2 - 6*((-I)*Pi + Log[-1 + q2/m2])*
             (((-4*I)/15)*Pi^5*((5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^
                   3)/3 - (5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4)/2 + 
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^5 + 
                (-1/2 + ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/6) + 
              PolyLog[5, m2/q2])) + 365400*
           ((Log[q2/m2]^3*(((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + 
                      Log[q2/m2]))/Pi)/2 - (3*(1/2 - ((I/2)*((-I)*Pi + 
                        Log[q2/m2]))/Pi)^2)/2 + (1/2 - ((I/2)*((-I)*Pi + 
                      Log[q2/m2]))/Pi)^3) + PolyLog[3, m2/q2]))/6 - 
            (3*Log[q2/m2]^2*((-2*Pi^4*(-1/30 + (1/2 - ((I/2)*((-I)*Pi + 
                       Log[q2/m2]))/Pi)^2 - 2*(1/2 - ((I/2)*((-I)*Pi + 
                        Log[q2/m2]))/Pi)^3 + (1/2 - ((I/2)*((-I)*Pi + 
                       Log[q2/m2]))/Pi)^4))/3 - PolyLog[4, m2/q2]))/2 + 
            6*Log[q2/m2]*(((-4*I)/15)*Pi^5*((5*(1/2 - ((I/2)*((-I)*Pi + 
                       Log[q2/m2]))/Pi)^3)/3 - (5*(1/2 - ((I/2)*((-I)*Pi + 
                       Log[q2/m2]))/Pi)^4)/2 + (1/2 - ((I/2)*((-I)*Pi + 
                     Log[q2/m2]))/Pi)^5 + (-1/2 + ((I/2)*((-I)*Pi + 
                     Log[q2/m2]))/Pi)/6) + PolyLog[5, m2/q2]) - 
            10*((4*Pi^6*(1/42 - (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2/
                  2 + (5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4)/2 - 
                 3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^5 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^6))/45 - 
              PolyLog[6, m2/q2])) + 264600*
           ((Log[q2/m2]^4*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[
                2, m2/q2]))/24 - (Log[q2/m2]^3*(((4*I)/3)*Pi^3*
                ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                 (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + PolyLog[3, 
                m2/q2]))/3 + (3*Log[q2/m2]^2*((-2*Pi^4*(-1/30 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2 - 
                  2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - PolyLog[
                4, m2/q2]))/2 - 4*Log[q2/m2]*(((-4*I)/15)*Pi^5*(
                (5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3)/3 - 
                (5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4)/2 + 
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^5 + 
                (-1/2 + ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/6) + 
              PolyLog[5, m2/q2]) + 5*((4*Pi^6*(1/42 - 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2/2 + 
                 (5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4)/2 - 
                 3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^5 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^6))/45 - 
              PolyLog[6, m2/q2])) + 315000*
           ((Log[q2/m2]^2*((-2*Pi^4*(-1/30 + (1/2 - ((I/2)*((-I)*Pi + 
                       Log[q2/m2]))/Pi)^2 - 2*(1/2 - ((I/2)*((-I)*Pi + 
                        Log[q2/m2]))/Pi)^3 + (1/2 - ((I/2)*((-I)*Pi + 
                       Log[q2/m2]))/Pi)^4))/3 - PolyLog[4, m2/q2]))/2 - 
            4*Log[q2/m2]*(((-4*I)/15)*Pi^5*((5*(1/2 - ((I/2)*((-I)*Pi + 
                       Log[q2/m2]))/Pi)^3)/3 - (5*(1/2 - ((I/2)*((-I)*Pi + 
                       Log[q2/m2]))/Pi)^4)/2 + (1/2 - ((I/2)*((-I)*Pi + 
                     Log[q2/m2]))/Pi)^5 + (-1/2 + ((I/2)*((-I)*Pi + 
                     Log[q2/m2]))/Pi)/6) + PolyLog[5, m2/q2]) + 
            10*((4*Pi^6*(1/42 - (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2/
                  2 + (5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4)/2 - 
                 3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^5 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^6))/45 - 
              PolyLog[6, m2/q2])) - 214200*
           ((-4*Pi^6*(1/42 - (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2/2 + 
               (5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4)/2 - 3*
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^5 + (1/2 - 
                 ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^6))/45 - 
            (Log[q2/m2]^5*((-I)*Pi + Log[-1 + q2/m2]))/120 - 
            (Log[q2/m2]^4*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[
                2, m2/q2]))/24 + (Log[q2/m2]^3*(((4*I)/3)*Pi^3*
                ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                 (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + PolyLog[3, 
                m2/q2]))/6 - (Log[q2/m2]^2*((-2*Pi^4*(-1/30 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2 - 
                  2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - PolyLog[
                4, m2/q2]))/2 + Log[q2/m2]*(((-4*I)/15)*Pi^5*(
                (5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3)/3 - 
                (5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4)/2 + 
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^5 + 
                (-1/2 + ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/6) + 
              PolyLog[5, m2/q2]) + PolyLog[6, m2/q2]) - 163800*Zeta[3] - 
          (957600*I)*Pi*Zeta[3] + 325500*Pi^2*Zeta[3] + 
          (4480*I)*Pi^3*Zeta[3] + 957600*Log[q2/m2]*Zeta[3] + 
          (361200*I)*Pi*Log[q2/m2]*Zeta[3] - 57680*Pi^2*Log[q2/m2]*Zeta[3] - 
          180600*Log[q2/m2]^2*Zeta[3] - (79800*I)*Pi*Log[q2/m2]^2*Zeta[3] + 
          26600*Log[q2/m2]^3*Zeta[3] - 239400*((-I)*Pi + Log[-1 + q2/m2])*
           Zeta[3] - (201600*I)*Pi*((-I)*Pi + Log[-1 + q2/m2])*Zeta[3] + 
          43260*Pi^2*((-I)*Pi + Log[-1 + q2/m2])*Zeta[3] - 
          81900*((-I)*Pi + Log[-1 + q2/m2])^2*Zeta[3] - 
          (10080*I)*Pi*((-I)*Pi + Log[-1 + q2/m2])^2*Zeta[3] - 
          12180*((-I)*Pi + Log[-1 + q2/m2])^3*Zeta[3] + 
          88200*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2])*
           Zeta[3] - (70560*I)*Pi*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
            PolyLog[2, m2/q2])*Zeta[3] - 201600*(Pi^2/6 + 
            ((-I)*Pi + Log[q2/m2])^2/2 - Log[q2/m2]*((-I)*Pi + 
              Log[-1 + q2/m2]) + PolyLog[2, m2/q2])*Zeta[3] - 
          (18480*I)*Pi*(Pi^2/6 + ((-I)*Pi + Log[q2/m2])^2/2 - 
            Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2]) + PolyLog[2, m2/q2])*
           Zeta[3] - 138600*(((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + 
                   Log[q2/m2]))/Pi)/2 - (3*(1/2 - ((I/2)*((-I)*Pi + 
                     Log[q2/m2]))/Pi)^2)/2 + (1/2 - ((I/2)*((-I)*Pi + 
                   Log[q2/m2]))/Pi)^3) + PolyLog[3, m2/q2])*Zeta[3] + 
          18480*(((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/
               2 - (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
              (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) - 
            (Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2]))/2 - 
            Log[q2/m2]*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
              PolyLog[2, m2/q2]) + PolyLog[3, m2/q2])*Zeta[3] + 
          70560*(Log[q2/m2]*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
              PolyLog[2, m2/q2]) - 2*(((4*I)/3)*Pi^3*(
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
              PolyLog[3, m2/q2]))*Zeta[3] + 231000*Zeta[3]^2 - 
          (4620*I)*Pi^3*((Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^2)/2 + 
            ((-I)*Pi + Log[-1 + q2/m2])*PolyLog[2, 1 - q2/m2] - 
            PolyLog[3, 1 - q2/m2] + Zeta[3]) - 27720*Zeta[3]*
           ((Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^2)/2 + 
            ((-I)*Pi + Log[-1 + q2/m2])*PolyLog[2, 1 - q2/m2] - 
            PolyLog[3, 1 - q2/m2] + Zeta[3]) + (239400*I)*Pi*
           (Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^2 + 
            ((-I)*Pi + Log[-1 + q2/m2])*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^
                2/2 - PolyLog[2, m2/q2]) + ((-I)*Pi + Log[-1 + q2/m2])*
             PolyLog[2, 1 - q2/m2] - PolyLog[3, 1 - q2/m2] + Zeta[3]) - 
          77700*Pi^2*(Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^2 + 
            ((-I)*Pi + Log[-1 + q2/m2])*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^
                2/2 - PolyLog[2, m2/q2]) + ((-I)*Pi + Log[-1 + q2/m2])*
             PolyLog[2, 1 - q2/m2] - PolyLog[3, 1 - q2/m2] + Zeta[3]) + 
          (15960*I)*Pi^3*(Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^2 + 
            ((-I)*Pi + Log[-1 + q2/m2])*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^
                2/2 - PolyLog[2, m2/q2]) + ((-I)*Pi + Log[-1 + q2/m2])*
             PolyLog[2, 1 - q2/m2] - PolyLog[3, 1 - q2/m2] + Zeta[3]) + 
          20160*Zeta[3]*(Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^2 + 
            ((-I)*Pi + Log[-1 + q2/m2])*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^
                2/2 - PolyLog[2, m2/q2]) + ((-I)*Pi + Log[-1 + q2/m2])*
             PolyLog[2, 1 - q2/m2] - PolyLog[3, 1 - q2/m2] + Zeta[3]) - 
          (138600*I)*Pi*(2*Conjugate[PolyLog[2, 2, q2/m2]] - 
            Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])^2 - 
            Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*(-1/6*Pi^2 - 
              ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]) + 
            (-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2])^2/
             2 - 2*Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*
             PolyLog[2, 1 - q2/m2] + 2*((-I)*Pi + Log[-1 + q2/m2])*
             (((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
              PolyLog[3, m2/q2]) + 2*Log[q2/m2]*PolyLog[3, 1 - q2/m2] - 
            2*Log[q2/m2]*Zeta[3]) + 35700*Pi^2*
           (2*Conjugate[PolyLog[2, 2, q2/m2]] - Log[q2/m2]^2*
             ((-I)*Pi + Log[-1 + q2/m2])^2 - Log[q2/m2]*((-I)*Pi + 
              Log[-1 + q2/m2])*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
              PolyLog[2, m2/q2]) + (-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
               PolyLog[2, m2/q2])^2/2 - 2*Log[q2/m2]*((-I)*Pi + 
              Log[-1 + q2/m2])*PolyLog[2, 1 - q2/m2] + 
            2*((-I)*Pi + Log[-1 + q2/m2])*(((4*I)/3)*Pi^3*(
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
              PolyLog[3, m2/q2]) + 2*Log[q2/m2]*PolyLog[3, 1 - q2/m2] - 
            2*Log[q2/m2]*Zeta[3]) + (88200*I)*Pi*
           ((Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])^2)/2 - 
            (-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2])^2/
             2 + Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*PolyLog[2, 
              1 - q2/m2] - Log[q2/m2]*PolyLog[3, 1 - q2/m2] + 
            Log[q2/m2]*Zeta[3]) - 24780*Pi^2*
           ((Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])^2)/2 - 
            (-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2])^2/
             2 + Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*PolyLog[2, 
              1 - q2/m2] - Log[q2/m2]*PolyLog[3, 1 - q2/m2] + 
            Log[q2/m2]*Zeta[3]) - 239400*(-Conjugate[PolyLog[2, 2, q2/m2]] + 
            (3*Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])^2)/4 + 
            Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*(-1/6*Pi^2 - 
              ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]) + 
            Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*PolyLog[2, 1 - q2/m2] - 
            ((-I)*Pi + Log[-1 + q2/m2])*(((4*I)/3)*Pi^3*(
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
              PolyLog[3, m2/q2]) - Log[q2/m2]*PolyLog[3, 1 - q2/m2] + 
            Log[q2/m2]*Zeta[3]) - (315000*I)*Pi*
           (-Conjugate[PolyLog[2, 2, q2/m2]] + (3*Log[q2/m2]^2*
              ((-I)*Pi + Log[-1 + q2/m2])^2)/4 + Log[q2/m2]*
             ((-I)*Pi + Log[-1 + q2/m2])*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^
                2/2 - PolyLog[2, m2/q2]) + Log[q2/m2]*((-I)*Pi + 
              Log[-1 + q2/m2])*PolyLog[2, 1 - q2/m2] - 
            ((-I)*Pi + Log[-1 + q2/m2])*(((4*I)/3)*Pi^3*(
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
              PolyLog[3, m2/q2]) - Log[q2/m2]*PolyLog[3, 1 - q2/m2] + 
            Log[q2/m2]*Zeta[3]) + 72240*Pi^2*
           (-Conjugate[PolyLog[2, 2, q2/m2]] + (3*Log[q2/m2]^2*
              ((-I)*Pi + Log[-1 + q2/m2])^2)/4 + Log[q2/m2]*
             ((-I)*Pi + Log[-1 + q2/m2])*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^
                2/2 - PolyLog[2, m2/q2]) + Log[q2/m2]*((-I)*Pi + 
              Log[-1 + q2/m2])*PolyLog[2, 1 - q2/m2] - 
            ((-I)*Pi + Log[-1 + q2/m2])*(((4*I)/3)*Pi^3*(
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
              PolyLog[3, m2/q2]) - Log[q2/m2]*PolyLog[3, 1 - q2/m2] + 
            Log[q2/m2]*Zeta[3]) + 138600*(-6*Conjugate[PolyLog[3, 2, q2/
                m2]] - HPL[{2, 3}, q2/m2] - 2*HPL[{3, 2}, q2/m2] + 
            2*Conjugate[PolyLog[2, 2, q2/m2]]*Log[q2/m2] - 
            (Log[q2/m2]^3*((-I)*Pi + Log[-1 + q2/m2])^2)/2 - 
            (Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])*(-1/6*Pi^2 - 
               ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]))/2 + 
            (Log[q2/m2]*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
                PolyLog[2, m2/q2])^2)/2 - Log[q2/m2]^2*((-I)*Pi + 
              Log[-1 + q2/m2])*PolyLog[2, 1 - q2/m2] + 2*Log[q2/m2]*
             ((-I)*Pi + Log[-1 + q2/m2])*(((4*I)/3)*Pi^3*(
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
              PolyLog[3, m2/q2]) + Log[q2/m2]^2*PolyLog[3, 1 - q2/m2] - 
            3*((-I)*Pi + Log[-1 + q2/m2])*((-2*Pi^4*(-1/30 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2 - 
                 2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - 
              PolyLog[4, m2/q2]) - Log[q2/m2]^2*Zeta[3]) + 
          (138600*I)*Pi*(-6*Conjugate[PolyLog[3, 2, q2/m2]] - 
            HPL[{2, 3}, q2/m2] - 2*HPL[{3, 2}, q2/m2] + 
            2*Conjugate[PolyLog[2, 2, q2/m2]]*Log[q2/m2] - 
            (Log[q2/m2]^3*((-I)*Pi + Log[-1 + q2/m2])^2)/2 - 
            (Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])*(-1/6*Pi^2 - 
               ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]))/2 + 
            (Log[q2/m2]*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
                PolyLog[2, m2/q2])^2)/2 - Log[q2/m2]^2*((-I)*Pi + 
              Log[-1 + q2/m2])*PolyLog[2, 1 - q2/m2] + 2*Log[q2/m2]*
             ((-I)*Pi + Log[-1 + q2/m2])*(((4*I)/3)*Pi^3*(
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
              PolyLog[3, m2/q2]) + Log[q2/m2]^2*PolyLog[3, 1 - q2/m2] - 
            3*((-I)*Pi + Log[-1 + q2/m2])*((-2*Pi^4*(-1/30 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2 - 
                 2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - 
              PolyLog[4, m2/q2]) - Log[q2/m2]^2*Zeta[3]) - 
          88200*(3*Conjugate[PolyLog[3, 2, q2/m2]] + HPL[{2, 3}, q2/m2] + 
            2*HPL[{3, 2}, q2/m2] + (Log[q2/m2]^3*((-I)*Pi + Log[-1 + q2/m2])^
               2)/4 - (Log[q2/m2]*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
                PolyLog[2, m2/q2])^2)/2 + (Log[q2/m2]^2*((-I)*Pi + Log[
                -1 + q2/m2])*PolyLog[2, 1 - q2/m2])/2 - 
            (Log[q2/m2]^2*PolyLog[3, 1 - q2/m2])/2 + (Log[q2/m2]^2*Zeta[3])/
             2) - (88200*I)*Pi*(3*Conjugate[PolyLog[3, 2, q2/m2]] + 
            HPL[{2, 3}, q2/m2] + 2*HPL[{3, 2}, q2/m2] + 
            (Log[q2/m2]^3*((-I)*Pi + Log[-1 + q2/m2])^2)/4 - 
            (Log[q2/m2]*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
                PolyLog[2, m2/q2])^2)/2 + (Log[q2/m2]^2*((-I)*Pi + Log[
                -1 + q2/m2])*PolyLog[2, 1 - q2/m2])/2 - 
            (Log[q2/m2]^2*PolyLog[3, 1 - q2/m2])/2 + (Log[q2/m2]^2*Zeta[3])/
             2) + 315000*(Conjugate[PolyLog[3, 2, q2/m2]] - 
            Conjugate[PolyLog[2, 2, q2/m2]]*Log[q2/m2] + 
            (Log[q2/m2]^3*((-I)*Pi + Log[-1 + q2/m2])^2)/3 + 
            (Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])*(-1/6*Pi^2 - 
               ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]))/2 + 
            (Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])*PolyLog[2, 1 - q2/m2])/
             2 - Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*
             (((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
              PolyLog[3, m2/q2]) - (Log[q2/m2]^2*PolyLog[3, 1 - q2/m2])/2 + 
            ((-I)*Pi + Log[-1 + q2/m2])*((-2*Pi^4*(-1/30 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2 - 
                 2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - 
              PolyLog[4, m2/q2]) + (Log[q2/m2]^2*Zeta[3])/2) + 
          (264600*I)*Pi*(Conjugate[PolyLog[3, 2, q2/m2]] - 
            Conjugate[PolyLog[2, 2, q2/m2]]*Log[q2/m2] + 
            (Log[q2/m2]^3*((-I)*Pi + Log[-1 + q2/m2])^2)/3 + 
            (Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])*(-1/6*Pi^2 - 
               ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]))/2 + 
            (Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])*PolyLog[2, 1 - q2/m2])/
             2 - Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*
             (((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
              PolyLog[3, m2/q2]) - (Log[q2/m2]^2*PolyLog[3, 1 - q2/m2])/2 + 
            ((-I)*Pi + Log[-1 + q2/m2])*((-2*Pi^4*(-1/30 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2 - 
                 2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - 
              PolyLog[4, m2/q2]) + (Log[q2/m2]^2*Zeta[3])/2) - 
          138600*(8*Conjugate[PolyLog[4, 2, q2/m2]] - 2*HPL[{2, 4}, q2/m2] + 
            3*HPL[{4, 2}, q2/m2] - 6*Conjugate[PolyLog[3, 2, q2/m2]]*
             Log[q2/m2] - HPL[{2, 3}, q2/m2]*Log[q2/m2] - 
            2*HPL[{3, 2}, q2/m2]*Log[q2/m2] + Conjugate[PolyLog[2, 2, q2/m2]]*
             Log[q2/m2]^2 - (Log[q2/m2]^4*((-I)*Pi + Log[-1 + q2/m2])^2)/6 - 
            (Log[q2/m2]^3*((-I)*Pi + Log[-1 + q2/m2])*(-1/6*Pi^2 - 
               ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]))/6 + 
            (Log[q2/m2]^2*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
                PolyLog[2, m2/q2])^2)/4 - (Log[q2/m2]^3*((-I)*Pi + Log[
                -1 + q2/m2])*PolyLog[2, 1 - q2/m2])/3 + Log[q2/m2]^2*
             ((-I)*Pi + Log[-1 + q2/m2])*(((4*I)/3)*Pi^3*(
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
              PolyLog[3, m2/q2]) - 2*(((4*I)/3)*Pi^3*
                ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                 (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + PolyLog[3, 
                m2/q2])^2 + (Log[q2/m2]^3*PolyLog[3, 1 - q2/m2])/3 - 
            3*Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*
             ((-2*Pi^4*(-1/30 + (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2 - 
                 2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - 
              PolyLog[4, m2/q2]) + 3*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^
                2/2 - PolyLog[2, m2/q2])*((-2*Pi^4*(-1/30 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2 - 
                 2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - 
              PolyLog[4, m2/q2]) + 4*((-I)*Pi + Log[-1 + q2/m2])*
             (((-4*I)/15)*Pi^5*((5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^
                   3)/3 - (5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4)/2 + 
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^5 + 
                (-1/2 + ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/6) + 
              PolyLog[5, m2/q2]) - (Log[q2/m2]^3*Zeta[3])/3) + 
          88200*(-4*Conjugate[PolyLog[4, 2, q2/m2]] + 2*HPL[{2, 4}, q2/m2] - 
            3*HPL[{4, 2}, q2/m2] + 3*Conjugate[PolyLog[3, 2, q2/m2]]*
             Log[q2/m2] + HPL[{2, 3}, q2/m2]*Log[q2/m2] + 
            2*HPL[{3, 2}, q2/m2]*Log[q2/m2] + (Log[q2/m2]^4*((-I)*Pi + 
                Log[-1 + q2/m2])^2)/12 - (Log[q2/m2]^2*(-1/6*Pi^2 - 
                ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2])^2)/4 + 
            (Log[q2/m2]^3*((-I)*Pi + Log[-1 + q2/m2])*PolyLog[2, 1 - q2/m2])/
             6 + 2*(((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/
                  2 - (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + PolyLog[3, 
                m2/q2])^2 - (Log[q2/m2]^3*PolyLog[3, 1 - q2/m2])/6 - 
            3*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2])*
             ((-2*Pi^4*(-1/30 + (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2 - 
                 2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - 
              PolyLog[4, m2/q2]) + (Log[q2/m2]^3*Zeta[3])/6) - 
          264600*(-Conjugate[PolyLog[4, 2, q2/m2]] + 
            Conjugate[PolyLog[3, 2, q2/m2]]*Log[q2/m2] - 
            (Conjugate[PolyLog[2, 2, q2/m2]]*Log[q2/m2]^2)/2 + 
            (5*Log[q2/m2]^4*((-I)*Pi + Log[-1 + q2/m2])^2)/48 + 
            (Log[q2/m2]^3*((-I)*Pi + Log[-1 + q2/m2])*(-1/6*Pi^2 - 
               ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]))/6 + 
            (Log[q2/m2]^3*((-I)*Pi + Log[-1 + q2/m2])*PolyLog[2, 1 - q2/m2])/
             6 - (Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])*(((4*I)/3)*Pi^3*
                ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                 (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + PolyLog[3, 
                m2/q2]))/2 - (Log[q2/m2]^3*PolyLog[3, 1 - q2/m2])/6 + 
            Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*
             ((-2*Pi^4*(-1/30 + (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2 - 
                 2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - 
              PolyLog[4, m2/q2]) - ((-I)*Pi + Log[-1 + q2/m2])*
             (((-4*I)/15)*Pi^5*((5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^
                   3)/3 - (5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4)/2 + 
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^5 + 
                (-1/2 + ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/6) + 
              PolyLog[5, m2/q2]) + (Log[q2/m2]^3*Zeta[3])/6) - 
          (163800*I)*Pi*(-1/90*Pi^4 - (Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^
               3)/2 - (((-I)*Pi + Log[-1 + q2/m2])^2*(-1/6*Pi^2 - 
               ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]))/2 - 
            (((-I)*Pi + Log[-1 + q2/m2])^2*PolyLog[2, 1 - q2/m2])/2 + 
            PolyLog[4, 1 - q2/m2] - ((-I)*Pi + Log[-1 + q2/m2])*Zeta[3]) + 
          42420*Pi^2*(-1/90*Pi^4 - (Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^3)/
             2 - (((-I)*Pi + Log[-1 + q2/m2])^2*(-1/6*Pi^2 - 
               ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]))/2 - 
            (((-I)*Pi + Log[-1 + q2/m2])^2*PolyLog[2, 1 - q2/m2])/2 + 
            PolyLog[4, 1 - q2/m2] - ((-I)*Pi + Log[-1 + q2/m2])*Zeta[3]) + 
          163800*(Conjugate[PolyLog[2, 3, q2/m2]] - (Pi^4*Log[q2/m2])/90 + 
            Conjugate[PolyLog[2, 2, q2/m2]]*((-I)*Pi + Log[-1 + q2/m2]) - 
            (5*Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])^3)/12 - 
            (Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^2*(-1/6*Pi^2 - 
               ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]))/2 - 
            (Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^2*PolyLog[2, 1 - q2/m2])/
             2 + (((-I)*Pi + Log[-1 + q2/m2])^2*(((4*I)/3)*Pi^3*
                ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                 (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + PolyLog[3, 
                m2/q2]))/2 + Log[q2/m2]*PolyLog[4, 1 - q2/m2] - 
            Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*Zeta[3]) + 
          (163800*I)*Pi*(Conjugate[PolyLog[2, 3, q2/m2]] - (Pi^4*Log[q2/m2])/
             90 + Conjugate[PolyLog[2, 2, q2/m2]]*((-I)*Pi + 
              Log[-1 + q2/m2]) - (5*Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])^
               3)/12 - (Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^2*
              (-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]))/
             2 - (Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^2*PolyLog[2, 1 - 
                q2/m2])/2 + (((-I)*Pi + Log[-1 + q2/m2])^2*(((4*I)/3)*Pi^3*
                ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                 (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + PolyLog[3, 
                m2/q2]))/2 + Log[q2/m2]*PolyLog[4, 1 - q2/m2] - 
            Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*Zeta[3]) + 
          (63000*I)*Pi*(6*Conjugate[PolyLog[2, 3, q2/m2]] + 
            2*HPL[{2, 1, 2}, q2/m2] + 3*HPL[{2, 2, 1}, q2/m2] - 
            (Pi^4*Log[q2/m2])/30 + (((-I)*Pi + Log[-1 + q2/m2])*
              (-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2])^2)/
             2 + (Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^2*PolyLog[2, 1 - 
                q2/m2])/2 - 2*Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*
             PolyLog[3, 1 - q2/m2] + 3*Log[q2/m2]*PolyLog[4, 1 - q2/m2] - 
            Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*Zeta[3]) + 
          (108360*I)*Pi*(-6*Conjugate[PolyLog[2, 3, q2/m2]] - 
            HPL[{2, 1, 2}, q2/m2] - 2*HPL[{2, 2, 1}, q2/m2] + 
            (Pi^4*Log[q2/m2])/30 - 2*Conjugate[PolyLog[2, 2, q2/m2]]*
             ((-I)*Pi + Log[-1 + q2/m2]) + (Log[q2/m2]^2*((-I)*Pi + 
                Log[-1 + q2/m2])^3)/2 + (Log[q2/m2]*((-I)*Pi + 
                Log[-1 + q2/m2])^2*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
               PolyLog[2, m2/q2]))/2 - (((-I)*Pi + Log[-1 + q2/m2])*
              (-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2])^2)/
             2 + (Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^2*PolyLog[2, 1 - 
                q2/m2])/2 - ((-I)*Pi + Log[-1 + q2/m2])^2*
             (((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
              PolyLog[3, m2/q2]) + Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*
             PolyLog[3, 1 - q2/m2] - 3*Log[q2/m2]*PolyLog[4, 1 - q2/m2] + 
            2*Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*Zeta[3]) - 
          163800*(-Conjugate[PolyLog[3, 3, q2/m2]] + 
            Conjugate[PolyLog[2, 3, q2/m2]]*Log[q2/m2] - (Pi^4*Log[q2/m2]^2)/
             180 - Conjugate[PolyLog[3, 2, q2/m2]]*((-I)*Pi + 
              Log[-1 + q2/m2]) + Conjugate[PolyLog[2, 2, q2/m2]]*Log[q2/m2]*
             ((-I)*Pi + Log[-1 + q2/m2]) - (7*Log[q2/m2]^3*((-I)*Pi + 
                Log[-1 + q2/m2])^3)/36 - (Log[q2/m2]^2*((-I)*Pi + 
                Log[-1 + q2/m2])^2*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
               PolyLog[2, m2/q2]))/4 - (Log[q2/m2]^2*((-I)*Pi + 
                Log[-1 + q2/m2])^2*PolyLog[2, 1 - q2/m2])/4 + 
            (Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^2*(((4*I)/3)*Pi^3*
                ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                 (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + PolyLog[3, 
                m2/q2]))/2 - (((-I)*Pi + Log[-1 + q2/m2])^2*
              ((-2*Pi^4*(-1/30 + (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^
                   2 - 2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - PolyLog[
                4, m2/q2]))/2 + (Log[q2/m2]^2*PolyLog[4, 1 - q2/m2])/2 - 
            (Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])*Zeta[3])/2) - 
          108360*(9*Conjugate[PolyLog[3, 3, q2/m2]] + 
            9*HPL[{2, 1, 3}, q2/m2] - 2*HPL[{2, 3, 1}, q2/m2] - 
            2*HPL[{3, 1, 2}, q2/m2] - 6*Conjugate[PolyLog[2, 3, q2/m2]]*
             Log[q2/m2] - HPL[{2, 1, 2}, q2/m2]*Log[q2/m2] - 
            2*HPL[{2, 2, 1}, q2/m2]*Log[q2/m2] + (Pi^4*Log[q2/m2]^2)/60 + 
            6*Conjugate[PolyLog[3, 2, q2/m2]]*((-I)*Pi + Log[-1 + q2/m2]) + 
            HPL[{2, 3}, q2/m2]*((-I)*Pi + Log[-1 + q2/m2]) + 
            2*HPL[{3, 2}, q2/m2]*((-I)*Pi + Log[-1 + q2/m2]) - 
            2*Conjugate[PolyLog[2, 2, q2/m2]]*Log[q2/m2]*((-I)*Pi + 
              Log[-1 + q2/m2]) + (Log[q2/m2]^3*((-I)*Pi + Log[-1 + q2/m2])^3)/
             4 + 2*Conjugate[PolyLog[2, 2, q2/m2]]*(-1/6*Pi^2 - 
              ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]) + 
            (Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])^2*(-1/6*Pi^2 - 
               ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]))/4 - 
            (Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*(-1/6*Pi^2 - 
                ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2])^2)/2 + 
            (3*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2])^
               3)/2 + (Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])^2*
              PolyLog[2, 1 - q2/m2])/4 - 5*Log[q2/m2]*
             ((-I)*Pi + Log[-1 + q2/m2])^2*(((4*I)/3)*Pi^3*(
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
              PolyLog[3, m2/q2]) - 8*((-I)*Pi + Log[-1 + q2/m2])*
             PolyLog[2, 1 - q2/m2]*(((4*I)/3)*Pi^3*(
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
              PolyLog[3, m2/q2]) + (Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])*
              PolyLog[3, 1 - q2/m2])/2 + 8*(((4*I)/3)*Pi^3*(
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
              PolyLog[3, m2/q2])*PolyLog[3, 1 - q2/m2] + 
            (3*((-I)*Pi + Log[-1 + q2/m2])^2*((-2*Pi^4*(-1/30 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2 - 
                  2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - PolyLog[
                4, m2/q2]))/2 - (3*Log[q2/m2]^2*PolyLog[4, 1 - q2/m2])/2 + 
            Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])*Zeta[3] - 
            8*(((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
              PolyLog[3, m2/q2])*Zeta[3]) + 
          27720*(3*Conjugate[PolyLog[3, 3, q2/m2]] + 
            3*HPL[{2, 1, 3}, q2/m2] - HPL[{2, 3, 1}, q2/m2] - 
            2*Conjugate[PolyLog[2, 3, q2/m2]]*Log[q2/m2] - 
            HPL[{2, 1, 2}, q2/m2]*Log[q2/m2] - HPL[{2, 2, 1}, q2/m2]*
             Log[q2/m2] + (Pi^4*Log[q2/m2]^2)/180 - 
            (Log[q2/m2]^3*((-I)*Pi + Log[-1 + q2/m2])^3)/12 + 
            (-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2])^3/
             2 - (Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])^2*PolyLog[2, 1 - 
                q2/m2])/4 - Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^2*
             (((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
              PolyLog[3, m2/q2]) - 2*((-I)*Pi + Log[-1 + q2/m2])*
             PolyLog[2, 1 - q2/m2]*(((4*I)/3)*Pi^3*(
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
              PolyLog[3, m2/q2]) + (Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])*
              PolyLog[3, 1 - q2/m2])/2 + 2*(((4*I)/3)*Pi^3*(
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
              PolyLog[3, m2/q2])*PolyLog[3, 1 - q2/m2] - 
            (Log[q2/m2]^2*PolyLog[4, 1 - q2/m2])/2 - 
            2*(((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
              PolyLog[3, m2/q2])*Zeta[3]) - 
          63000*(-9*Conjugate[PolyLog[3, 3, q2/m2]] - 
            12*HPL[{2, 1, 3}, q2/m2] + 3*HPL[{2, 3, 1}, q2/m2] + 
            2*HPL[{3, 1, 2}, q2/m2] + 6*Conjugate[PolyLog[2, 3, q2/m2]]*
             Log[q2/m2] + 2*HPL[{2, 1, 2}, q2/m2]*Log[q2/m2] + 
            3*HPL[{2, 2, 1}, q2/m2]*Log[q2/m2] - (Pi^4*Log[q2/m2]^2)/60 - 
            3*Conjugate[PolyLog[3, 2, q2/m2]]*((-I)*Pi + Log[-1 + q2/m2]) - 
            HPL[{2, 3}, q2/m2]*((-I)*Pi + Log[-1 + q2/m2]) - 
            2*HPL[{3, 2}, q2/m2]*((-I)*Pi + Log[-1 + q2/m2]) - 
            2*Conjugate[PolyLog[2, 2, q2/m2]]*(-1/6*Pi^2 - 
              ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]) + 
            (Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*(-1/6*Pi^2 - 
                ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2])^2)/2 - 
            2*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2])^
              3 + (Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])^2*
              PolyLog[2, 1 - q2/m2])/4 + 5*Log[q2/m2]*
             ((-I)*Pi + Log[-1 + q2/m2])^2*(((4*I)/3)*Pi^3*(
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
              PolyLog[3, m2/q2]) + 10*((-I)*Pi + Log[-1 + q2/m2])*
             PolyLog[2, 1 - q2/m2]*(((4*I)/3)*Pi^3*(
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
              PolyLog[3, m2/q2]) - Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])*
             PolyLog[3, 1 - q2/m2] - 10*(((4*I)/3)*Pi^3*(
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
              PolyLog[3, m2/q2])*PolyLog[3, 1 - q2/m2] + 
            (3*Log[q2/m2]^2*PolyLog[4, 1 - q2/m2])/2 - 
            (Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])*Zeta[3])/2 + 
            10*(((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
              PolyLog[3, m2/q2])*Zeta[3]) + (10500*I)*Pi^3*
           (-(((-I)*Pi + Log[-1 + q2/m2])*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^
                 2/2 - PolyLog[2, m2/q2])) - 
            2*((Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^2)/2 + 
              ((-I)*Pi + Log[-1 + q2/m2])*PolyLog[2, 1 - q2/m2] - 
              PolyLog[3, 1 - q2/m2] + Zeta[3])) + 63000*Zeta[3]*
           (-(((-I)*Pi + Log[-1 + q2/m2])*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^
                 2/2 - PolyLog[2, m2/q2])) - 
            2*((Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^2)/2 + 
              ((-I)*Pi + Log[-1 + q2/m2])*PolyLog[2, 1 - q2/m2] - 
              PolyLog[3, 1 - q2/m2] + Zeta[3])) + 428400*Zeta[5] - 
          (602280*I)*Pi*Zeta[5] + 602280*Log[q2/m2]*Zeta[5] - 
          85680*((-I)*Pi + Log[-1 + q2/m2])*Zeta[5] + (73080*I)*Pi*
           ((Pi^4*((-I)*Pi + Log[-1 + q2/m2]))/90 + 
            (Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^4)/6 + 
            (((-I)*Pi + Log[-1 + q2/m2])^3*(-1/6*Pi^2 - ((-I)*Pi + 
                  Log[q2/m2])^2/2 - PolyLog[2, m2/q2]))/6 + 
            (((-I)*Pi + Log[-1 + q2/m2])^3*PolyLog[2, 1 - q2/m2])/6 - 
            PolyLog[5, 1 - q2/m2] + (((-I)*Pi + Log[-1 + q2/m2])^2*Zeta[3])/
             2 + Zeta[5]) - 73080*(-Conjugate[PolyLog[2, 4, q2/m2]] - 
            Conjugate[PolyLog[2, 3, q2/m2]]*((-I)*Pi + Log[-1 + q2/m2]) + 
            (Pi^4*Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2]))/90 - 
            (Conjugate[PolyLog[2, 2, q2/m2]]*((-I)*Pi + Log[-1 + q2/m2])^2)/
             2 + (7*Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])^4)/48 + 
            (Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^3*(-1/6*Pi^2 - 
               ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]))/6 + 
            (Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^3*PolyLog[2, 1 - q2/m2])/
             6 - (((-I)*Pi + Log[-1 + q2/m2])^3*(((4*I)/3)*Pi^3*
                ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                 (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + PolyLog[3, 
                m2/q2]))/6 - Log[q2/m2]*PolyLog[5, 1 - q2/m2] + 
            (Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^2*Zeta[3])/2 + 
            Log[q2/m2]*Zeta[5])))/(2520*m2*(-1 + q2/m2)) + 
       ((27300*I)*Pi^3 - 7847*Pi^4 + (2835*I)*Pi^5 - 1007*Pi^6 - 
         27300*Pi^2*Log[q2/m2] - (7980*I)*Pi^3*Log[q2/m2] - 
         2135*Pi^4*Log[q2/m2] - (567*I)*Pi^5*Log[q2/m2] + 
         3990*Pi^2*Log[q2/m2]^2 + (1050*I)*Pi^3*Log[q2/m2]^2 + 
         (427*Pi^4*Log[q2/m2]^2)/2 - 350*Pi^2*Log[q2/m2]^3 - 
         (70*I)*Pi^3*Log[q2/m2]^3 + (35*Pi^2*Log[q2/m2]^4)/2 - 
         (7560*I)*Pi*(-3*Conjugate[PolyLog[3, 2, q2/m2]] - 
           HPL[{3, 2}, q2/m2] + Conjugate[PolyLog[2, 2, q2/m2]]*Log[q2/m2]) + 
         (23940*I)*Pi^3*((-I)*Pi + Log[-1 + q2/m2]) - 
         9485*Pi^4*((-I)*Pi + Log[-1 + q2/m2]) + (1071*I)*Pi^5*
          ((-I)*Pi + Log[-1 + q2/m2]) + (7350*I)*Pi^3*
          ((-I)*Pi + Log[-1 + q2/m2])^2 - 
         (4865*Pi^4*((-I)*Pi + Log[-1 + q2/m2])^2)/2 + 
         (1050*I)*Pi^3*((-I)*Pi + Log[-1 + q2/m2])^3 - 
         (22680*I)*Pi*(-2*HPL[{2, 3}, q2/m2] - 2*HPL[{3, 2}, q2/m2] - 
           2*Conjugate[PolyLog[2, 2, q2/m2]]*Log[q2/m2] + 
           (Log[q2/m2]*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, 
                m2/q2])^2)/2) + (6300*I)*Pi^3*(-1/6*Pi^2 - 
           ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]) - 
         1897*Pi^4*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
           PolyLog[2, m2/q2]) + (163800*I)*Pi*(Pi^2/6 + 
           ((-I)*Pi + Log[q2/m2])^2/2 - Log[q2/m2]*((-I)*Pi + 
             Log[-1 + q2/m2]) + PolyLog[2, m2/q2]) - 
         55860*Pi^2*(Pi^2/6 + ((-I)*Pi + Log[q2/m2])^2/2 - 
           Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2]) + PolyLog[2, m2/q2]) + 
         (16800*I)*Pi^3*(Pi^2/6 + ((-I)*Pi + Log[q2/m2])^2/2 - 
           Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2]) + PolyLog[2, m2/q2]) - 
         7609*Pi^4*(Pi^2/6 + ((-I)*Pi + Log[q2/m2])^2/2 - 
           Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2]) + PolyLog[2, m2/q2]) - 
         (1260*I)*Pi^3*(((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/
                Pi)/2 - (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
             (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
           PolyLog[3, m2/q2]) - 163800*(((4*I)/3)*Pi^3*
            ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
             (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
             (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) - 
           (Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2]))/2 - 
           Log[q2/m2]*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
             PolyLog[2, m2/q2]) + PolyLog[3, m2/q2]) - 
         (239400*I)*Pi*(((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/
                Pi)/2 - (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
             (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) - 
           (Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2]))/2 - 
           Log[q2/m2]*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
             PolyLog[2, m2/q2]) + PolyLog[3, m2/q2]) + 
         71400*Pi^2*(((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/
                Pi)/2 - (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
             (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) - 
           (Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2]))/2 - 
           Log[q2/m2]*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
             PolyLog[2, m2/q2]) + PolyLog[3, m2/q2]) - 
         (11760*I)*Pi^3*(((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + 
                  Log[q2/m2]))/Pi)/2 - (3*(1/2 - ((I/2)*((-I)*Pi + 
                    Log[q2/m2]))/Pi)^2)/2 + (1/2 - ((I/2)*((-I)*Pi + 
                  Log[q2/m2]))/Pi)^3) - (Log[q2/m2]^2*((-I)*Pi + 
              Log[-1 + q2/m2]))/2 - Log[q2/m2]*(-1/6*Pi^2 - 
             ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]) + 
           PolyLog[3, m2/q2]) - (47880*I)*Pi*
          (Log[q2/m2]*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
             PolyLog[2, m2/q2]) - 2*(((4*I)/3)*Pi^3*
              ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
               (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
               (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
             PolyLog[3, m2/q2])) + 14700*Pi^2*
          (Log[q2/m2]*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
             PolyLog[2, m2/q2]) - 2*(((4*I)/3)*Pi^3*
              ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
               (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
               (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
             PolyLog[3, m2/q2])) - (3360*I)*Pi^3*
          (Log[q2/m2]*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
             PolyLog[2, m2/q2]) - 2*(((4*I)/3)*Pi^3*
              ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
               (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
               (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
             PolyLog[3, m2/q2])) + (12600*I)*Pi*
          (Log[q2/m2]*(((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/
                  Pi)/2 - (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/
                2 + (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
             PolyLog[3, m2/q2]) - 3*((-2*Pi^4*(-1/30 + 
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2 - 
                2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - 
             PolyLog[4, m2/q2])) - 2940*Pi^2*
          (Log[q2/m2]*(((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/
                  Pi)/2 - (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/
                2 + (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
             PolyLog[3, m2/q2]) - 3*((-2*Pi^4*(-1/30 + 
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2 - 
                2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - 
             PolyLog[4, m2/q2])) + 47880*
          ((Log[q2/m2]^2*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
              PolyLog[2, m2/q2]))/2 - 2*Log[q2/m2]*
            (((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
               (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
               (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
             PolyLog[3, m2/q2]) + 3*((-2*Pi^4*(-1/30 + 
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2 - 
                2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - 
             PolyLog[4, m2/q2])) + (63000*I)*Pi*
          ((Log[q2/m2]^2*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
              PolyLog[2, m2/q2]))/2 - 2*Log[q2/m2]*
            (((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
               (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
               (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
             PolyLog[3, m2/q2]) + 3*((-2*Pi^4*(-1/30 + 
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2 - 
                2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - 
             PolyLog[4, m2/q2])) - 14280*Pi^2*
          ((Log[q2/m2]^2*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
              PolyLog[2, m2/q2]))/2 - 2*Log[q2/m2]*
            (((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
               (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
               (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
             PolyLog[3, m2/q2]) + 3*((-2*Pi^4*(-1/30 + 
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2 - 
                2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - 
             PolyLog[4, m2/q2])) - (83160*I)*Pi*
          (6*Conjugate[PolyLog[3, 2, q2/m2]] + 2*HPL[{2, 3}, q2/m2] + 
           3*HPL[{3, 2}, q2/m2] - (Log[q2/m2]*(-1/6*Pi^2 - 
               ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2])^2)/2 - 
           Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*
            (((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
               (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
               (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
             PolyLog[3, m2/q2]) + 3*((-I)*Pi + Log[-1 + q2/m2])*
            ((-2*Pi^4*(-1/30 + (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2 - 
                2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - 
             PolyLog[4, m2/q2])) + 7560*(6*Conjugate[PolyLog[4, 2, q2/m2]] - 
           (3*HPL[{2, 4}, q2/m2])/2 + 3*HPL[{4, 2}, q2/m2] - 
           3*Conjugate[PolyLog[3, 2, q2/m2]]*Log[q2/m2] - HPL[{3, 2}, q2/m2]*
            Log[q2/m2] + (Conjugate[PolyLog[2, 2, q2/m2]]*Log[q2/m2]^2)/2 - 
           (((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
               (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
               (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
             PolyLog[3, m2/q2])^2 + (3*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^
                2/2 - PolyLog[2, m2/q2])*((-2*Pi^4*(-1/30 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2 - 
                 2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - 
              PolyLog[4, m2/q2]))/2) + 22680*(-3*HPL[{2, 4}, q2/m2] + 
           3*HPL[{4, 2}, q2/m2] - 2*HPL[{2, 3}, q2/m2]*Log[q2/m2] - 
           2*HPL[{3, 2}, q2/m2]*Log[q2/m2] - Conjugate[PolyLog[2, 2, q2/m2]]*
            Log[q2/m2]^2 + (Log[q2/m2]^2*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^
                 2/2 - PolyLog[2, m2/q2])^2)/4 - 
           4*(((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
              PolyLog[3, m2/q2])^2 + 6*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/
              2 - PolyLog[2, m2/q2])*((-2*Pi^4*(-1/30 + 
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2 - 
                2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - 
             PolyLog[4, m2/q2])) + 239400*
          ((2*Pi^4*(-1/30 + (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2 - 
              2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
              (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - 
           (Log[q2/m2]^3*((-I)*Pi + Log[-1 + q2/m2]))/6 - 
           (Log[q2/m2]^2*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
              PolyLog[2, m2/q2]))/2 + Log[q2/m2]*
            (((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
               (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
               (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
             PolyLog[3, m2/q2]) + PolyLog[4, m2/q2]) + 
         (264600*I)*Pi*((2*Pi^4*(-1/30 + (1/2 - ((I/2)*((-I)*Pi + 
                   Log[q2/m2]))/Pi)^2 - 2*(1/2 - ((I/2)*((-I)*Pi + 
                    Log[q2/m2]))/Pi)^3 + (1/2 - ((I/2)*((-I)*Pi + 
                   Log[q2/m2]))/Pi)^4))/3 - (Log[q2/m2]^3*
             ((-I)*Pi + Log[-1 + q2/m2]))/6 - 
           (Log[q2/m2]^2*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
              PolyLog[2, m2/q2]))/2 + Log[q2/m2]*
            (((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
               (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
               (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
             PolyLog[3, m2/q2]) + PolyLog[4, m2/q2]) - 
         59640*Pi^2*((2*Pi^4*(-1/30 + (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/
                 Pi)^2 - 2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
              (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - 
           (Log[q2/m2]^3*((-I)*Pi + Log[-1 + q2/m2]))/6 - 
           (Log[q2/m2]^2*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
              PolyLog[2, m2/q2]))/2 + Log[q2/m2]*
            (((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
               (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
               (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
             PolyLog[3, m2/q2]) + PolyLog[4, m2/q2]) - 
         (17640*I)*Pi*(-2*Conjugate[PolyLog[2, 3, q2/m2]] - 
           HPL[{2, 1, 2}, q2/m2] - HPL[{2, 2, 1}, q2/m2] + 
           (Pi^4*Log[q2/m2])/90 - (Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])^
              3)/6 - (Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^2*
             PolyLog[2, 1 - q2/m2])/2 + Log[q2/m2]*((-I)*Pi + 
             Log[-1 + q2/m2])*PolyLog[3, 1 - q2/m2] - Log[q2/m2]*
            PolyLog[4, 1 - q2/m2]) - 264600*(((-4*I)/15)*Pi^5*
            ((5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3)/3 - 
             (5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4)/2 + 
             (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^5 + 
             (-1/2 + ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/6) - 
           (Log[q2/m2]^4*((-I)*Pi + Log[-1 + q2/m2]))/24 - 
           (Log[q2/m2]^3*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
              PolyLog[2, m2/q2]))/6 + (Log[q2/m2]^2*(((4*I)/3)*Pi^3*(
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
              PolyLog[3, m2/q2]))/2 - Log[q2/m2]*
            ((-2*Pi^4*(-1/30 + (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2 - 
                2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - 
             PolyLog[4, m2/q2]) + PolyLog[5, m2/q2]) - 
         (214200*I)*Pi*(((-4*I)/15)*Pi^5*
            ((5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3)/3 - 
             (5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4)/2 + 
             (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^5 + 
             (-1/2 + ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/6) - 
           (Log[q2/m2]^4*((-I)*Pi + Log[-1 + q2/m2]))/24 - 
           (Log[q2/m2]^3*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
              PolyLog[2, m2/q2]))/6 + (Log[q2/m2]^2*(((4*I)/3)*Pi^3*(
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
              PolyLog[3, m2/q2]))/2 - Log[q2/m2]*
            ((-2*Pi^4*(-1/30 + (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2 - 
                2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - 
             PolyLog[4, m2/q2]) + PolyLog[5, m2/q2]) - 
         (2520*I)*Pi*(Log[q2/m2]*((-2*Pi^4*(-1/30 + 
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2 - 
                2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - 
             PolyLog[4, m2/q2]) - 4*(((-4*I)/15)*Pi^5*
              ((5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3)/3 - 
               (5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4)/2 + 
               (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^5 + (-1/2 + 
                 ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/6) + PolyLog[5, 
              m2/q2])) - 63000*((Log[q2/m2]^3*(-1/6*Pi^2 - 
              ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]))/6 - 
           Log[q2/m2]^2*(((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + 
                    Log[q2/m2]))/Pi)/2 - (3*(1/2 - ((I/2)*((-I)*Pi + 
                      Log[q2/m2]))/Pi)^2)/2 + (1/2 - ((I/2)*((-I)*Pi + 
                    Log[q2/m2]))/Pi)^3) + PolyLog[3, m2/q2]) + 
           3*Log[q2/m2]*((-2*Pi^4*(-1/30 + (1/2 - ((I/2)*((-I)*Pi + 
                     Log[q2/m2]))/Pi)^2 - 2*(1/2 - ((I/2)*((-I)*Pi + 
                      Log[q2/m2]))/Pi)^3 + (1/2 - ((I/2)*((-I)*Pi + 
                     Log[q2/m2]))/Pi)^4))/3 - PolyLog[4, m2/q2]) - 
           4*(((-4*I)/15)*Pi^5*((5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^
                  3)/3 - (5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4)/2 + 
               (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^5 + (-1/2 + 
                 ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/6) + PolyLog[5, 
              m2/q2])) - (52920*I)*Pi*
          ((Log[q2/m2]^3*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
              PolyLog[2, m2/q2]))/6 - Log[q2/m2]^2*
            (((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
               (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
               (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
             PolyLog[3, m2/q2]) + 3*Log[q2/m2]*
            ((-2*Pi^4*(-1/30 + (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2 - 
                2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - 
             PolyLog[4, m2/q2]) - 4*(((-4*I)/15)*Pi^5*
              ((5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3)/3 - 
               (5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4)/2 + 
               (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^5 + (-1/2 + 
                 ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/6) + PolyLog[5, 
              m2/q2])) - 12600*((Log[q2/m2]^2*(((4*I)/3)*Pi^3*(
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
              PolyLog[3, m2/q2]))/2 - 3*Log[q2/m2]*
            ((-2*Pi^4*(-1/30 + (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2 - 
                2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - 
             PolyLog[4, m2/q2]) + 6*(((-4*I)/15)*Pi^5*
              ((5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3)/3 - 
               (5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4)/2 + 
               (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^5 + (-1/2 + 
                 ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/6) + PolyLog[5, 
              m2/q2])) - (12600*I)*Pi*
          ((Log[q2/m2]^2*(((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + 
                     Log[q2/m2]))/Pi)/2 - (3*(1/2 - ((I/2)*((-I)*Pi + 
                       Log[q2/m2]))/Pi)^2)/2 + (1/2 - ((I/2)*((-I)*Pi + 
                     Log[q2/m2]))/Pi)^3) + PolyLog[3, m2/q2]))/2 - 
           3*Log[q2/m2]*((-2*Pi^4*(-1/30 + (1/2 - ((I/2)*((-I)*Pi + 
                     Log[q2/m2]))/Pi)^2 - 2*(1/2 - ((I/2)*((-I)*Pi + 
                      Log[q2/m2]))/Pi)^3 + (1/2 - ((I/2)*((-I)*Pi + 
                     Log[q2/m2]))/Pi)^4))/3 - PolyLog[4, m2/q2]) + 
           6*(((-4*I)/15)*Pi^5*((5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^
                  3)/3 - (5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4)/2 + 
               (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^5 + (-1/2 + 
                 ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/6) + PolyLog[5, 
              m2/q2])) + 83160*(-12*Conjugate[PolyLog[4, 2, q2/m2]] + 
           (9*HPL[{2, 4}, q2/m2])/2 - 6*HPL[{4, 2}, q2/m2] + 
           6*Conjugate[PolyLog[3, 2, q2/m2]]*Log[q2/m2] + 
           2*HPL[{2, 3}, q2/m2]*Log[q2/m2] + 3*HPL[{3, 2}, q2/m2]*
            Log[q2/m2] - (Log[q2/m2]^2*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/
                2 - PolyLog[2, m2/q2])^2)/4 - 
           (Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])*
             (((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
              PolyLog[3, m2/q2]))/2 + 
           5*(((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
              PolyLog[3, m2/q2])^2 + 3*Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*
            ((-2*Pi^4*(-1/30 + (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2 - 
                2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - 
             PolyLog[4, m2/q2]) - (15*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^
                2/2 - PolyLog[2, m2/q2])*((-2*Pi^4*(-1/30 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2 - 
                 2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - 
              PolyLog[4, m2/q2]))/2 - 6*((-I)*Pi + Log[-1 + q2/m2])*
            (((-4*I)/15)*Pi^5*((5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^
                  3)/3 - (5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4)/2 + 
               (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^5 + (-1/2 + 
                 ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/6) + PolyLog[5, 
              m2/q2])) + 12600*((Log[q2/m2]^3*(((4*I)/3)*Pi^3*(
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
              PolyLog[3, m2/q2]))/6 - (3*Log[q2/m2]^2*
             ((-2*Pi^4*(-1/30 + (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2 - 
                 2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - 
              PolyLog[4, m2/q2]))/2 + 6*Log[q2/m2]*
            (((-4*I)/15)*Pi^5*((5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^
                  3)/3 - (5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4)/2 + 
               (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^5 + (-1/2 + 
                 ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/6) + PolyLog[5, m2/q2]) - 
           10*((4*Pi^6*(1/42 - (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2/
                 2 + (5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4)/2 - 
                3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^5 + 
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^6))/45 - 
             PolyLog[6, m2/q2])) + 52920*
          ((Log[q2/m2]^4*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
              PolyLog[2, m2/q2]))/24 - (Log[q2/m2]^3*
             (((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
              PolyLog[3, m2/q2]))/3 + (3*Log[q2/m2]^2*
             ((-2*Pi^4*(-1/30 + (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2 - 
                 2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - 
              PolyLog[4, m2/q2]))/2 - 4*Log[q2/m2]*
            (((-4*I)/15)*Pi^5*((5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^
                  3)/3 - (5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4)/2 + 
               (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^5 + (-1/2 + 
                 ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/6) + PolyLog[5, m2/q2]) + 
           5*((4*Pi^6*(1/42 - (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2/2 + 
                (5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4)/2 - 
                3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^5 + 
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^6))/45 - 
             PolyLog[6, m2/q2])) + 
         2520*((Log[q2/m2]^2*((-2*Pi^4*(-1/30 + (1/2 - ((I/2)*((-I)*Pi + 
                      Log[q2/m2]))/Pi)^2 - 2*(1/2 - ((I/2)*((-I)*Pi + 
                       Log[q2/m2]))/Pi)^3 + (1/2 - ((I/2)*((-I)*Pi + 
                      Log[q2/m2]))/Pi)^4))/3 - PolyLog[4, m2/q2]))/2 - 
           4*Log[q2/m2]*(((-4*I)/15)*Pi^5*((5*(1/2 - ((I/2)*((-I)*Pi + 
                      Log[q2/m2]))/Pi)^3)/3 - (5*(1/2 - ((I/2)*((-I)*Pi + 
                      Log[q2/m2]))/Pi)^4)/2 + (1/2 - ((I/2)*((-I)*Pi + 
                    Log[q2/m2]))/Pi)^5 + (-1/2 + ((I/2)*((-I)*Pi + 
                    Log[q2/m2]))/Pi)/6) + PolyLog[5, m2/q2]) + 
           10*((4*Pi^6*(1/42 - (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2/
                 2 + (5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4)/2 - 
                3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^5 + 
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^6))/45 - 
             PolyLog[6, m2/q2])) + 214200*
          ((-4*Pi^6*(1/42 - (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2/2 + 
              (5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4)/2 - 
              3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^5 + 
              (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^6))/45 - 
           (Log[q2/m2]^5*((-I)*Pi + Log[-1 + q2/m2]))/120 - 
           (Log[q2/m2]^4*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
              PolyLog[2, m2/q2]))/24 + (Log[q2/m2]^3*
             (((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
              PolyLog[3, m2/q2]))/6 - (Log[q2/m2]^2*
             ((-2*Pi^4*(-1/30 + (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2 - 
                 2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - 
              PolyLog[4, m2/q2]))/2 + Log[q2/m2]*(((-4*I)/15)*Pi^5*
              ((5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3)/3 - 
               (5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4)/2 + 
               (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^5 + (-1/2 + 
                 ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/6) + PolyLog[5, m2/q2]) + 
           PolyLog[6, m2/q2]) + 163800*Zeta[3] + (287280*I)*Pi*Zeta[3] - 
         90300*Pi^2*Zeta[3] - (3640*I)*Pi^3*Zeta[3] - 287280*Log[q2/m2]*
          Zeta[3] - (75600*I)*Pi*Log[q2/m2]*Zeta[3] + 8680*Pi^2*Log[q2/m2]*
          Zeta[3] + 37800*Log[q2/m2]^2*Zeta[3] + (7560*I)*Pi*Log[q2/m2]^2*
          Zeta[3] - 2520*Log[q2/m2]^3*Zeta[3] + 
         143640*((-I)*Pi + Log[-1 + q2/m2])*Zeta[3] + 
         (50400*I)*Pi*((-I)*Pi + Log[-1 + q2/m2])*Zeta[3] - 
         7140*Pi^2*((-I)*Pi + Log[-1 + q2/m2])*Zeta[3] + 
         44100*((-I)*Pi + Log[-1 + q2/m2])^2*Zeta[3] + 
         6300*((-I)*Pi + Log[-1 + q2/m2])^3*Zeta[3] + 
         37800*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2])*
          Zeta[3] + (10080*I)*Pi*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
           PolyLog[2, m2/q2])*Zeta[3] + 50400*(Pi^2/6 + 
           ((-I)*Pi + Log[q2/m2])^2/2 - Log[q2/m2]*((-I)*Pi + 
             Log[-1 + q2/m2]) + PolyLog[2, m2/q2])*Zeta[3] - 
         (11760*I)*Pi*(Pi^2/6 + ((-I)*Pi + Log[q2/m2])^2/2 - 
           Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2]) + PolyLog[2, m2/q2])*
          Zeta[3] - 7560*(((4*I)/3)*Pi^3*
            ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
             (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
             (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
           PolyLog[3, m2/q2])*Zeta[3] + 
         11760*(((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
             (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
             (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) - 
           (Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2]))/2 - 
           Log[q2/m2]*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
             PolyLog[2, m2/q2]) + PolyLog[3, m2/q2])*Zeta[3] - 
         10080*(Log[q2/m2]*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
             PolyLog[2, m2/q2]) - 2*(((4*I)/3)*Pi^3*
              ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
               (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
               (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
             PolyLog[3, m2/q2]))*Zeta[3] - 69720*Zeta[3]^2 - 
         (2940*I)*Pi^3*((Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^2)/2 + 
           ((-I)*Pi + Log[-1 + q2/m2])*PolyLog[2, 1 - q2/m2] - 
           PolyLog[3, 1 - q2/m2] + Zeta[3]) - 17640*Zeta[3]*
          ((Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^2)/2 + 
           ((-I)*Pi + Log[-1 + q2/m2])*PolyLog[2, 1 - q2/m2] - 
           PolyLog[3, 1 - q2/m2] + Zeta[3]) - (143640*I)*Pi*
          (Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^2 + 
           ((-I)*Pi + Log[-1 + q2/m2])*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/
              2 - PolyLog[2, m2/q2]) + ((-I)*Pi + Log[-1 + q2/m2])*
            PolyLog[2, 1 - q2/m2] - PolyLog[3, 1 - q2/m2] + Zeta[3]) + 
         48300*Pi^2*(Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^2 + 
           ((-I)*Pi + Log[-1 + q2/m2])*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/
              2 - PolyLog[2, m2/q2]) + ((-I)*Pi + Log[-1 + q2/m2])*
            PolyLog[2, 1 - q2/m2] - PolyLog[3, 1 - q2/m2] + Zeta[3]) - 
         (9240*I)*Pi^3*(Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^2 + 
           ((-I)*Pi + Log[-1 + q2/m2])*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/
              2 - PolyLog[2, m2/q2]) + ((-I)*Pi + Log[-1 + q2/m2])*
            PolyLog[2, 1 - q2/m2] - PolyLog[3, 1 - q2/m2] + Zeta[3]) + 
         (113400*I)*Pi*(2*Conjugate[PolyLog[2, 2, q2/m2]] - 
           Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])^2 - 
           Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*(-1/6*Pi^2 - 
             ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]) + 
           (-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2])^2/2 - 
           2*Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*PolyLog[2, 1 - q2/m2] + 
           2*((-I)*Pi + Log[-1 + q2/m2])*(((4*I)/3)*Pi^3*
              ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
               (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
               (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
             PolyLog[3, m2/q2]) + 2*Log[q2/m2]*PolyLog[3, 1 - q2/m2] - 
           2*Log[q2/m2]*Zeta[3]) - 29820*Pi^2*
          (2*Conjugate[PolyLog[2, 2, q2/m2]] - Log[q2/m2]^2*
            ((-I)*Pi + Log[-1 + q2/m2])^2 - Log[q2/m2]*((-I)*Pi + 
             Log[-1 + q2/m2])*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
             PolyLog[2, m2/q2]) + (-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
              PolyLog[2, m2/q2])^2/2 - 2*Log[q2/m2]*((-I)*Pi + 
             Log[-1 + q2/m2])*PolyLog[2, 1 - q2/m2] + 
           2*((-I)*Pi + Log[-1 + q2/m2])*(((4*I)/3)*Pi^3*
              ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
               (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
               (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
             PolyLog[3, m2/q2]) + 2*Log[q2/m2]*PolyLog[3, 1 - q2/m2] - 
           2*Log[q2/m2]*Zeta[3]) + (37800*I)*Pi*
          ((Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])^2)/2 - 
           (-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2])^2/2 + 
           Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*PolyLog[2, 1 - q2/m2] - 
           Log[q2/m2]*PolyLog[3, 1 - q2/m2] + Log[q2/m2]*Zeta[3]) - 
         9660*Pi^2*((Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])^2)/2 - 
           (-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2])^2/2 + 
           Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*PolyLog[2, 1 - q2/m2] - 
           Log[q2/m2]*PolyLog[3, 1 - q2/m2] + Log[q2/m2]*Zeta[3]) + 
         143640*(-Conjugate[PolyLog[2, 2, q2/m2]] + 
           (3*Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])^2)/4 + 
           Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*(-1/6*Pi^2 - 
             ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]) + 
           Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*PolyLog[2, 1 - q2/m2] - 
           ((-I)*Pi + Log[-1 + q2/m2])*(((4*I)/3)*Pi^3*
              ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
               (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
               (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
             PolyLog[3, m2/q2]) - Log[q2/m2]*PolyLog[3, 1 - q2/m2] + 
           Log[q2/m2]*Zeta[3]) + (189000*I)*Pi*
          (-Conjugate[PolyLog[2, 2, q2/m2]] + (3*Log[q2/m2]^2*
             ((-I)*Pi + Log[-1 + q2/m2])^2)/4 + Log[q2/m2]*
            ((-I)*Pi + Log[-1 + q2/m2])*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/
              2 - PolyLog[2, m2/q2]) + Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*
            PolyLog[2, 1 - q2/m2] - ((-I)*Pi + Log[-1 + q2/m2])*
            (((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
               (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
               (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
             PolyLog[3, m2/q2]) - Log[q2/m2]*PolyLog[3, 1 - q2/m2] + 
           Log[q2/m2]*Zeta[3]) - 43680*Pi^2*
          (-Conjugate[PolyLog[2, 2, q2/m2]] + (3*Log[q2/m2]^2*
             ((-I)*Pi + Log[-1 + q2/m2])^2)/4 + Log[q2/m2]*
            ((-I)*Pi + Log[-1 + q2/m2])*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/
              2 - PolyLog[2, m2/q2]) + Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*
            PolyLog[2, 1 - q2/m2] - ((-I)*Pi + Log[-1 + q2/m2])*
            (((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
               (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
               (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
             PolyLog[3, m2/q2]) - Log[q2/m2]*PolyLog[3, 1 - q2/m2] + 
           Log[q2/m2]*Zeta[3]) - 113400*(-6*Conjugate[PolyLog[3, 2, q2/m2]] - 
           HPL[{2, 3}, q2/m2] - 2*HPL[{3, 2}, q2/m2] + 
           2*Conjugate[PolyLog[2, 2, q2/m2]]*Log[q2/m2] - 
           (Log[q2/m2]^3*((-I)*Pi + Log[-1 + q2/m2])^2)/2 - 
           (Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])*(-1/6*Pi^2 - 
              ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]))/2 + 
           (Log[q2/m2]*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, 
                m2/q2])^2)/2 - Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])*
            PolyLog[2, 1 - q2/m2] + 2*Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*
            (((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
               (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
               (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
             PolyLog[3, m2/q2]) + Log[q2/m2]^2*PolyLog[3, 1 - q2/m2] - 
           3*((-I)*Pi + Log[-1 + q2/m2])*((-2*Pi^4*(-1/30 + 
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2 - 
                2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - 
             PolyLog[4, m2/q2]) - Log[q2/m2]^2*Zeta[3]) - 
         (113400*I)*Pi*(-6*Conjugate[PolyLog[3, 2, q2/m2]] - 
           HPL[{2, 3}, q2/m2] - 2*HPL[{3, 2}, q2/m2] + 
           2*Conjugate[PolyLog[2, 2, q2/m2]]*Log[q2/m2] - 
           (Log[q2/m2]^3*((-I)*Pi + Log[-1 + q2/m2])^2)/2 - 
           (Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])*(-1/6*Pi^2 - 
              ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]))/2 + 
           (Log[q2/m2]*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, 
                m2/q2])^2)/2 - Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])*
            PolyLog[2, 1 - q2/m2] + 2*Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*
            (((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
               (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
               (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
             PolyLog[3, m2/q2]) + Log[q2/m2]^2*PolyLog[3, 1 - q2/m2] - 
           3*((-I)*Pi + Log[-1 + q2/m2])*((-2*Pi^4*(-1/30 + 
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2 - 
                2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - 
             PolyLog[4, m2/q2]) - Log[q2/m2]^2*Zeta[3]) - 
         37800*(3*Conjugate[PolyLog[3, 2, q2/m2]] + HPL[{2, 3}, q2/m2] + 
           2*HPL[{3, 2}, q2/m2] + (Log[q2/m2]^3*((-I)*Pi + Log[-1 + q2/m2])^
              2)/4 - (Log[q2/m2]*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
               PolyLog[2, m2/q2])^2)/2 + (Log[q2/m2]^2*((-I)*Pi + 
              Log[-1 + q2/m2])*PolyLog[2, 1 - q2/m2])/2 - 
           (Log[q2/m2]^2*PolyLog[3, 1 - q2/m2])/2 + (Log[q2/m2]^2*Zeta[3])/
            2) - (37800*I)*Pi*(3*Conjugate[PolyLog[3, 2, q2/m2]] + 
           HPL[{2, 3}, q2/m2] + 2*HPL[{3, 2}, q2/m2] + 
           (Log[q2/m2]^3*((-I)*Pi + Log[-1 + q2/m2])^2)/4 - 
           (Log[q2/m2]*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, 
                m2/q2])^2)/2 + (Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])*
             PolyLog[2, 1 - q2/m2])/2 - (Log[q2/m2]^2*PolyLog[3, 1 - q2/m2])/
            2 + (Log[q2/m2]^2*Zeta[3])/2) - 
         189000*(Conjugate[PolyLog[3, 2, q2/m2]] - 
           Conjugate[PolyLog[2, 2, q2/m2]]*Log[q2/m2] + 
           (Log[q2/m2]^3*((-I)*Pi + Log[-1 + q2/m2])^2)/3 + 
           (Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])*(-1/6*Pi^2 - 
              ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]))/2 + 
           (Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])*PolyLog[2, 1 - q2/m2])/
            2 - Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*
            (((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
               (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
               (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
             PolyLog[3, m2/q2]) - (Log[q2/m2]^2*PolyLog[3, 1 - q2/m2])/2 + 
           ((-I)*Pi + Log[-1 + q2/m2])*((-2*Pi^4*(-1/30 + 
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2 - 
                2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - 
             PolyLog[4, m2/q2]) + (Log[q2/m2]^2*Zeta[3])/2) - 
         (158760*I)*Pi*(Conjugate[PolyLog[3, 2, q2/m2]] - 
           Conjugate[PolyLog[2, 2, q2/m2]]*Log[q2/m2] + 
           (Log[q2/m2]^3*((-I)*Pi + Log[-1 + q2/m2])^2)/3 + 
           (Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])*(-1/6*Pi^2 - 
              ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]))/2 + 
           (Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])*PolyLog[2, 1 - q2/m2])/
            2 - Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*
            (((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
               (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
               (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
             PolyLog[3, m2/q2]) - (Log[q2/m2]^2*PolyLog[3, 1 - q2/m2])/2 + 
           ((-I)*Pi + Log[-1 + q2/m2])*((-2*Pi^4*(-1/30 + 
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2 - 
                2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - 
             PolyLog[4, m2/q2]) + (Log[q2/m2]^2*Zeta[3])/2) + 
         113400*(8*Conjugate[PolyLog[4, 2, q2/m2]] - 2*HPL[{2, 4}, q2/m2] + 
           3*HPL[{4, 2}, q2/m2] - 6*Conjugate[PolyLog[3, 2, q2/m2]]*
            Log[q2/m2] - HPL[{2, 3}, q2/m2]*Log[q2/m2] - 2*HPL[{3, 2}, q2/m2]*
            Log[q2/m2] + Conjugate[PolyLog[2, 2, q2/m2]]*Log[q2/m2]^2 - 
           (Log[q2/m2]^4*((-I)*Pi + Log[-1 + q2/m2])^2)/6 - 
           (Log[q2/m2]^3*((-I)*Pi + Log[-1 + q2/m2])*(-1/6*Pi^2 - 
              ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]))/6 + 
           (Log[q2/m2]^2*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, 
                m2/q2])^2)/4 - (Log[q2/m2]^3*((-I)*Pi + Log[-1 + q2/m2])*
             PolyLog[2, 1 - q2/m2])/3 + Log[q2/m2]^2*((-I)*Pi + 
             Log[-1 + q2/m2])*(((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + 
                    Log[q2/m2]))/Pi)/2 - (3*(1/2 - ((I/2)*((-I)*Pi + 
                      Log[q2/m2]))/Pi)^2)/2 + (1/2 - ((I/2)*((-I)*Pi + 
                    Log[q2/m2]))/Pi)^3) + PolyLog[3, m2/q2]) - 
           2*(((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
              PolyLog[3, m2/q2])^2 + (Log[q2/m2]^3*PolyLog[3, 1 - q2/m2])/3 - 
           3*Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*
            ((-2*Pi^4*(-1/30 + (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2 - 
                2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - 
             PolyLog[4, m2/q2]) + 3*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
             PolyLog[2, m2/q2])*((-2*Pi^4*(-1/30 + (1/2 - ((I/2)*((-I)*Pi + 
                     Log[q2/m2]))/Pi)^2 - 2*(1/2 - ((I/2)*((-I)*Pi + 
                      Log[q2/m2]))/Pi)^3 + (1/2 - ((I/2)*((-I)*Pi + 
                     Log[q2/m2]))/Pi)^4))/3 - PolyLog[4, m2/q2]) + 
           4*((-I)*Pi + Log[-1 + q2/m2])*(((-4*I)/15)*Pi^5*
              ((5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3)/3 - 
               (5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4)/2 + 
               (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^5 + (-1/2 + 
                 ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/6) + PolyLog[5, m2/q2]) - 
           (Log[q2/m2]^3*Zeta[3])/3) + 
         37800*(-4*Conjugate[PolyLog[4, 2, q2/m2]] + 2*HPL[{2, 4}, q2/m2] - 
           3*HPL[{4, 2}, q2/m2] + 3*Conjugate[PolyLog[3, 2, q2/m2]]*
            Log[q2/m2] + HPL[{2, 3}, q2/m2]*Log[q2/m2] + 2*HPL[{3, 2}, q2/m2]*
            Log[q2/m2] + (Log[q2/m2]^4*((-I)*Pi + Log[-1 + q2/m2])^2)/12 - 
           (Log[q2/m2]^2*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, 
                m2/q2])^2)/4 + (Log[q2/m2]^3*((-I)*Pi + Log[-1 + q2/m2])*
             PolyLog[2, 1 - q2/m2])/6 + 
           2*(((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
              PolyLog[3, m2/q2])^2 - (Log[q2/m2]^3*PolyLog[3, 1 - q2/m2])/6 - 
           3*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2])*
            ((-2*Pi^4*(-1/30 + (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2 - 
                2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - 
             PolyLog[4, m2/q2]) + (Log[q2/m2]^3*Zeta[3])/6) + 
         158760*(-Conjugate[PolyLog[4, 2, q2/m2]] + 
           Conjugate[PolyLog[3, 2, q2/m2]]*Log[q2/m2] - 
           (Conjugate[PolyLog[2, 2, q2/m2]]*Log[q2/m2]^2)/2 + 
           (5*Log[q2/m2]^4*((-I)*Pi + Log[-1 + q2/m2])^2)/48 + 
           (Log[q2/m2]^3*((-I)*Pi + Log[-1 + q2/m2])*(-1/6*Pi^2 - 
              ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]))/6 + 
           (Log[q2/m2]^3*((-I)*Pi + Log[-1 + q2/m2])*PolyLog[2, 1 - q2/m2])/
            6 - (Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])*
             (((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
              PolyLog[3, m2/q2]))/2 - (Log[q2/m2]^3*PolyLog[3, 1 - q2/m2])/
            6 + Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*
            ((-2*Pi^4*(-1/30 + (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2 - 
                2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - 
             PolyLog[4, m2/q2]) - ((-I)*Pi + Log[-1 + q2/m2])*
            (((-4*I)/15)*Pi^5*((5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^
                  3)/3 - (5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4)/2 + 
               (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^5 + (-1/2 + 
                 ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/6) + PolyLog[5, m2/q2]) + 
           (Log[q2/m2]^3*Zeta[3])/6) + (88200*I)*Pi*(-1/90*Pi^4 - 
           (Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^3)/2 - 
           (((-I)*Pi + Log[-1 + q2/m2])^2*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^
                2/2 - PolyLog[2, m2/q2]))/2 - (((-I)*Pi + Log[-1 + q2/m2])^2*
             PolyLog[2, 1 - q2/m2])/2 + PolyLog[4, 1 - q2/m2] - 
           ((-I)*Pi + Log[-1 + q2/m2])*Zeta[3]) - 23100*Pi^2*
          (-1/90*Pi^4 - (Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^3)/2 - 
           (((-I)*Pi + Log[-1 + q2/m2])^2*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^
                2/2 - PolyLog[2, m2/q2]))/2 - (((-I)*Pi + Log[-1 + q2/m2])^2*
             PolyLog[2, 1 - q2/m2])/2 + PolyLog[4, 1 - q2/m2] - 
           ((-I)*Pi + Log[-1 + q2/m2])*Zeta[3]) - 
         88200*(Conjugate[PolyLog[2, 3, q2/m2]] - (Pi^4*Log[q2/m2])/90 + 
           Conjugate[PolyLog[2, 2, q2/m2]]*((-I)*Pi + Log[-1 + q2/m2]) - 
           (5*Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])^3)/12 - 
           (Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^2*(-1/6*Pi^2 - 
              ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]))/2 - 
           (Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^2*PolyLog[2, 1 - q2/m2])/
            2 + (((-I)*Pi + Log[-1 + q2/m2])^2*(((4*I)/3)*Pi^3*(
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
              PolyLog[3, m2/q2]))/2 + Log[q2/m2]*PolyLog[4, 1 - q2/m2] - 
           Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*Zeta[3]) - 
         (88200*I)*Pi*(Conjugate[PolyLog[2, 3, q2/m2]] - (Pi^4*Log[q2/m2])/
            90 + Conjugate[PolyLog[2, 2, q2/m2]]*((-I)*Pi + 
             Log[-1 + q2/m2]) - (5*Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])^
              3)/12 - (Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^2*
             (-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]))/
            2 - (Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^2*
             PolyLog[2, 1 - q2/m2])/2 + (((-I)*Pi + Log[-1 + q2/m2])^2*
             (((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
              PolyLog[3, m2/q2]))/2 + Log[q2/m2]*PolyLog[4, 1 - q2/m2] - 
           Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*Zeta[3]) - 
         (47880*I)*Pi*(6*Conjugate[PolyLog[2, 3, q2/m2]] + 
           2*HPL[{2, 1, 2}, q2/m2] + 3*HPL[{2, 2, 1}, q2/m2] - 
           (Pi^4*Log[q2/m2])/30 + (((-I)*Pi + Log[-1 + q2/m2])*
             (-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2])^2)/
            2 + (Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^2*
             PolyLog[2, 1 - q2/m2])/2 - 2*Log[q2/m2]*((-I)*Pi + 
             Log[-1 + q2/m2])*PolyLog[3, 1 - q2/m2] + 3*Log[q2/m2]*
            PolyLog[4, 1 - q2/m2] - Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*
            Zeta[3]) - (63000*I)*Pi*(-6*Conjugate[PolyLog[2, 3, q2/m2]] - 
           HPL[{2, 1, 2}, q2/m2] - 2*HPL[{2, 2, 1}, q2/m2] + 
           (Pi^4*Log[q2/m2])/30 - 2*Conjugate[PolyLog[2, 2, q2/m2]]*
            ((-I)*Pi + Log[-1 + q2/m2]) + (Log[q2/m2]^2*
             ((-I)*Pi + Log[-1 + q2/m2])^3)/2 + 
           (Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^2*(-1/6*Pi^2 - 
              ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]))/2 - 
           (((-I)*Pi + Log[-1 + q2/m2])*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/
                2 - PolyLog[2, m2/q2])^2)/2 + 
           (Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^2*PolyLog[2, 1 - q2/m2])/
            2 - ((-I)*Pi + Log[-1 + q2/m2])^2*(((4*I)/3)*Pi^3*
              ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
               (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
               (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
             PolyLog[3, m2/q2]) + Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*
            PolyLog[3, 1 - q2/m2] - 3*Log[q2/m2]*PolyLog[4, 1 - q2/m2] + 
           2*Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*Zeta[3]) + 
         88200*(-Conjugate[PolyLog[3, 3, q2/m2]] + 
           Conjugate[PolyLog[2, 3, q2/m2]]*Log[q2/m2] - (Pi^4*Log[q2/m2]^2)/
            180 - Conjugate[PolyLog[3, 2, q2/m2]]*((-I)*Pi + 
             Log[-1 + q2/m2]) + Conjugate[PolyLog[2, 2, q2/m2]]*Log[q2/m2]*
            ((-I)*Pi + Log[-1 + q2/m2]) - (7*Log[q2/m2]^3*
             ((-I)*Pi + Log[-1 + q2/m2])^3)/36 - 
           (Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])^2*(-1/6*Pi^2 - 
              ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]))/4 - 
           (Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])^2*PolyLog[2, 1 - q2/m2])/
            4 + (Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^2*
             (((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
              PolyLog[3, m2/q2]))/2 - (((-I)*Pi + Log[-1 + q2/m2])^2*
             ((-2*Pi^4*(-1/30 + (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2 - 
                 2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - 
              PolyLog[4, m2/q2]))/2 + (Log[q2/m2]^2*PolyLog[4, 1 - q2/m2])/
            2 - (Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])*Zeta[3])/2) + 
         63000*(9*Conjugate[PolyLog[3, 3, q2/m2]] + 9*HPL[{2, 1, 3}, q2/m2] - 
           2*HPL[{2, 3, 1}, q2/m2] - 2*HPL[{3, 1, 2}, q2/m2] - 
           6*Conjugate[PolyLog[2, 3, q2/m2]]*Log[q2/m2] - 
           HPL[{2, 1, 2}, q2/m2]*Log[q2/m2] - 2*HPL[{2, 2, 1}, q2/m2]*
            Log[q2/m2] + (Pi^4*Log[q2/m2]^2)/60 + 
           6*Conjugate[PolyLog[3, 2, q2/m2]]*((-I)*Pi + Log[-1 + q2/m2]) + 
           HPL[{2, 3}, q2/m2]*((-I)*Pi + Log[-1 + q2/m2]) + 
           2*HPL[{3, 2}, q2/m2]*((-I)*Pi + Log[-1 + q2/m2]) - 
           2*Conjugate[PolyLog[2, 2, q2/m2]]*Log[q2/m2]*((-I)*Pi + 
             Log[-1 + q2/m2]) + (Log[q2/m2]^3*((-I)*Pi + Log[-1 + q2/m2])^3)/
            4 + 2*Conjugate[PolyLog[2, 2, q2/m2]]*(-1/6*Pi^2 - 
             ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]) + 
           (Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])^2*(-1/6*Pi^2 - 
              ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]))/4 - 
           (Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*
             (-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2])^2)/
            2 + (3*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, 
                m2/q2])^3)/2 + (Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])^2*
             PolyLog[2, 1 - q2/m2])/4 - 5*Log[q2/m2]*
            ((-I)*Pi + Log[-1 + q2/m2])^2*(((4*I)/3)*Pi^3*
              ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
               (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
               (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
             PolyLog[3, m2/q2]) - 8*((-I)*Pi + Log[-1 + q2/m2])*
            PolyLog[2, 1 - q2/m2]*(((4*I)/3)*Pi^3*
              ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
               (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
               (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
             PolyLog[3, m2/q2]) + (Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])*
             PolyLog[3, 1 - q2/m2])/2 + 
           8*(((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
               (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
               (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
             PolyLog[3, m2/q2])*PolyLog[3, 1 - q2/m2] + 
           (3*((-I)*Pi + Log[-1 + q2/m2])^2*((-2*Pi^4*(-1/30 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2 - 
                 2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - 
              PolyLog[4, m2/q2]))/2 - (3*Log[q2/m2]^2*PolyLog[4, 1 - q2/m2])/
            2 + Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])*Zeta[3] - 
           8*(((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
               (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
               (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
             PolyLog[3, m2/q2])*Zeta[3]) + 
         17640*(3*Conjugate[PolyLog[3, 3, q2/m2]] + 3*HPL[{2, 1, 3}, q2/m2] - 
           HPL[{2, 3, 1}, q2/m2] - 2*Conjugate[PolyLog[2, 3, q2/m2]]*
            Log[q2/m2] - HPL[{2, 1, 2}, q2/m2]*Log[q2/m2] - 
           HPL[{2, 2, 1}, q2/m2]*Log[q2/m2] + (Pi^4*Log[q2/m2]^2)/180 - 
           (Log[q2/m2]^3*((-I)*Pi + Log[-1 + q2/m2])^3)/12 + 
           (-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2])^3/2 - 
           (Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])^2*PolyLog[2, 1 - q2/m2])/
            4 - Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^2*
            (((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
               (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
               (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
             PolyLog[3, m2/q2]) - 2*((-I)*Pi + Log[-1 + q2/m2])*
            PolyLog[2, 1 - q2/m2]*(((4*I)/3)*Pi^3*
              ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
               (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
               (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
             PolyLog[3, m2/q2]) + (Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])*
             PolyLog[3, 1 - q2/m2])/2 + 
           2*(((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
               (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
               (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
             PolyLog[3, m2/q2])*PolyLog[3, 1 - q2/m2] - 
           (Log[q2/m2]^2*PolyLog[4, 1 - q2/m2])/2 - 
           2*(((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
               (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
               (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
             PolyLog[3, m2/q2])*Zeta[3]) + 
         47880*(-9*Conjugate[PolyLog[3, 3, q2/m2]] - 
           12*HPL[{2, 1, 3}, q2/m2] + 3*HPL[{2, 3, 1}, q2/m2] + 
           2*HPL[{3, 1, 2}, q2/m2] + 6*Conjugate[PolyLog[2, 3, q2/m2]]*
            Log[q2/m2] + 2*HPL[{2, 1, 2}, q2/m2]*Log[q2/m2] + 
           3*HPL[{2, 2, 1}, q2/m2]*Log[q2/m2] - (Pi^4*Log[q2/m2]^2)/60 - 
           3*Conjugate[PolyLog[3, 2, q2/m2]]*((-I)*Pi + Log[-1 + q2/m2]) - 
           HPL[{2, 3}, q2/m2]*((-I)*Pi + Log[-1 + q2/m2]) - 
           2*HPL[{3, 2}, q2/m2]*((-I)*Pi + Log[-1 + q2/m2]) - 
           2*Conjugate[PolyLog[2, 2, q2/m2]]*(-1/6*Pi^2 - 
             ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]) + 
           (Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*
             (-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2])^2)/
            2 - 2*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/
                q2])^3 + (Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])^2*
             PolyLog[2, 1 - q2/m2])/4 + 5*Log[q2/m2]*
            ((-I)*Pi + Log[-1 + q2/m2])^2*(((4*I)/3)*Pi^3*
              ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
               (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
               (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
             PolyLog[3, m2/q2]) + 10*((-I)*Pi + Log[-1 + q2/m2])*
            PolyLog[2, 1 - q2/m2]*(((4*I)/3)*Pi^3*
              ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
               (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
               (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
             PolyLog[3, m2/q2]) - Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])*
            PolyLog[3, 1 - q2/m2] - 10*(((4*I)/3)*Pi^3*
              ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
               (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
               (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
             PolyLog[3, m2/q2])*PolyLog[3, 1 - q2/m2] + 
           (3*Log[q2/m2]^2*PolyLog[4, 1 - q2/m2])/2 - 
           (Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])*Zeta[3])/2 + 
           10*(((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
               (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
               (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
             PolyLog[3, m2/q2])*Zeta[3]) - (7980*I)*Pi^3*
          (-(((-I)*Pi + Log[-1 + q2/m2])*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^
                2/2 - PolyLog[2, m2/q2])) - 
           2*((Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^2)/2 + 
             ((-I)*Pi + Log[-1 + q2/m2])*PolyLog[2, 1 - q2/m2] - 
             PolyLog[3, 1 - q2/m2] + Zeta[3])) - 47880*Zeta[3]*
          (-(((-I)*Pi + Log[-1 + q2/m2])*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^
                2/2 - PolyLog[2, m2/q2])) - 
           2*((Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^2)/2 + 
             ((-I)*Pi + Log[-1 + q2/m2])*PolyLog[2, 1 - q2/m2] - 
             PolyLog[3, 1 - q2/m2] + Zeta[3])) + (189000*I)*Pi*Zeta[5] - 
         189000*Log[q2/m2]*Zeta[5] + 85680*((-I)*Pi + Log[-1 + q2/m2])*
          Zeta[5] - (37800*I)*Pi*((Pi^4*((-I)*Pi + Log[-1 + q2/m2]))/90 + 
           (Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^4)/6 + 
           (((-I)*Pi + Log[-1 + q2/m2])^3*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^
                2/2 - PolyLog[2, m2/q2]))/6 + (((-I)*Pi + Log[-1 + q2/m2])^3*
             PolyLog[2, 1 - q2/m2])/6 - PolyLog[5, 1 - q2/m2] + 
           (((-I)*Pi + Log[-1 + q2/m2])^2*Zeta[3])/2 + Zeta[5]) + 
         37800*(-Conjugate[PolyLog[2, 4, q2/m2]] - 
           Conjugate[PolyLog[2, 3, q2/m2]]*((-I)*Pi + Log[-1 + q2/m2]) + 
           (Pi^4*Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2]))/90 - 
           (Conjugate[PolyLog[2, 2, q2/m2]]*((-I)*Pi + Log[-1 + q2/m2])^2)/
            2 + (7*Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])^4)/48 + 
           (Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^3*(-1/6*Pi^2 - 
              ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]))/6 + 
           (Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^3*PolyLog[2, 1 - q2/m2])/
            6 - (((-I)*Pi + Log[-1 + q2/m2])^3*(((4*I)/3)*Pi^3*(
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
              PolyLog[3, m2/q2]))/6 - Log[q2/m2]*PolyLog[5, 1 - q2/m2] + 
           (Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^2*Zeta[3])/2 + 
           Log[q2/m2]*Zeta[5]))/840 + 
       (((190 + (50*I)*Pi - 5*Pi^2)*Log[q2/m2]^4)/24 - 
         ((50 + (10*I)*Pi)*Log[q2/m2]^5)/120 + Log[q2/m2]^6/72 - 
         (Log[q2/m2]^3*((-5*I)*(-114*Pi + Pi^3) - 5*(-390 + 15*Pi^2 + 
              16*Zeta[3])))/18 + (Log[q2/m2]^2*(25320 - 1140*Pi^2 + Pi^4 - 
            1600*Zeta[3] - (20*I)*(-390*Pi + 5*Pi^3 + 16*Pi*Zeta[3])))/24 - 
         (Log[q2/m2]*(79800 - 3900*Pi^2 + 5*Pi^4 - 6080*Zeta[3] + 
            160*Pi^2*Zeta[3] + I*(25320*Pi - 380*Pi^3 - 3*Pi^5 - 
              1600*Pi*Zeta[3]) - 768*Zeta[5]))/12 + 
         (31132080 - 1595160*Pi^2 + 2394*Pi^4 + 71*Pi^6 - 2620800*Zeta[3] + 
           100800*Pi^2*Zeta[3] + 53760*Zeta[3]^2 - 483840*Zeta[5] - 
           (42*I)*(-239400*Pi + 3900*Pi^3 + 45*Pi^5 + 18240*Pi*Zeta[3] - 
             160*Pi^3*Zeta[3] + 2304*Pi*Zeta[5]))/1512)/10 - 
       2*Log[m2]*(((1140*I)*Pi^3 - 295*Pi^4 + (81*I)*Pi^5 - 
           1140*Pi^2*Log[q2/m2] - (300*I)*Pi^3*Log[q2/m2] - 
           61*Pi^4*Log[q2/m2] + 150*Pi^2*Log[q2/m2]^2 + 
           (30*I)*Pi^3*Log[q2/m2]^2 - 10*Pi^2*Log[q2/m2]^3 + 
           (900*I)*Pi^3*((-I)*Pi + Log[-1 + q2/m2]) - 
           271*Pi^4*((-I)*Pi + Log[-1 + q2/m2]) + (210*I)*Pi^3*
            ((-I)*Pi + Log[-1 + q2/m2])^2 + (180*I)*Pi^3*(-1/6*Pi^2 - 
             ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]) + 
           (6840*I)*Pi*(Pi^2/6 + ((-I)*Pi + Log[q2/m2])^2/2 - 
             Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2]) + PolyLog[2, m2/q2]) - 
           2100*Pi^2*(Pi^2/6 + ((-I)*Pi + Log[q2/m2])^2/2 - 
             Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2]) + PolyLog[2, m2/q2]) + 
           (480*I)*Pi^3*(Pi^2/6 + ((-I)*Pi + Log[q2/m2])^2/2 - 
             Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2]) + PolyLog[2, m2/q2]) - 
           6840*(((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/
                2 - (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
               (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) - 
             (Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2]))/2 - 
             Log[q2/m2]*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, 
                m2/q2]) + PolyLog[3, m2/q2]) - (9000*I)*Pi*
            (((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
               (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
               (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) - 
             (Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2]))/2 - 
             Log[q2/m2]*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, 
                m2/q2]) + PolyLog[3, m2/q2]) + 2040*Pi^2*
            (((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
               (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
               (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) - 
             (Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2]))/2 - 
             Log[q2/m2]*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, 
                m2/q2]) + PolyLog[3, m2/q2]) - (1800*I)*Pi*
            (Log[q2/m2]*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, 
                m2/q2]) - 2*(((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + 
                      Log[q2/m2]))/Pi)/2 - (3*(1/2 - ((I/2)*((-I)*Pi + 
                        Log[q2/m2]))/Pi)^2)/2 + (1/2 - ((I/2)*((-I)*Pi + 
                      Log[q2/m2]))/Pi)^3) + PolyLog[3, m2/q2])) + 
           420*Pi^2*(Log[q2/m2]*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
               PolyLog[2, m2/q2]) - 2*(((4*I)/3)*Pi^3*
                ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                 (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + PolyLog[3, 
                m2/q2])) + (360*I)*Pi*(Log[q2/m2]*(((4*I)/3)*Pi^3*
                ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                 (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + PolyLog[3, 
                m2/q2]) - 3*((-2*Pi^4*(-1/30 + (1/2 - ((I/2)*((-I)*Pi + 
                       Log[q2/m2]))/Pi)^2 - 2*(1/2 - ((I/2)*((-I)*Pi + 
                        Log[q2/m2]))/Pi)^3 + (1/2 - ((I/2)*((-I)*Pi + 
                       Log[q2/m2]))/Pi)^4))/3 - PolyLog[4, m2/q2])) + 
           1800*((Log[q2/m2]^2*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
                PolyLog[2, m2/q2]))/2 - 2*Log[q2/m2]*(((4*I)/3)*Pi^3*
                ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                 (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + PolyLog[3, 
                m2/q2]) + 3*((-2*Pi^4*(-1/30 + (1/2 - ((I/2)*((-I)*Pi + 
                       Log[q2/m2]))/Pi)^2 - 2*(1/2 - ((I/2)*((-I)*Pi + 
                        Log[q2/m2]))/Pi)^3 + (1/2 - ((I/2)*((-I)*Pi + 
                       Log[q2/m2]))/Pi)^4))/3 - PolyLog[4, m2/q2])) + 
           (1800*I)*Pi*((Log[q2/m2]^2*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/
                 2 - PolyLog[2, m2/q2]))/2 - 2*Log[q2/m2]*(((4*I)/3)*Pi^3*
                ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                 (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + PolyLog[3, 
                m2/q2]) + 3*((-2*Pi^4*(-1/30 + (1/2 - ((I/2)*((-I)*Pi + 
                       Log[q2/m2]))/Pi)^2 - 2*(1/2 - ((I/2)*((-I)*Pi + 
                        Log[q2/m2]))/Pi)^3 + (1/2 - ((I/2)*((-I)*Pi + 
                       Log[q2/m2]))/Pi)^4))/3 - PolyLog[4, m2/q2])) + 
           9000*((2*Pi^4*(-1/30 + (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^
                 2 - 2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - 
             (Log[q2/m2]^3*((-I)*Pi + Log[-1 + q2/m2]))/6 - 
             (Log[q2/m2]^2*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
                PolyLog[2, m2/q2]))/2 + Log[q2/m2]*(((4*I)/3)*Pi^3*
                ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                 (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + PolyLog[3, 
                m2/q2]) + PolyLog[4, m2/q2]) + (7560*I)*Pi*
            ((2*Pi^4*(-1/30 + (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2 - 
                2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - 
             (Log[q2/m2]^3*((-I)*Pi + Log[-1 + q2/m2]))/6 - 
             (Log[q2/m2]^2*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
                PolyLog[2, m2/q2]))/2 + Log[q2/m2]*(((4*I)/3)*Pi^3*
                ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                 (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + PolyLog[3, 
                m2/q2]) + PolyLog[4, m2/q2]) - 
           7560*(((-4*I)/15)*Pi^5*((5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/
                    Pi)^3)/3 - (5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^
                  4)/2 + (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^5 + 
               (-1/2 + ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/6) - 
             (Log[q2/m2]^4*((-I)*Pi + Log[-1 + q2/m2]))/24 - 
             (Log[q2/m2]^3*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
                PolyLog[2, m2/q2]))/6 + (Log[q2/m2]^2*(((4*I)/3)*Pi^3*
                 ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                  (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
                PolyLog[3, m2/q2]))/2 - Log[q2/m2]*((-2*Pi^4*(-1/30 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2 - 
                  2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - PolyLog[
                4, m2/q2]) + PolyLog[5, m2/q2]) - 
           1800*((Log[q2/m2]^3*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
                PolyLog[2, m2/q2]))/6 - Log[q2/m2]^2*(((4*I)/3)*Pi^3*
                ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                 (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + PolyLog[3, 
                m2/q2]) + 3*Log[q2/m2]*((-2*Pi^4*(-1/30 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2 - 
                  2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - PolyLog[
                4, m2/q2]) - 4*(((-4*I)/15)*Pi^5*
                ((5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3)/3 - 
                 (5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4)/2 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^5 + 
                 (-1/2 + ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/6) + PolyLog[5, 
                m2/q2])) - 360*((Log[q2/m2]^2*(((4*I)/3)*Pi^3*
                 ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                  (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
                PolyLog[3, m2/q2]))/2 - 3*Log[q2/m2]*
              ((-2*Pi^4*(-1/30 + (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^
                   2 - 2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - PolyLog[
                4, m2/q2]) + 6*(((-4*I)/15)*Pi^5*
                ((5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3)/3 - 
                 (5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4)/2 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^5 + 
                 (-1/2 + ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/6) + PolyLog[5, 
                m2/q2])) + 6840*Zeta[3] + (10800*I)*Pi*Zeta[3] - 
           2580*Pi^2*Zeta[3] - 10800*Log[q2/m2]*Zeta[3] - 
           (2160*I)*Pi*Log[q2/m2]*Zeta[3] + 1080*Log[q2/m2]^2*Zeta[3] + 
           5400*((-I)*Pi + Log[-1 + q2/m2])*Zeta[3] + (1440*I)*Pi*
            ((-I)*Pi + Log[-1 + q2/m2])*Zeta[3] + 
           1260*((-I)*Pi + Log[-1 + q2/m2])^2*Zeta[3] + 
           1080*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2])*
            Zeta[3] + 1440*(Pi^2/6 + ((-I)*Pi + Log[q2/m2])^2/2 - 
             Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2]) + PolyLog[2, m2/q2])*
            Zeta[3] - (5400*I)*Pi*(Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^2 + 
             ((-I)*Pi + Log[-1 + q2/m2])*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^
                 2/2 - PolyLog[2, m2/q2]) + ((-I)*Pi + Log[-1 + q2/m2])*
              PolyLog[2, 1 - q2/m2] - PolyLog[3, 1 - q2/m2] + Zeta[3]) + 
           1380*Pi^2*(Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^2 + 
             ((-I)*Pi + Log[-1 + q2/m2])*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^
                 2/2 - PolyLog[2, m2/q2]) + ((-I)*Pi + Log[-1 + q2/m2])*
              PolyLog[2, 1 - q2/m2] - PolyLog[3, 1 - q2/m2] + Zeta[3]) + 
           (3240*I)*Pi*(2*Conjugate[PolyLog[2, 2, q2/m2]] - 
             Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])^2 - 
             Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*(-1/6*Pi^2 - 
               ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]) + 
             (-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2])^2/
              2 - 2*Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*PolyLog[2, 1 - 
                q2/m2] + 2*((-I)*Pi + Log[-1 + q2/m2])*(((4*I)/3)*Pi^3*
                ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                 (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + PolyLog[3, 
                m2/q2]) + 2*Log[q2/m2]*PolyLog[3, 1 - q2/m2] - 
             2*Log[q2/m2]*Zeta[3]) + (1080*I)*Pi*
            ((Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])^2)/2 - 
             (-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2])^2/
              2 + Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*PolyLog[2, 1 - 
                q2/m2] - Log[q2/m2]*PolyLog[3, 1 - q2/m2] + 
             Log[q2/m2]*Zeta[3]) + 5400*(-Conjugate[PolyLog[2, 2, q2/m2]] + 
             (3*Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])^2)/4 + 
             Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*(-1/6*Pi^2 - 
               ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]) + 
             Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*PolyLog[2, 1 - q2/m2] - 
             ((-I)*Pi + Log[-1 + q2/m2])*(((4*I)/3)*Pi^3*
                ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                 (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + PolyLog[3, 
                m2/q2]) - Log[q2/m2]*PolyLog[3, 1 - q2/m2] + 
             Log[q2/m2]*Zeta[3]) + (5400*I)*Pi*
            (-Conjugate[PolyLog[2, 2, q2/m2]] + (3*Log[q2/m2]^2*((-I)*Pi + 
                 Log[-1 + q2/m2])^2)/4 + Log[q2/m2]*((-I)*Pi + Log[
                -1 + q2/m2])*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
               PolyLog[2, m2/q2]) + Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*
              PolyLog[2, 1 - q2/m2] - ((-I)*Pi + Log[-1 + q2/m2])*
              (((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                 (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + PolyLog[3, 
                m2/q2]) - Log[q2/m2]*PolyLog[3, 1 - q2/m2] + 
             Log[q2/m2]*Zeta[3]) - 3240*(-6*Conjugate[PolyLog[3, 2, q2/m2]] - 
             HPL[{2, 3}, q2/m2] - 2*HPL[{3, 2}, q2/m2] + 
             2*Conjugate[PolyLog[2, 2, q2/m2]]*Log[q2/m2] - 
             (Log[q2/m2]^3*((-I)*Pi + Log[-1 + q2/m2])^2)/2 - 
             (Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])*(-1/6*Pi^2 - 
                ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]))/2 + 
             (Log[q2/m2]*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
                 PolyLog[2, m2/q2])^2)/2 - Log[q2/m2]^2*((-I)*Pi + Log[
                -1 + q2/m2])*PolyLog[2, 1 - q2/m2] + 2*Log[q2/m2]*
              ((-I)*Pi + Log[-1 + q2/m2])*(((4*I)/3)*Pi^3*
                ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                 (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + PolyLog[3, 
                m2/q2]) + Log[q2/m2]^2*PolyLog[3, 1 - q2/m2] - 
             3*((-I)*Pi + Log[-1 + q2/m2])*((-2*Pi^4*(-1/30 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2 - 
                  2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - PolyLog[
                4, m2/q2]) - Log[q2/m2]^2*Zeta[3]) - 
           1080*(3*Conjugate[PolyLog[3, 2, q2/m2]] + HPL[{2, 3}, q2/m2] + 
             2*HPL[{3, 2}, q2/m2] + (Log[q2/m2]^3*((-I)*Pi + Log[-1 + q2/m2])^
                2)/4 - (Log[q2/m2]*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
                 PolyLog[2, m2/q2])^2)/2 + (Log[q2/m2]^2*((-I)*Pi + 
                Log[-1 + q2/m2])*PolyLog[2, 1 - q2/m2])/2 - 
             (Log[q2/m2]^2*PolyLog[3, 1 - q2/m2])/2 + (Log[q2/m2]^2*Zeta[3])/
              2) - 5400*(Conjugate[PolyLog[3, 2, q2/m2]] - 
             Conjugate[PolyLog[2, 2, q2/m2]]*Log[q2/m2] + 
             (Log[q2/m2]^3*((-I)*Pi + Log[-1 + q2/m2])^2)/3 + 
             (Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])*(-1/6*Pi^2 - 
                ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]))/2 + 
             (Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])*PolyLog[2, 1 - q2/m2])/
              2 - Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*(((4*I)/3)*Pi^3*
                ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                 (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + PolyLog[3, 
                m2/q2]) - (Log[q2/m2]^2*PolyLog[3, 1 - q2/m2])/2 + 
             ((-I)*Pi + Log[-1 + q2/m2])*((-2*Pi^4*(-1/30 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2 - 
                  2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - PolyLog[
                4, m2/q2]) + (Log[q2/m2]^2*Zeta[3])/2) + 
           (2520*I)*Pi*(-1/90*Pi^4 - (Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^
                3)/2 - (((-I)*Pi + Log[-1 + q2/m2])^2*(-1/6*Pi^2 - 
                ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]))/2 - 
             (((-I)*Pi + Log[-1 + q2/m2])^2*PolyLog[2, 1 - q2/m2])/2 + 
             PolyLog[4, 1 - q2/m2] - ((-I)*Pi + Log[-1 + q2/m2])*Zeta[3]) - 
           2520*(Conjugate[PolyLog[2, 3, q2/m2]] - (Pi^4*Log[q2/m2])/90 + 
             Conjugate[PolyLog[2, 2, q2/m2]]*((-I)*Pi + Log[-1 + q2/m2]) - 
             (5*Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])^3)/12 - 
             (Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^2*(-1/6*Pi^2 - 
                ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]))/2 - 
             (Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^2*PolyLog[2, 1 - q2/m2])/
              2 + (((-I)*Pi + Log[-1 + q2/m2])^2*(((4*I)/3)*Pi^3*
                 ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                  (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
                PolyLog[3, m2/q2]))/2 + Log[q2/m2]*PolyLog[4, 1 - q2/m2] - 
             Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*Zeta[3]))/120 + 
         (-1/6*((190 + (50*I)*Pi - 5*Pi^2)*Log[q2/m2]^3) + 
           ((50 + (10*I)*Pi)*Log[q2/m2]^4)/24 - Log[q2/m2]^5/12 + 
           (Log[q2/m2]^2*((-5*I)*(-114*Pi + Pi^3) - 5*(-390 + 15*Pi^2 + 
                16*Zeta[3])))/6 - (Log[q2/m2]*(25320 - 1140*Pi^2 + Pi^4 - 
              1600*Zeta[3] - (20*I)*(-390*Pi + 5*Pi^3 + 16*Pi*Zeta[3])))/12 + 
           (79800 - 3900*Pi^2 + 5*Pi^4 - 6080*Zeta[3] + 160*Pi^2*Zeta[3] + 
             I*(25320*Pi - 380*Pi^3 - 3*Pi^5 - 1600*Pi*Zeta[3]) - 
             768*Zeta[5])/12)/10 + (-239400 - 19500*Pi^2 - 1515*Pi^4 - 
           50160*Zeta[3] - 2200*Pi^2*Zeta[3] - 51696*Zeta[5])/720 + 
         (q2*((-1140*I)*Pi^3 - 175*Pi^4 - (171*I)*Pi^5 - (23400*I)*Pi*
             Log[q2/m2] + 12540*Pi^2*Log[q2/m2] - (1200*I)*Pi^3*Log[q2/m2] + 
            1331*Pi^4*Log[q2/m2] + 11700*Log[q2/m2]^2 + (17100*I)*Pi*
             Log[q2/m2]^2 - 5700*Pi^2*Log[q2/m2]^2 + (720*I)*Pi^3*
             Log[q2/m2]^2 - 5700*Log[q2/m2]^3 - (6300*I)*Pi*Log[q2/m2]^3 + 
            1460*Pi^2*Log[q2/m2]^3 + 1575*Log[q2/m2]^4 + (1275*I)*Pi*
             Log[q2/m2]^4 - 255*Log[q2/m2]^5 - (1500*I)*Pi^3*
             ((-I)*Pi + Log[-1 + q2/m2]) + 389*Pi^4*((-I)*Pi + 
              Log[-1 + q2/m2]) - (390*I)*Pi^3*((-I)*Pi + Log[-1 + q2/m2])^2 + 
            (420*I)*Pi^3*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
              PolyLog[2, m2/q2]) - (6840*I)*Pi*(Pi^2/6 + 
              ((-I)*Pi + Log[q2/m2])^2/2 - Log[q2/m2]*((-I)*Pi + 
                Log[-1 + q2/m2]) + PolyLog[2, m2/q2]) + 
            1500*Pi^2*(Pi^2/6 + ((-I)*Pi + Log[q2/m2])^2/2 - 
              Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2]) + PolyLog[2, m2/q2]) - 
            (600*I)*Pi^3*(Pi^2/6 + ((-I)*Pi + Log[q2/m2])^2/2 - 
              Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2]) + PolyLog[2, m2/q2]) + 
            6840*(((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/
                 2 - (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) - 
              (Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2]))/2 - 
              Log[q2/m2]*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
                PolyLog[2, m2/q2]) + PolyLog[3, m2/q2]) + 
            (9000*I)*Pi*(((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + 
                     Log[q2/m2]))/Pi)/2 - (3*(1/2 - ((I/2)*((-I)*Pi + 
                       Log[q2/m2]))/Pi)^2)/2 + (1/2 - ((I/2)*((-I)*Pi + 
                     Log[q2/m2]))/Pi)^3) - (Log[q2/m2]^2*((-I)*Pi + 
                 Log[-1 + q2/m2]))/2 - Log[q2/m2]*(-1/6*Pi^2 - 
                ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]) + 
              PolyLog[3, m2/q2]) - 1920*Pi^2*(((4*I)/3)*Pi^3*(
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) - 
              (Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2]))/2 - 
              Log[q2/m2]*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
                PolyLog[2, m2/q2]) + PolyLog[3, m2/q2]) - 
            (9000*I)*Pi*(Log[q2/m2]*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
                PolyLog[2, m2/q2]) - 2*(((4*I)/3)*Pi^3*
                 ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                  (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
                PolyLog[3, m2/q2])) + 2580*Pi^2*(Log[q2/m2]*(-1/6*Pi^2 - 
                ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]) - 
              2*(((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/
                   2 - (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
                PolyLog[3, m2/q2])) + (10440*I)*Pi*
             (Log[q2/m2]*(((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + 
                       Log[q2/m2]))/Pi)/2 - (3*(1/2 - ((I/2)*((-I)*Pi + 
                         Log[q2/m2]))/Pi)^2)/2 + (1/2 - ((I/2)*((-I)*Pi + 
                       Log[q2/m2]))/Pi)^3) + PolyLog[3, m2/q2]) - 
              3*((-2*Pi^4*(-1/30 + (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^
                    2 - 2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                   (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - 
                PolyLog[4, m2/q2])) + 9000*((Log[q2/m2]^2*(-1/6*Pi^2 - 
                 ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]))/2 - 
              2*Log[q2/m2]*(((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + 
                       Log[q2/m2]))/Pi)/2 - (3*(1/2 - ((I/2)*((-I)*Pi + 
                         Log[q2/m2]))/Pi)^2)/2 + (1/2 - ((I/2)*((-I)*Pi + 
                       Log[q2/m2]))/Pi)^3) + PolyLog[3, m2/q2]) + 
              3*((-2*Pi^4*(-1/30 + (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^
                    2 - 2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                   (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - 
                PolyLog[4, m2/q2])) + (9000*I)*Pi*((Log[q2/m2]^2*
                (-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]))/
               2 - 2*Log[q2/m2]*(((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + 
                       Log[q2/m2]))/Pi)/2 - (3*(1/2 - ((I/2)*((-I)*Pi + 
                         Log[q2/m2]))/Pi)^2)/2 + (1/2 - ((I/2)*((-I)*Pi + 
                       Log[q2/m2]))/Pi)^3) + PolyLog[3, m2/q2]) + 
              3*((-2*Pi^4*(-1/30 + (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^
                    2 - 2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                   (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - 
                PolyLog[4, m2/q2])) - 9000*((2*Pi^4*(-1/30 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2 - 
                 2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - 
              (Log[q2/m2]^3*((-I)*Pi + Log[-1 + q2/m2]))/6 - (Log[q2/m2]^2*
                (-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]))/
               2 + Log[q2/m2]*(((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + 
                       Log[q2/m2]))/Pi)/2 - (3*(1/2 - ((I/2)*((-I)*Pi + 
                         Log[q2/m2]))/Pi)^2)/2 + (1/2 - ((I/2)*((-I)*Pi + 
                       Log[q2/m2]))/Pi)^3) + PolyLog[3, m2/q2]) + 
              PolyLog[4, m2/q2]) - (7560*I)*Pi*((2*Pi^4*(-1/30 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2 - 
                 2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - 
              (Log[q2/m2]^3*((-I)*Pi + Log[-1 + q2/m2]))/6 - (Log[q2/m2]^2*
                (-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]))/
               2 + Log[q2/m2]*(((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + 
                       Log[q2/m2]))/Pi)/2 - (3*(1/2 - ((I/2)*((-I)*Pi + 
                         Log[q2/m2]))/Pi)^2)/2 + (1/2 - ((I/2)*((-I)*Pi + 
                       Log[q2/m2]))/Pi)^3) + PolyLog[3, m2/q2]) + 
              PolyLog[4, m2/q2]) + 7560*(((-4*I)/15)*Pi^5*(
                (5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3)/3 - 
                (5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4)/2 + 
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^5 + 
                (-1/2 + ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/6) - 
              (Log[q2/m2]^4*((-I)*Pi + Log[-1 + q2/m2]))/24 - 
              (Log[q2/m2]^3*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
                 PolyLog[2, m2/q2]))/6 + (Log[q2/m2]^2*(((4*I)/3)*Pi^3*
                  ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                   (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                   (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
                 PolyLog[3, m2/q2]))/2 - Log[q2/m2]*((-2*Pi^4*(-1/30 + 
                   (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2 - 
                   2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                   (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - 
                PolyLog[4, m2/q2]) + PolyLog[5, m2/q2]) - 
            9000*((Log[q2/m2]^3*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
                 PolyLog[2, m2/q2]))/6 - Log[q2/m2]^2*(((4*I)/3)*Pi^3*
                 ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                  (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
                PolyLog[3, m2/q2]) + 3*Log[q2/m2]*((-2*Pi^4*(-1/30 + 
                   (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2 - 
                   2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                   (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - 
                PolyLog[4, m2/q2]) - 4*(((-4*I)/15)*Pi^5*
                 ((5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3)/3 - 
                  (5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4)/2 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^5 + 
                  (-1/2 + ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/6) + 
                PolyLog[5, m2/q2])) - 10440*((Log[q2/m2]^2*(((4*I)/3)*Pi^3*
                  ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                   (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                   (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
                 PolyLog[3, m2/q2]))/2 - 3*Log[q2/m2]*((-2*Pi^4*(-1/30 + 
                   (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2 - 
                   2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                   (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - 
                PolyLog[4, m2/q2]) + 6*(((-4*I)/15)*Pi^5*
                 ((5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3)/3 - 
                  (5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4)/2 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^5 + 
                  (-1/2 + ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/6) + 
                PolyLog[5, m2/q2])) - 6840*Zeta[3] - (36000*I)*Pi*Zeta[3] + 
            9300*Pi^2*Zeta[3] + 36000*Log[q2/m2]*Zeta[3] + 
            (10320*I)*Pi*Log[q2/m2]*Zeta[3] - 5160*Log[q2/m2]^2*Zeta[3] - 
            9000*((-I)*Pi + Log[-1 + q2/m2])*Zeta[3] - (5760*I)*Pi*
             ((-I)*Pi + Log[-1 + q2/m2])*Zeta[3] - 
            2340*((-I)*Pi + Log[-1 + q2/m2])^2*Zeta[3] + 
            2520*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2])*
             Zeta[3] - 5760*(Pi^2/6 + ((-I)*Pi + Log[q2/m2])^2/2 - 
              Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2]) + PolyLog[2, m2/q2])*
             Zeta[3] + (9000*I)*Pi*(Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^
                2 + ((-I)*Pi + Log[-1 + q2/m2])*(-1/6*Pi^2 - 
                ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]) + 
              ((-I)*Pi + Log[-1 + q2/m2])*PolyLog[2, 1 - q2/m2] - 
              PolyLog[3, 1 - q2/m2] + Zeta[3]) - 2220*Pi^2*
             (Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^2 + ((-I)*Pi + 
                Log[-1 + q2/m2])*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
                PolyLog[2, m2/q2]) + ((-I)*Pi + Log[-1 + q2/m2])*PolyLog[2, 
                1 - q2/m2] - PolyLog[3, 1 - q2/m2] + Zeta[3]) - 
            (3960*I)*Pi*(2*Conjugate[PolyLog[2, 2, q2/m2]] - 
              Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])^2 - Log[q2/m2]*(
                (-I)*Pi + Log[-1 + q2/m2])*(-1/6*Pi^2 - 
                ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]) + 
              (-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2])^
                2/2 - 2*Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*PolyLog[2, 
                1 - q2/m2] + 2*((-I)*Pi + Log[-1 + q2/m2])*(((4*I)/3)*Pi^3*
                 ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                  (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
                PolyLog[3, m2/q2]) + 2*Log[q2/m2]*PolyLog[3, 1 - q2/m2] - 
              2*Log[q2/m2]*Zeta[3]) + (2520*I)*Pi*((Log[q2/m2]^2*
                ((-I)*Pi + Log[-1 + q2/m2])^2)/2 - (-1/6*Pi^2 - 
                 ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2])^2/2 + 
              Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*PolyLog[2, 1 - q2/m2] - 
              Log[q2/m2]*PolyLog[3, 1 - q2/m2] + Log[q2/m2]*Zeta[3]) - 
            9000*(-Conjugate[PolyLog[2, 2, q2/m2]] + (3*Log[q2/m2]^2*
                ((-I)*Pi + Log[-1 + q2/m2])^2)/4 + Log[q2/m2]*((-I)*Pi + 
                Log[-1 + q2/m2])*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
                PolyLog[2, m2/q2]) + Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*
               PolyLog[2, 1 - q2/m2] - ((-I)*Pi + Log[-1 + q2/m2])*(
                ((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                  (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
                PolyLog[3, m2/q2]) - Log[q2/m2]*PolyLog[3, 1 - q2/m2] + 
              Log[q2/m2]*Zeta[3]) - (9000*I)*Pi*(-Conjugate[PolyLog[2, 2, 
                 q2/m2]] + (3*Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])^2)/4 + 
              Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*(-1/6*Pi^2 - 
                ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]) + 
              Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*PolyLog[2, 1 - q2/m2] - 
              ((-I)*Pi + Log[-1 + q2/m2])*(((4*I)/3)*Pi^3*
                 ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                  (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
                PolyLog[3, m2/q2]) - Log[q2/m2]*PolyLog[3, 1 - q2/m2] + 
              Log[q2/m2]*Zeta[3]) + 3960*(-6*Conjugate[PolyLog[3, 2, 
                 q2/m2]] - HPL[{2, 3}, q2/m2] - 2*HPL[{3, 2}, q2/m2] + 
              2*Conjugate[PolyLog[2, 2, q2/m2]]*Log[q2/m2] - (Log[q2/m2]^3*
                ((-I)*Pi + Log[-1 + q2/m2])^2)/2 - (Log[q2/m2]^2*
                ((-I)*Pi + Log[-1 + q2/m2])*(-1/6*Pi^2 - 
                 ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]))/2 + 
              (Log[q2/m2]*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
                  PolyLog[2, m2/q2])^2)/2 - Log[q2/m2]^2*((-I)*Pi + 
                Log[-1 + q2/m2])*PolyLog[2, 1 - q2/m2] + 2*Log[q2/m2]*(
                (-I)*Pi + Log[-1 + q2/m2])*(((4*I)/3)*Pi^3*
                 ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                  (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
                PolyLog[3, m2/q2]) + Log[q2/m2]^2*PolyLog[3, 1 - q2/m2] - 
              3*((-I)*Pi + Log[-1 + q2/m2])*((-2*Pi^4*(-1/30 + 
                   (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2 - 
                   2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                   (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - 
                PolyLog[4, m2/q2]) - Log[q2/m2]^2*Zeta[3]) - 
            2520*(3*Conjugate[PolyLog[3, 2, q2/m2]] + HPL[{2, 3}, q2/m2] + 
              2*HPL[{3, 2}, q2/m2] + (Log[q2/m2]^3*((-I)*Pi + 
                  Log[-1 + q2/m2])^2)/4 - (Log[q2/m2]*(-1/6*Pi^2 - 
                  ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2])^2)/2 + 
              (Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])*PolyLog[2, 
                 1 - q2/m2])/2 - (Log[q2/m2]^2*PolyLog[3, 1 - q2/m2])/2 + 
              (Log[q2/m2]^2*Zeta[3])/2) + 9000*(Conjugate[PolyLog[3, 2, 
                q2/m2]] - Conjugate[PolyLog[2, 2, q2/m2]]*Log[q2/m2] + 
              (Log[q2/m2]^3*((-I)*Pi + Log[-1 + q2/m2])^2)/3 + 
              (Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])*(-1/6*Pi^2 - 
                 ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]))/2 + 
              (Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])*PolyLog[2, 
                 1 - q2/m2])/2 - Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*(
                ((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                  (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
                PolyLog[3, m2/q2]) - (Log[q2/m2]^2*PolyLog[3, 1 - q2/m2])/2 + 
              ((-I)*Pi + Log[-1 + q2/m2])*((-2*Pi^4*(-1/30 + 
                   (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2 - 
                   2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                   (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - 
                PolyLog[4, m2/q2]) + (Log[q2/m2]^2*Zeta[3])/2) - 
            (4680*I)*Pi*(-1/90*Pi^4 - (Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^
                 3)/2 - (((-I)*Pi + Log[-1 + q2/m2])^2*(-1/6*Pi^2 - 
                 ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]))/2 - 
              (((-I)*Pi + Log[-1 + q2/m2])^2*PolyLog[2, 1 - q2/m2])/2 + 
              PolyLog[4, 1 - q2/m2] - ((-I)*Pi + Log[-1 + q2/m2])*Zeta[3]) + 
            4680*(Conjugate[PolyLog[2, 3, q2/m2]] - (Pi^4*Log[q2/m2])/90 + 
              Conjugate[PolyLog[2, 2, q2/m2]]*((-I)*Pi + Log[-1 + q2/m2]) - 
              (5*Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])^3)/12 - 
              (Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^2*(-1/6*Pi^2 - 
                 ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]))/2 - 
              (Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^2*PolyLog[2, 
                 1 - q2/m2])/2 + (((-I)*Pi + Log[-1 + q2/m2])^2*
                (((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/
                    2 - (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                   (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
                 PolyLog[3, m2/q2]))/2 + Log[q2/m2]*PolyLog[4, 1 - q2/m2] - 
              Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*Zeta[3]) + 
            12240*Zeta[5]))/(360*m2*(-1 + q2/m2)) + 
         ((27300*I)*Pi^3 - 7847*Pi^4 + (2835*I)*Pi^5 - 1007*Pi^6 - 
           27300*Pi^2*Log[q2/m2] - (7980*I)*Pi^3*Log[q2/m2] - 
           2135*Pi^4*Log[q2/m2] - (567*I)*Pi^5*Log[q2/m2] + 
           3990*Pi^2*Log[q2/m2]^2 + (1050*I)*Pi^3*Log[q2/m2]^2 + 
           (427*Pi^4*Log[q2/m2]^2)/2 - 350*Pi^2*Log[q2/m2]^3 - 
           (70*I)*Pi^3*Log[q2/m2]^3 + (35*Pi^2*Log[q2/m2]^4)/2 - 
           (7560*I)*Pi*(-3*Conjugate[PolyLog[3, 2, q2/m2]] - 
             HPL[{3, 2}, q2/m2] + Conjugate[PolyLog[2, 2, q2/m2]]*
              Log[q2/m2]) + (23940*I)*Pi^3*((-I)*Pi + Log[-1 + q2/m2]) - 
           9485*Pi^4*((-I)*Pi + Log[-1 + q2/m2]) + (1071*I)*Pi^5*
            ((-I)*Pi + Log[-1 + q2/m2]) + (7350*I)*Pi^3*
            ((-I)*Pi + Log[-1 + q2/m2])^2 - 
           (4865*Pi^4*((-I)*Pi + Log[-1 + q2/m2])^2)/2 + (1050*I)*Pi^3*
            ((-I)*Pi + Log[-1 + q2/m2])^3 - (22680*I)*Pi*
            (-2*HPL[{2, 3}, q2/m2] - 2*HPL[{3, 2}, q2/m2] - 
             2*Conjugate[PolyLog[2, 2, q2/m2]]*Log[q2/m2] + 
             (Log[q2/m2]*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
                 PolyLog[2, m2/q2])^2)/2) + (6300*I)*Pi^3*
            (-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]) - 
           1897*Pi^4*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
             PolyLog[2, m2/q2]) + (163800*I)*Pi*(Pi^2/6 + 
             ((-I)*Pi + Log[q2/m2])^2/2 - Log[q2/m2]*((-I)*Pi + Log[
                -1 + q2/m2]) + PolyLog[2, m2/q2]) - 55860*Pi^2*
            (Pi^2/6 + ((-I)*Pi + Log[q2/m2])^2/2 - Log[q2/m2]*
              ((-I)*Pi + Log[-1 + q2/m2]) + PolyLog[2, m2/q2]) + 
           (16800*I)*Pi^3*(Pi^2/6 + ((-I)*Pi + Log[q2/m2])^2/2 - 
             Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2]) + PolyLog[2, m2/q2]) - 
           7609*Pi^4*(Pi^2/6 + ((-I)*Pi + Log[q2/m2])^2/2 - 
             Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2]) + PolyLog[2, m2/q2]) - 
           (1260*I)*Pi^3*(((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + 
                    Log[q2/m2]))/Pi)/2 - (3*(1/2 - ((I/2)*((-I)*Pi + 
                      Log[q2/m2]))/Pi)^2)/2 + (1/2 - ((I/2)*((-I)*Pi + 
                    Log[q2/m2]))/Pi)^3) + PolyLog[3, m2/q2]) - 
           163800*(((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/
                2 - (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
               (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) - 
             (Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2]))/2 - 
             Log[q2/m2]*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, 
                m2/q2]) + PolyLog[3, m2/q2]) - (239400*I)*Pi*
            (((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
               (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
               (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) - 
             (Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2]))/2 - 
             Log[q2/m2]*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, 
                m2/q2]) + PolyLog[3, m2/q2]) + 71400*Pi^2*
            (((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
               (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
               (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) - 
             (Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2]))/2 - 
             Log[q2/m2]*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, 
                m2/q2]) + PolyLog[3, m2/q2]) - (11760*I)*Pi^3*
            (((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
               (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
               (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) - 
             (Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2]))/2 - 
             Log[q2/m2]*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, 
                m2/q2]) + PolyLog[3, m2/q2]) - (47880*I)*Pi*
            (Log[q2/m2]*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, 
                m2/q2]) - 2*(((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + 
                      Log[q2/m2]))/Pi)/2 - (3*(1/2 - ((I/2)*((-I)*Pi + 
                        Log[q2/m2]))/Pi)^2)/2 + (1/2 - ((I/2)*((-I)*Pi + 
                      Log[q2/m2]))/Pi)^3) + PolyLog[3, m2/q2])) + 
           14700*Pi^2*(Log[q2/m2]*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
               PolyLog[2, m2/q2]) - 2*(((4*I)/3)*Pi^3*
                ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                 (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + PolyLog[3, 
                m2/q2])) - (3360*I)*Pi^3*(Log[q2/m2]*(-1/6*Pi^2 - 
               ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]) - 
             2*(((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                 (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + PolyLog[3, 
                m2/q2])) + (12600*I)*Pi*(Log[q2/m2]*(((4*I)/3)*Pi^3*
                ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                 (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + PolyLog[3, 
                m2/q2]) - 3*((-2*Pi^4*(-1/30 + (1/2 - ((I/2)*((-I)*Pi + 
                       Log[q2/m2]))/Pi)^2 - 2*(1/2 - ((I/2)*((-I)*Pi + 
                        Log[q2/m2]))/Pi)^3 + (1/2 - ((I/2)*((-I)*Pi + 
                       Log[q2/m2]))/Pi)^4))/3 - PolyLog[4, m2/q2])) - 
           2940*Pi^2*(Log[q2/m2]*(((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + 
                      Log[q2/m2]))/Pi)/2 - (3*(1/2 - ((I/2)*((-I)*Pi + 
                        Log[q2/m2]))/Pi)^2)/2 + (1/2 - ((I/2)*((-I)*Pi + 
                      Log[q2/m2]))/Pi)^3) + PolyLog[3, m2/q2]) - 
             3*((-2*Pi^4*(-1/30 + (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^
                   2 - 2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - PolyLog[
                4, m2/q2])) + 47880*((Log[q2/m2]^2*(-1/6*Pi^2 - 
                ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]))/2 - 
             2*Log[q2/m2]*(((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + 
                      Log[q2/m2]))/Pi)/2 - (3*(1/2 - ((I/2)*((-I)*Pi + 
                        Log[q2/m2]))/Pi)^2)/2 + (1/2 - ((I/2)*((-I)*Pi + 
                      Log[q2/m2]))/Pi)^3) + PolyLog[3, m2/q2]) + 
             3*((-2*Pi^4*(-1/30 + (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^
                   2 - 2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - PolyLog[
                4, m2/q2])) + (63000*I)*Pi*((Log[q2/m2]^2*(-1/6*Pi^2 - 
                ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]))/2 - 
             2*Log[q2/m2]*(((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + 
                      Log[q2/m2]))/Pi)/2 - (3*(1/2 - ((I/2)*((-I)*Pi + 
                        Log[q2/m2]))/Pi)^2)/2 + (1/2 - ((I/2)*((-I)*Pi + 
                      Log[q2/m2]))/Pi)^3) + PolyLog[3, m2/q2]) + 
             3*((-2*Pi^4*(-1/30 + (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^
                   2 - 2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - PolyLog[
                4, m2/q2])) - 14280*Pi^2*((Log[q2/m2]^2*(-1/6*Pi^2 - 
                ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]))/2 - 
             2*Log[q2/m2]*(((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + 
                      Log[q2/m2]))/Pi)/2 - (3*(1/2 - ((I/2)*((-I)*Pi + 
                        Log[q2/m2]))/Pi)^2)/2 + (1/2 - ((I/2)*((-I)*Pi + 
                      Log[q2/m2]))/Pi)^3) + PolyLog[3, m2/q2]) + 
             3*((-2*Pi^4*(-1/30 + (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^
                   2 - 2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - PolyLog[
                4, m2/q2])) - (83160*I)*Pi*(6*Conjugate[PolyLog[3, 2, 
                q2/m2]] + 2*HPL[{2, 3}, q2/m2] + 3*HPL[{3, 2}, q2/m2] - 
             (Log[q2/m2]*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
                 PolyLog[2, m2/q2])^2)/2 - Log[q2/m2]*((-I)*Pi + Log[
                -1 + q2/m2])*(((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + 
                      Log[q2/m2]))/Pi)/2 - (3*(1/2 - ((I/2)*((-I)*Pi + 
                        Log[q2/m2]))/Pi)^2)/2 + (1/2 - ((I/2)*((-I)*Pi + 
                      Log[q2/m2]))/Pi)^3) + PolyLog[3, m2/q2]) + 
             3*((-I)*Pi + Log[-1 + q2/m2])*((-2*Pi^4*(-1/30 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2 - 
                  2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - PolyLog[
                4, m2/q2])) + 7560*(6*Conjugate[PolyLog[4, 2, q2/m2]] - 
             (3*HPL[{2, 4}, q2/m2])/2 + 3*HPL[{4, 2}, q2/m2] - 
             3*Conjugate[PolyLog[3, 2, q2/m2]]*Log[q2/m2] - 
             HPL[{3, 2}, q2/m2]*Log[q2/m2] + (Conjugate[PolyLog[2, 2, q2/m2]]*
               Log[q2/m2]^2)/2 - (((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + 
                      Log[q2/m2]))/Pi)/2 - (3*(1/2 - ((I/2)*((-I)*Pi + 
                        Log[q2/m2]))/Pi)^2)/2 + (1/2 - ((I/2)*((-I)*Pi + 
                      Log[q2/m2]))/Pi)^3) + PolyLog[3, m2/q2])^2 + 
             (3*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2])*(
                (-2*Pi^4*(-1/30 + (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^
                    2 - 2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                   (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - 
                PolyLog[4, m2/q2]))/2) + 22680*(-3*HPL[{2, 4}, q2/m2] + 
             3*HPL[{4, 2}, q2/m2] - 2*HPL[{2, 3}, q2/m2]*Log[q2/m2] - 
             2*HPL[{3, 2}, q2/m2]*Log[q2/m2] - Conjugate[PolyLog[2, 2, 
                q2/m2]]*Log[q2/m2]^2 + (Log[q2/m2]^2*(-1/6*Pi^2 - 
                 ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2])^2)/4 - 
             4*(((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                  (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
                PolyLog[3, m2/q2])^2 + 6*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^
                 2/2 - PolyLog[2, m2/q2])*((-2*Pi^4*(-1/30 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2 - 
                  2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - PolyLog[
                4, m2/q2])) + 239400*((2*Pi^4*(-1/30 + 
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2 - 
                2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - 
             (Log[q2/m2]^3*((-I)*Pi + Log[-1 + q2/m2]))/6 - 
             (Log[q2/m2]^2*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
                PolyLog[2, m2/q2]))/2 + Log[q2/m2]*(((4*I)/3)*Pi^3*
                ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                 (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + PolyLog[3, 
                m2/q2]) + PolyLog[4, m2/q2]) + (264600*I)*Pi*
            ((2*Pi^4*(-1/30 + (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2 - 
                2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - 
             (Log[q2/m2]^3*((-I)*Pi + Log[-1 + q2/m2]))/6 - 
             (Log[q2/m2]^2*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
                PolyLog[2, m2/q2]))/2 + Log[q2/m2]*(((4*I)/3)*Pi^3*
                ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                 (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + PolyLog[3, 
                m2/q2]) + PolyLog[4, m2/q2]) - 59640*Pi^2*
            ((2*Pi^4*(-1/30 + (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2 - 
                2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - 
             (Log[q2/m2]^3*((-I)*Pi + Log[-1 + q2/m2]))/6 - 
             (Log[q2/m2]^2*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
                PolyLog[2, m2/q2]))/2 + Log[q2/m2]*(((4*I)/3)*Pi^3*
                ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                 (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + PolyLog[3, 
                m2/q2]) + PolyLog[4, m2/q2]) - (17640*I)*Pi*
            (-2*Conjugate[PolyLog[2, 3, q2/m2]] - HPL[{2, 1, 2}, q2/m2] - 
             HPL[{2, 2, 1}, q2/m2] + (Pi^4*Log[q2/m2])/90 - 
             (Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])^3)/6 - 
             (Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^2*PolyLog[2, 1 - q2/m2])/
              2 + Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*PolyLog[3, 1 - 
                q2/m2] - Log[q2/m2]*PolyLog[4, 1 - q2/m2]) - 
           264600*(((-4*I)/15)*Pi^5*((5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/
                    Pi)^3)/3 - (5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^
                  4)/2 + (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^5 + 
               (-1/2 + ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/6) - 
             (Log[q2/m2]^4*((-I)*Pi + Log[-1 + q2/m2]))/24 - 
             (Log[q2/m2]^3*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
                PolyLog[2, m2/q2]))/6 + (Log[q2/m2]^2*(((4*I)/3)*Pi^3*
                 ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                  (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
                PolyLog[3, m2/q2]))/2 - Log[q2/m2]*((-2*Pi^4*(-1/30 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2 - 
                  2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - PolyLog[
                4, m2/q2]) + PolyLog[5, m2/q2]) - (214200*I)*Pi*
            (((-4*I)/15)*Pi^5*((5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^
                  3)/3 - (5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4)/2 + 
               (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^5 + (-1/2 + 
                 ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/6) - 
             (Log[q2/m2]^4*((-I)*Pi + Log[-1 + q2/m2]))/24 - 
             (Log[q2/m2]^3*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
                PolyLog[2, m2/q2]))/6 + (Log[q2/m2]^2*(((4*I)/3)*Pi^3*
                 ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                  (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
                PolyLog[3, m2/q2]))/2 - Log[q2/m2]*((-2*Pi^4*(-1/30 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2 - 
                  2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - PolyLog[
                4, m2/q2]) + PolyLog[5, m2/q2]) - (2520*I)*Pi*
            (Log[q2/m2]*((-2*Pi^4*(-1/30 + (1/2 - ((I/2)*((-I)*Pi + 
                       Log[q2/m2]))/Pi)^2 - 2*(1/2 - ((I/2)*((-I)*Pi + 
                        Log[q2/m2]))/Pi)^3 + (1/2 - ((I/2)*((-I)*Pi + 
                       Log[q2/m2]))/Pi)^4))/3 - PolyLog[4, m2/q2]) - 
             4*(((-4*I)/15)*Pi^5*((5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/
                      Pi)^3)/3 - (5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^
                    4)/2 + (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^5 + 
                 (-1/2 + ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/6) + PolyLog[5, 
                m2/q2])) - 63000*((Log[q2/m2]^3*(-1/6*Pi^2 - 
                ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]))/6 - 
             Log[q2/m2]^2*(((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + 
                      Log[q2/m2]))/Pi)/2 - (3*(1/2 - ((I/2)*((-I)*Pi + 
                        Log[q2/m2]))/Pi)^2)/2 + (1/2 - ((I/2)*((-I)*Pi + 
                      Log[q2/m2]))/Pi)^3) + PolyLog[3, m2/q2]) + 
             3*Log[q2/m2]*((-2*Pi^4*(-1/30 + (1/2 - ((I/2)*((-I)*Pi + 
                       Log[q2/m2]))/Pi)^2 - 2*(1/2 - ((I/2)*((-I)*Pi + 
                        Log[q2/m2]))/Pi)^3 + (1/2 - ((I/2)*((-I)*Pi + 
                       Log[q2/m2]))/Pi)^4))/3 - PolyLog[4, m2/q2]) - 
             4*(((-4*I)/15)*Pi^5*((5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/
                      Pi)^3)/3 - (5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^
                    4)/2 + (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^5 + 
                 (-1/2 + ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/6) + PolyLog[5, 
                m2/q2])) - (52920*I)*Pi*((Log[q2/m2]^3*(-1/6*Pi^2 - 
                ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]))/6 - 
             Log[q2/m2]^2*(((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + 
                      Log[q2/m2]))/Pi)/2 - (3*(1/2 - ((I/2)*((-I)*Pi + 
                        Log[q2/m2]))/Pi)^2)/2 + (1/2 - ((I/2)*((-I)*Pi + 
                      Log[q2/m2]))/Pi)^3) + PolyLog[3, m2/q2]) + 
             3*Log[q2/m2]*((-2*Pi^4*(-1/30 + (1/2 - ((I/2)*((-I)*Pi + 
                       Log[q2/m2]))/Pi)^2 - 2*(1/2 - ((I/2)*((-I)*Pi + 
                        Log[q2/m2]))/Pi)^3 + (1/2 - ((I/2)*((-I)*Pi + 
                       Log[q2/m2]))/Pi)^4))/3 - PolyLog[4, m2/q2]) - 
             4*(((-4*I)/15)*Pi^5*((5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/
                      Pi)^3)/3 - (5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^
                    4)/2 + (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^5 + 
                 (-1/2 + ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/6) + PolyLog[5, 
                m2/q2])) - 12600*((Log[q2/m2]^2*(((4*I)/3)*Pi^3*
                 ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                  (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
                PolyLog[3, m2/q2]))/2 - 3*Log[q2/m2]*
              ((-2*Pi^4*(-1/30 + (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^
                   2 - 2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - PolyLog[
                4, m2/q2]) + 6*(((-4*I)/15)*Pi^5*
                ((5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3)/3 - 
                 (5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4)/2 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^5 + 
                 (-1/2 + ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/6) + PolyLog[5, 
                m2/q2])) - (12600*I)*Pi*((Log[q2/m2]^2*(((4*I)/3)*Pi^3*
                 ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                  (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
                PolyLog[3, m2/q2]))/2 - 3*Log[q2/m2]*
              ((-2*Pi^4*(-1/30 + (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^
                   2 - 2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - PolyLog[
                4, m2/q2]) + 6*(((-4*I)/15)*Pi^5*
                ((5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3)/3 - 
                 (5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4)/2 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^5 + 
                 (-1/2 + ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/6) + PolyLog[5, 
                m2/q2])) + 83160*(-12*Conjugate[PolyLog[4, 2, q2/m2]] + 
             (9*HPL[{2, 4}, q2/m2])/2 - 6*HPL[{4, 2}, q2/m2] + 
             6*Conjugate[PolyLog[3, 2, q2/m2]]*Log[q2/m2] + 
             2*HPL[{2, 3}, q2/m2]*Log[q2/m2] + 3*HPL[{3, 2}, q2/m2]*
              Log[q2/m2] - (Log[q2/m2]^2*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^
                   2/2 - PolyLog[2, m2/q2])^2)/4 - (Log[q2/m2]^2*((-I)*Pi + 
                Log[-1 + q2/m2])*(((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + 
                       Log[q2/m2]))/Pi)/2 - (3*(1/2 - ((I/2)*((-I)*Pi + 
                         Log[q2/m2]))/Pi)^2)/2 + (1/2 - ((I/2)*((-I)*Pi + 
                       Log[q2/m2]))/Pi)^3) + PolyLog[3, m2/q2]))/2 + 
             5*(((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                  (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
                PolyLog[3, m2/q2])^2 + 3*Log[q2/m2]*((-I)*Pi + Log[
                -1 + q2/m2])*((-2*Pi^4*(-1/30 + (1/2 - ((I/2)*((-I)*Pi + 
                       Log[q2/m2]))/Pi)^2 - 2*(1/2 - ((I/2)*((-I)*Pi + 
                        Log[q2/m2]))/Pi)^3 + (1/2 - ((I/2)*((-I)*Pi + 
                       Log[q2/m2]))/Pi)^4))/3 - PolyLog[4, m2/q2]) - 
             (15*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2])*
               ((-2*Pi^4*(-1/30 + (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^
                    2 - 2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                   (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - 
                PolyLog[4, m2/q2]))/2 - 6*((-I)*Pi + Log[-1 + q2/m2])*
              (((-4*I)/15)*Pi^5*((5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^
                    3)/3 - (5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4)/
                  2 + (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^5 + 
                 (-1/2 + ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/6) + PolyLog[5, 
                m2/q2])) + 12600*((Log[q2/m2]^3*(((4*I)/3)*Pi^3*
                 ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                  (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
                PolyLog[3, m2/q2]))/6 - (3*Log[q2/m2]^2*(
                (-2*Pi^4*(-1/30 + (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^
                    2 - 2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                   (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - 
                PolyLog[4, m2/q2]))/2 + 6*Log[q2/m2]*(((-4*I)/15)*Pi^5*
                ((5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3)/3 - 
                 (5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4)/2 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^5 + 
                 (-1/2 + ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/6) + PolyLog[5, 
                m2/q2]) - 10*((4*Pi^6*(1/42 - (1/2 - ((I/2)*((-I)*Pi + 
                        Log[q2/m2]))/Pi)^2/2 + (5*(1/2 - ((I/2)*((-I)*Pi + 
                         Log[q2/m2]))/Pi)^4)/2 - 3*(1/2 - ((I/2)*((-I)*Pi + 
                        Log[q2/m2]))/Pi)^5 + (1/2 - ((I/2)*((-I)*Pi + 
                       Log[q2/m2]))/Pi)^6))/45 - PolyLog[6, m2/q2])) + 
           52920*((Log[q2/m2]^4*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
                PolyLog[2, m2/q2]))/24 - (Log[q2/m2]^3*(((4*I)/3)*Pi^3*
                 ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                  (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
                PolyLog[3, m2/q2]))/3 + (3*Log[q2/m2]^2*(
                (-2*Pi^4*(-1/30 + (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^
                    2 - 2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                   (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - 
                PolyLog[4, m2/q2]))/2 - 4*Log[q2/m2]*(((-4*I)/15)*Pi^5*
                ((5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3)/3 - 
                 (5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4)/2 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^5 + 
                 (-1/2 + ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/6) + PolyLog[5, 
                m2/q2]) + 5*((4*Pi^6*(1/42 - (1/2 - ((I/2)*((-I)*Pi + 
                        Log[q2/m2]))/Pi)^2/2 + (5*(1/2 - ((I/2)*((-I)*Pi + 
                         Log[q2/m2]))/Pi)^4)/2 - 3*(1/2 - ((I/2)*((-I)*Pi + 
                        Log[q2/m2]))/Pi)^5 + (1/2 - ((I/2)*((-I)*Pi + 
                       Log[q2/m2]))/Pi)^6))/45 - PolyLog[6, m2/q2])) + 
           2520*((Log[q2/m2]^2*((-2*Pi^4*(-1/30 + (1/2 - ((I/2)*((-I)*Pi + 
                        Log[q2/m2]))/Pi)^2 - 2*(1/2 - ((I/2)*((-I)*Pi + 
                         Log[q2/m2]))/Pi)^3 + (1/2 - ((I/2)*((-I)*Pi + 
                        Log[q2/m2]))/Pi)^4))/3 - PolyLog[4, m2/q2]))/2 - 
             4*Log[q2/m2]*(((-4*I)/15)*Pi^5*((5*(1/2 - ((I/2)*((-I)*Pi + 
                        Log[q2/m2]))/Pi)^3)/3 - (5*(1/2 - ((I/2)*((-I)*Pi + 
                        Log[q2/m2]))/Pi)^4)/2 + (1/2 - ((I/2)*((-I)*Pi + 
                      Log[q2/m2]))/Pi)^5 + (-1/2 + ((I/2)*((-I)*Pi + 
                      Log[q2/m2]))/Pi)/6) + PolyLog[5, m2/q2]) + 
             10*((4*Pi^6*(1/42 - (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2/
                   2 + (5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4)/2 - 
                  3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^5 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^6))/45 - PolyLog[
                6, m2/q2])) + 214200*((-4*Pi^6*(1/42 - 
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2/2 + 
                (5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4)/2 - 
                3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^5 + 
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^6))/45 - 
             (Log[q2/m2]^5*((-I)*Pi + Log[-1 + q2/m2]))/120 - 
             (Log[q2/m2]^4*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
                PolyLog[2, m2/q2]))/24 + (Log[q2/m2]^3*(((4*I)/3)*Pi^3*
                 ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                  (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
                PolyLog[3, m2/q2]))/6 - (Log[q2/m2]^2*((-2*Pi^4*(-1/30 + 
                   (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2 - 
                   2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                   (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - 
                PolyLog[4, m2/q2]))/2 + Log[q2/m2]*(((-4*I)/15)*Pi^5*
                ((5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3)/3 - 
                 (5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4)/2 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^5 + 
                 (-1/2 + ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/6) + PolyLog[5, 
                m2/q2]) + PolyLog[6, m2/q2]) + 163800*Zeta[3] + 
           (287280*I)*Pi*Zeta[3] - 90300*Pi^2*Zeta[3] - (3640*I)*Pi^3*
            Zeta[3] - 287280*Log[q2/m2]*Zeta[3] - (75600*I)*Pi*Log[q2/m2]*
            Zeta[3] + 8680*Pi^2*Log[q2/m2]*Zeta[3] + 37800*Log[q2/m2]^2*
            Zeta[3] + (7560*I)*Pi*Log[q2/m2]^2*Zeta[3] - 2520*Log[q2/m2]^3*
            Zeta[3] + 143640*((-I)*Pi + Log[-1 + q2/m2])*Zeta[3] + 
           (50400*I)*Pi*((-I)*Pi + Log[-1 + q2/m2])*Zeta[3] - 
           7140*Pi^2*((-I)*Pi + Log[-1 + q2/m2])*Zeta[3] + 
           44100*((-I)*Pi + Log[-1 + q2/m2])^2*Zeta[3] + 
           6300*((-I)*Pi + Log[-1 + q2/m2])^3*Zeta[3] + 
           37800*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2])*
            Zeta[3] + (10080*I)*Pi*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
             PolyLog[2, m2/q2])*Zeta[3] + 50400*(Pi^2/6 + 
             ((-I)*Pi + Log[q2/m2])^2/2 - Log[q2/m2]*((-I)*Pi + Log[
                -1 + q2/m2]) + PolyLog[2, m2/q2])*Zeta[3] - 
           (11760*I)*Pi*(Pi^2/6 + ((-I)*Pi + Log[q2/m2])^2/2 - 
             Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2]) + PolyLog[2, m2/q2])*
            Zeta[3] - 7560*(((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + 
                    Log[q2/m2]))/Pi)/2 - (3*(1/2 - ((I/2)*((-I)*Pi + 
                      Log[q2/m2]))/Pi)^2)/2 + (1/2 - ((I/2)*((-I)*Pi + 
                    Log[q2/m2]))/Pi)^3) + PolyLog[3, m2/q2])*Zeta[3] + 
           11760*(((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/
                2 - (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
               (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) - 
             (Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2]))/2 - 
             Log[q2/m2]*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, 
                m2/q2]) + PolyLog[3, m2/q2])*Zeta[3] - 
           10080*(Log[q2/m2]*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
               PolyLog[2, m2/q2]) - 2*(((4*I)/3)*Pi^3*
                ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                 (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + PolyLog[3, 
                m2/q2]))*Zeta[3] - 69720*Zeta[3]^2 - (2940*I)*Pi^3*
            ((Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^2)/2 + 
             ((-I)*Pi + Log[-1 + q2/m2])*PolyLog[2, 1 - q2/m2] - 
             PolyLog[3, 1 - q2/m2] + Zeta[3]) - 17640*Zeta[3]*
            ((Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^2)/2 + 
             ((-I)*Pi + Log[-1 + q2/m2])*PolyLog[2, 1 - q2/m2] - 
             PolyLog[3, 1 - q2/m2] + Zeta[3]) - (143640*I)*Pi*
            (Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^2 + 
             ((-I)*Pi + Log[-1 + q2/m2])*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^
                 2/2 - PolyLog[2, m2/q2]) + ((-I)*Pi + Log[-1 + q2/m2])*
              PolyLog[2, 1 - q2/m2] - PolyLog[3, 1 - q2/m2] + Zeta[3]) + 
           48300*Pi^2*(Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^2 + 
             ((-I)*Pi + Log[-1 + q2/m2])*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^
                 2/2 - PolyLog[2, m2/q2]) + ((-I)*Pi + Log[-1 + q2/m2])*
              PolyLog[2, 1 - q2/m2] - PolyLog[3, 1 - q2/m2] + Zeta[3]) - 
           (9240*I)*Pi^3*(Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^2 + 
             ((-I)*Pi + Log[-1 + q2/m2])*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^
                 2/2 - PolyLog[2, m2/q2]) + ((-I)*Pi + Log[-1 + q2/m2])*
              PolyLog[2, 1 - q2/m2] - PolyLog[3, 1 - q2/m2] + Zeta[3]) + 
           (113400*I)*Pi*(2*Conjugate[PolyLog[2, 2, q2/m2]] - 
             Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])^2 - 
             Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*(-1/6*Pi^2 - 
               ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]) + 
             (-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2])^2/
              2 - 2*Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*PolyLog[2, 1 - 
                q2/m2] + 2*((-I)*Pi + Log[-1 + q2/m2])*(((4*I)/3)*Pi^3*
                ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                 (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + PolyLog[3, 
                m2/q2]) + 2*Log[q2/m2]*PolyLog[3, 1 - q2/m2] - 
             2*Log[q2/m2]*Zeta[3]) - 29820*Pi^2*
            (2*Conjugate[PolyLog[2, 2, q2/m2]] - Log[q2/m2]^2*
              ((-I)*Pi + Log[-1 + q2/m2])^2 - Log[q2/m2]*((-I)*Pi + Log[
                -1 + q2/m2])*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
               PolyLog[2, m2/q2]) + (-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
                PolyLog[2, m2/q2])^2/2 - 2*Log[q2/m2]*((-I)*Pi + Log[
                -1 + q2/m2])*PolyLog[2, 1 - q2/m2] + 
             2*((-I)*Pi + Log[-1 + q2/m2])*(((4*I)/3)*Pi^3*
                ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                 (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + PolyLog[3, 
                m2/q2]) + 2*Log[q2/m2]*PolyLog[3, 1 - q2/m2] - 
             2*Log[q2/m2]*Zeta[3]) + (37800*I)*Pi*
            ((Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])^2)/2 - 
             (-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2])^2/
              2 + Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*PolyLog[2, 1 - 
                q2/m2] - Log[q2/m2]*PolyLog[3, 1 - q2/m2] + 
             Log[q2/m2]*Zeta[3]) - 9660*Pi^2*
            ((Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])^2)/2 - 
             (-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2])^2/
              2 + Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*PolyLog[2, 1 - 
                q2/m2] - Log[q2/m2]*PolyLog[3, 1 - q2/m2] + 
             Log[q2/m2]*Zeta[3]) + 143640*(-Conjugate[PolyLog[2, 2, q2/m2]] + 
             (3*Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])^2)/4 + 
             Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*(-1/6*Pi^2 - 
               ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]) + 
             Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*PolyLog[2, 1 - q2/m2] - 
             ((-I)*Pi + Log[-1 + q2/m2])*(((4*I)/3)*Pi^3*
                ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                 (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + PolyLog[3, 
                m2/q2]) - Log[q2/m2]*PolyLog[3, 1 - q2/m2] + 
             Log[q2/m2]*Zeta[3]) + (189000*I)*Pi*
            (-Conjugate[PolyLog[2, 2, q2/m2]] + (3*Log[q2/m2]^2*((-I)*Pi + 
                 Log[-1 + q2/m2])^2)/4 + Log[q2/m2]*((-I)*Pi + Log[
                -1 + q2/m2])*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
               PolyLog[2, m2/q2]) + Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*
              PolyLog[2, 1 - q2/m2] - ((-I)*Pi + Log[-1 + q2/m2])*
              (((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                 (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + PolyLog[3, 
                m2/q2]) - Log[q2/m2]*PolyLog[3, 1 - q2/m2] + 
             Log[q2/m2]*Zeta[3]) - 43680*Pi^2*(-Conjugate[PolyLog[2, 2, 
                q2/m2]] + (3*Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])^2)/4 + 
             Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*(-1/6*Pi^2 - 
               ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]) + 
             Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*PolyLog[2, 1 - q2/m2] - 
             ((-I)*Pi + Log[-1 + q2/m2])*(((4*I)/3)*Pi^3*
                ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                 (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + PolyLog[3, 
                m2/q2]) - Log[q2/m2]*PolyLog[3, 1 - q2/m2] + 
             Log[q2/m2]*Zeta[3]) - 113400*(-6*Conjugate[PolyLog[3, 2, 
                q2/m2]] - HPL[{2, 3}, q2/m2] - 2*HPL[{3, 2}, q2/m2] + 
             2*Conjugate[PolyLog[2, 2, q2/m2]]*Log[q2/m2] - 
             (Log[q2/m2]^3*((-I)*Pi + Log[-1 + q2/m2])^2)/2 - 
             (Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])*(-1/6*Pi^2 - 
                ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]))/2 + 
             (Log[q2/m2]*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
                 PolyLog[2, m2/q2])^2)/2 - Log[q2/m2]^2*((-I)*Pi + Log[
                -1 + q2/m2])*PolyLog[2, 1 - q2/m2] + 2*Log[q2/m2]*
              ((-I)*Pi + Log[-1 + q2/m2])*(((4*I)/3)*Pi^3*
                ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                 (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + PolyLog[3, 
                m2/q2]) + Log[q2/m2]^2*PolyLog[3, 1 - q2/m2] - 
             3*((-I)*Pi + Log[-1 + q2/m2])*((-2*Pi^4*(-1/30 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2 - 
                  2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - PolyLog[
                4, m2/q2]) - Log[q2/m2]^2*Zeta[3]) - (113400*I)*Pi*
            (-6*Conjugate[PolyLog[3, 2, q2/m2]] - HPL[{2, 3}, q2/m2] - 
             2*HPL[{3, 2}, q2/m2] + 2*Conjugate[PolyLog[2, 2, q2/m2]]*
              Log[q2/m2] - (Log[q2/m2]^3*((-I)*Pi + Log[-1 + q2/m2])^2)/2 - 
             (Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])*(-1/6*Pi^2 - 
                ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]))/2 + 
             (Log[q2/m2]*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
                 PolyLog[2, m2/q2])^2)/2 - Log[q2/m2]^2*((-I)*Pi + Log[
                -1 + q2/m2])*PolyLog[2, 1 - q2/m2] + 2*Log[q2/m2]*
              ((-I)*Pi + Log[-1 + q2/m2])*(((4*I)/3)*Pi^3*
                ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                 (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + PolyLog[3, 
                m2/q2]) + Log[q2/m2]^2*PolyLog[3, 1 - q2/m2] - 
             3*((-I)*Pi + Log[-1 + q2/m2])*((-2*Pi^4*(-1/30 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2 - 
                  2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - PolyLog[
                4, m2/q2]) - Log[q2/m2]^2*Zeta[3]) - 
           37800*(3*Conjugate[PolyLog[3, 2, q2/m2]] + HPL[{2, 3}, q2/m2] + 
             2*HPL[{3, 2}, q2/m2] + (Log[q2/m2]^3*((-I)*Pi + Log[-1 + q2/m2])^
                2)/4 - (Log[q2/m2]*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
                 PolyLog[2, m2/q2])^2)/2 + (Log[q2/m2]^2*((-I)*Pi + 
                Log[-1 + q2/m2])*PolyLog[2, 1 - q2/m2])/2 - 
             (Log[q2/m2]^2*PolyLog[3, 1 - q2/m2])/2 + (Log[q2/m2]^2*Zeta[3])/
              2) - (37800*I)*Pi*(3*Conjugate[PolyLog[3, 2, q2/m2]] + 
             HPL[{2, 3}, q2/m2] + 2*HPL[{3, 2}, q2/m2] + 
             (Log[q2/m2]^3*((-I)*Pi + Log[-1 + q2/m2])^2)/4 - 
             (Log[q2/m2]*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
                 PolyLog[2, m2/q2])^2)/2 + (Log[q2/m2]^2*((-I)*Pi + 
                Log[-1 + q2/m2])*PolyLog[2, 1 - q2/m2])/2 - 
             (Log[q2/m2]^2*PolyLog[3, 1 - q2/m2])/2 + (Log[q2/m2]^2*Zeta[3])/
              2) - 189000*(Conjugate[PolyLog[3, 2, q2/m2]] - 
             Conjugate[PolyLog[2, 2, q2/m2]]*Log[q2/m2] + 
             (Log[q2/m2]^3*((-I)*Pi + Log[-1 + q2/m2])^2)/3 + 
             (Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])*(-1/6*Pi^2 - 
                ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]))/2 + 
             (Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])*PolyLog[2, 1 - q2/m2])/
              2 - Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*(((4*I)/3)*Pi^3*
                ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                 (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + PolyLog[3, 
                m2/q2]) - (Log[q2/m2]^2*PolyLog[3, 1 - q2/m2])/2 + 
             ((-I)*Pi + Log[-1 + q2/m2])*((-2*Pi^4*(-1/30 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2 - 
                  2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - PolyLog[
                4, m2/q2]) + (Log[q2/m2]^2*Zeta[3])/2) - (158760*I)*Pi*
            (Conjugate[PolyLog[3, 2, q2/m2]] - Conjugate[PolyLog[2, 2, 
                q2/m2]]*Log[q2/m2] + (Log[q2/m2]^3*((-I)*Pi + 
                 Log[-1 + q2/m2])^2)/3 + (Log[q2/m2]^2*((-I)*Pi + 
                Log[-1 + q2/m2])*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
                PolyLog[2, m2/q2]))/2 + (Log[q2/m2]^2*((-I)*Pi + 
                Log[-1 + q2/m2])*PolyLog[2, 1 - q2/m2])/2 - 
             Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*(((4*I)/3)*Pi^3*
                ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                 (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + PolyLog[3, 
                m2/q2]) - (Log[q2/m2]^2*PolyLog[3, 1 - q2/m2])/2 + 
             ((-I)*Pi + Log[-1 + q2/m2])*((-2*Pi^4*(-1/30 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2 - 
                  2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - PolyLog[
                4, m2/q2]) + (Log[q2/m2]^2*Zeta[3])/2) + 
           113400*(8*Conjugate[PolyLog[4, 2, q2/m2]] - 2*HPL[{2, 4}, q2/m2] + 
             3*HPL[{4, 2}, q2/m2] - 6*Conjugate[PolyLog[3, 2, q2/m2]]*
              Log[q2/m2] - HPL[{2, 3}, q2/m2]*Log[q2/m2] - 
             2*HPL[{3, 2}, q2/m2]*Log[q2/m2] + Conjugate[PolyLog[2, 2, 
                q2/m2]]*Log[q2/m2]^2 - (Log[q2/m2]^4*((-I)*Pi + 
                 Log[-1 + q2/m2])^2)/6 - (Log[q2/m2]^3*((-I)*Pi + 
                Log[-1 + q2/m2])*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
                PolyLog[2, m2/q2]))/6 + (Log[q2/m2]^2*(-1/6*Pi^2 - 
                 ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2])^2)/4 - 
             (Log[q2/m2]^3*((-I)*Pi + Log[-1 + q2/m2])*PolyLog[2, 1 - q2/m2])/
              3 + Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])*(((4*I)/3)*Pi^3*
                ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                 (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + PolyLog[3, 
                m2/q2]) - 2*(((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + 
                       Log[q2/m2]))/Pi)/2 - (3*(1/2 - ((I/2)*((-I)*Pi + 
                         Log[q2/m2]))/Pi)^2)/2 + (1/2 - ((I/2)*((-I)*Pi + 
                       Log[q2/m2]))/Pi)^3) + PolyLog[3, m2/q2])^2 + 
             (Log[q2/m2]^3*PolyLog[3, 1 - q2/m2])/3 - 3*Log[q2/m2]*
              ((-I)*Pi + Log[-1 + q2/m2])*((-2*Pi^4*(-1/30 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2 - 
                  2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - PolyLog[
                4, m2/q2]) + 3*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
               PolyLog[2, m2/q2])*((-2*Pi^4*(-1/30 + (1/2 - ((I/2)*((-I)*Pi + 
                       Log[q2/m2]))/Pi)^2 - 2*(1/2 - ((I/2)*((-I)*Pi + 
                        Log[q2/m2]))/Pi)^3 + (1/2 - ((I/2)*((-I)*Pi + 
                       Log[q2/m2]))/Pi)^4))/3 - PolyLog[4, m2/q2]) + 
             4*((-I)*Pi + Log[-1 + q2/m2])*(((-4*I)/15)*Pi^5*
                ((5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3)/3 - 
                 (5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4)/2 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^5 + 
                 (-1/2 + ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/6) + PolyLog[5, 
                m2/q2]) - (Log[q2/m2]^3*Zeta[3])/3) + 
           37800*(-4*Conjugate[PolyLog[4, 2, q2/m2]] + 2*HPL[{2, 4}, q2/m2] - 
             3*HPL[{4, 2}, q2/m2] + 3*Conjugate[PolyLog[3, 2, q2/m2]]*
              Log[q2/m2] + HPL[{2, 3}, q2/m2]*Log[q2/m2] + 
             2*HPL[{3, 2}, q2/m2]*Log[q2/m2] + (Log[q2/m2]^4*((-I)*Pi + 
                 Log[-1 + q2/m2])^2)/12 - (Log[q2/m2]^2*(-1/6*Pi^2 - 
                 ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2])^2)/4 + 
             (Log[q2/m2]^3*((-I)*Pi + Log[-1 + q2/m2])*PolyLog[2, 1 - q2/m2])/
              6 + 2*(((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/
                     Pi)/2 - (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/
                   2 + (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
                PolyLog[3, m2/q2])^2 - (Log[q2/m2]^3*PolyLog[3, 1 - q2/m2])/
              6 - 3*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, 
                m2/q2])*((-2*Pi^4*(-1/30 + (1/2 - ((I/2)*((-I)*Pi + 
                       Log[q2/m2]))/Pi)^2 - 2*(1/2 - ((I/2)*((-I)*Pi + 
                        Log[q2/m2]))/Pi)^3 + (1/2 - ((I/2)*((-I)*Pi + 
                       Log[q2/m2]))/Pi)^4))/3 - PolyLog[4, m2/q2]) + 
             (Log[q2/m2]^3*Zeta[3])/6) + 158760*
            (-Conjugate[PolyLog[4, 2, q2/m2]] + Conjugate[PolyLog[3, 2, 
                q2/m2]]*Log[q2/m2] - (Conjugate[PolyLog[2, 2, q2/m2]]*
               Log[q2/m2]^2)/2 + (5*Log[q2/m2]^4*((-I)*Pi + Log[-1 + q2/m2])^
                2)/48 + (Log[q2/m2]^3*((-I)*Pi + Log[-1 + q2/m2])*(
                -1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]))/
              6 + (Log[q2/m2]^3*((-I)*Pi + Log[-1 + q2/m2])*PolyLog[2, 
                1 - q2/m2])/6 - (Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])*(
                ((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                  (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
                PolyLog[3, m2/q2]))/2 - (Log[q2/m2]^3*PolyLog[3, 1 - q2/m2])/
              6 + Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*
              ((-2*Pi^4*(-1/30 + (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^
                   2 - 2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - PolyLog[
                4, m2/q2]) - ((-I)*Pi + Log[-1 + q2/m2])*(((-4*I)/15)*Pi^5*
                ((5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3)/3 - 
                 (5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4)/2 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^5 + 
                 (-1/2 + ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/6) + PolyLog[5, 
                m2/q2]) + (Log[q2/m2]^3*Zeta[3])/6) + (88200*I)*Pi*
            (-1/90*Pi^4 - (Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^3)/2 - 
             (((-I)*Pi + Log[-1 + q2/m2])^2*(-1/6*Pi^2 - 
                ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]))/2 - 
             (((-I)*Pi + Log[-1 + q2/m2])^2*PolyLog[2, 1 - q2/m2])/2 + 
             PolyLog[4, 1 - q2/m2] - ((-I)*Pi + Log[-1 + q2/m2])*Zeta[3]) - 
           23100*Pi^2*(-1/90*Pi^4 - (Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^
                3)/2 - (((-I)*Pi + Log[-1 + q2/m2])^2*(-1/6*Pi^2 - 
                ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]))/2 - 
             (((-I)*Pi + Log[-1 + q2/m2])^2*PolyLog[2, 1 - q2/m2])/2 + 
             PolyLog[4, 1 - q2/m2] - ((-I)*Pi + Log[-1 + q2/m2])*Zeta[3]) - 
           88200*(Conjugate[PolyLog[2, 3, q2/m2]] - (Pi^4*Log[q2/m2])/90 + 
             Conjugate[PolyLog[2, 2, q2/m2]]*((-I)*Pi + Log[-1 + q2/m2]) - 
             (5*Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])^3)/12 - 
             (Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^2*(-1/6*Pi^2 - 
                ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]))/2 - 
             (Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^2*PolyLog[2, 1 - q2/m2])/
              2 + (((-I)*Pi + Log[-1 + q2/m2])^2*(((4*I)/3)*Pi^3*
                 ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                  (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
                PolyLog[3, m2/q2]))/2 + Log[q2/m2]*PolyLog[4, 1 - q2/m2] - 
             Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*Zeta[3]) - 
           (88200*I)*Pi*(Conjugate[PolyLog[2, 3, q2/m2]] - (Pi^4*Log[q2/m2])/
              90 + Conjugate[PolyLog[2, 2, q2/m2]]*((-I)*Pi + Log[
                -1 + q2/m2]) - (5*Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])^3)/
              12 - (Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^2*(-1/6*Pi^2 - 
                ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]))/2 - 
             (Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^2*PolyLog[2, 1 - q2/m2])/
              2 + (((-I)*Pi + Log[-1 + q2/m2])^2*(((4*I)/3)*Pi^3*
                 ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                  (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
                PolyLog[3, m2/q2]))/2 + Log[q2/m2]*PolyLog[4, 1 - q2/m2] - 
             Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*Zeta[3]) - 
           (47880*I)*Pi*(6*Conjugate[PolyLog[2, 3, q2/m2]] + 
             2*HPL[{2, 1, 2}, q2/m2] + 3*HPL[{2, 2, 1}, q2/m2] - 
             (Pi^4*Log[q2/m2])/30 + (((-I)*Pi + Log[-1 + q2/m2])*(-1/6*Pi^2 - 
                 ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2])^2)/2 + 
             (Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^2*PolyLog[2, 1 - q2/m2])/
              2 - 2*Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*PolyLog[3, 1 - 
                q2/m2] + 3*Log[q2/m2]*PolyLog[4, 1 - q2/m2] - 
             Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*Zeta[3]) - 
           (63000*I)*Pi*(-6*Conjugate[PolyLog[2, 3, q2/m2]] - 
             HPL[{2, 1, 2}, q2/m2] - 2*HPL[{2, 2, 1}, q2/m2] + 
             (Pi^4*Log[q2/m2])/30 - 2*Conjugate[PolyLog[2, 2, q2/m2]]*
              ((-I)*Pi + Log[-1 + q2/m2]) + (Log[q2/m2]^2*((-I)*Pi + 
                 Log[-1 + q2/m2])^3)/2 + (Log[q2/m2]*((-I)*Pi + 
                 Log[-1 + q2/m2])^2*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
                PolyLog[2, m2/q2]))/2 - (((-I)*Pi + Log[-1 + q2/m2])*
               (-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2])^
                2)/2 + (Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^2*PolyLog[2, 
                1 - q2/m2])/2 - ((-I)*Pi + Log[-1 + q2/m2])^2*
              (((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                 (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + PolyLog[3, 
                m2/q2]) + Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*
              PolyLog[3, 1 - q2/m2] - 3*Log[q2/m2]*PolyLog[4, 1 - q2/m2] + 
             2*Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*Zeta[3]) + 
           88200*(-Conjugate[PolyLog[3, 3, q2/m2]] + Conjugate[PolyLog[2, 3, 
                q2/m2]]*Log[q2/m2] - (Pi^4*Log[q2/m2]^2)/180 - 
             Conjugate[PolyLog[3, 2, q2/m2]]*((-I)*Pi + Log[-1 + q2/m2]) + 
             Conjugate[PolyLog[2, 2, q2/m2]]*Log[q2/m2]*((-I)*Pi + Log[
                -1 + q2/m2]) - (7*Log[q2/m2]^3*((-I)*Pi + Log[-1 + q2/m2])^3)/
              36 - (Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])^2*(-1/6*Pi^2 - 
                ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]))/4 - 
             (Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])^2*PolyLog[2, 
                1 - q2/m2])/4 + (Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^2*(
                ((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                  (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
                PolyLog[3, m2/q2]))/2 - (((-I)*Pi + Log[-1 + q2/m2])^2*(
                (-2*Pi^4*(-1/30 + (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^
                    2 - 2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                   (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - 
                PolyLog[4, m2/q2]))/2 + (Log[q2/m2]^2*PolyLog[4, 1 - q2/m2])/
              2 - (Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])*Zeta[3])/2) + 
           63000*(9*Conjugate[PolyLog[3, 3, q2/m2]] + 
             9*HPL[{2, 1, 3}, q2/m2] - 2*HPL[{2, 3, 1}, q2/m2] - 
             2*HPL[{3, 1, 2}, q2/m2] - 6*Conjugate[PolyLog[2, 3, q2/m2]]*
              Log[q2/m2] - HPL[{2, 1, 2}, q2/m2]*Log[q2/m2] - 
             2*HPL[{2, 2, 1}, q2/m2]*Log[q2/m2] + (Pi^4*Log[q2/m2]^2)/60 + 
             6*Conjugate[PolyLog[3, 2, q2/m2]]*((-I)*Pi + Log[-1 + q2/m2]) + 
             HPL[{2, 3}, q2/m2]*((-I)*Pi + Log[-1 + q2/m2]) + 
             2*HPL[{3, 2}, q2/m2]*((-I)*Pi + Log[-1 + q2/m2]) - 
             2*Conjugate[PolyLog[2, 2, q2/m2]]*Log[q2/m2]*((-I)*Pi + Log[
                -1 + q2/m2]) + (Log[q2/m2]^3*((-I)*Pi + Log[-1 + q2/m2])^3)/
              4 + 2*Conjugate[PolyLog[2, 2, q2/m2]]*(-1/6*Pi^2 - 
               ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]) + 
             (Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])^2*(-1/6*Pi^2 - 
                ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]))/4 - 
             (Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*(-1/6*Pi^2 - 
                 ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2])^2)/2 + 
             (3*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2])^
                3)/2 + (Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])^2*PolyLog[2, 
                1 - q2/m2])/4 - 5*Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^2*
              (((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                 (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + PolyLog[3, 
                m2/q2]) - 8*((-I)*Pi + Log[-1 + q2/m2])*PolyLog[2, 1 - q2/m2]*
              (((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                 (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + PolyLog[3, 
                m2/q2]) + (Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])*PolyLog[
                3, 1 - q2/m2])/2 + 8*(((4*I)/3)*Pi^3*
                ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                 (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + PolyLog[3, 
                m2/q2])*PolyLog[3, 1 - q2/m2] + 
             (3*((-I)*Pi + Log[-1 + q2/m2])^2*((-2*Pi^4*(-1/30 + 
                   (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2 - 
                   2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                   (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - 
                PolyLog[4, m2/q2]))/2 - (3*Log[q2/m2]^2*PolyLog[4, 
                1 - q2/m2])/2 + Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])*
              Zeta[3] - 8*(((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + 
                      Log[q2/m2]))/Pi)/2 - (3*(1/2 - ((I/2)*((-I)*Pi + 
                        Log[q2/m2]))/Pi)^2)/2 + (1/2 - ((I/2)*((-I)*Pi + 
                      Log[q2/m2]))/Pi)^3) + PolyLog[3, m2/q2])*Zeta[3]) + 
           17640*(3*Conjugate[PolyLog[3, 3, q2/m2]] + 
             3*HPL[{2, 1, 3}, q2/m2] - HPL[{2, 3, 1}, q2/m2] - 
             2*Conjugate[PolyLog[2, 3, q2/m2]]*Log[q2/m2] - 
             HPL[{2, 1, 2}, q2/m2]*Log[q2/m2] - HPL[{2, 2, 1}, q2/m2]*
              Log[q2/m2] + (Pi^4*Log[q2/m2]^2)/180 - 
             (Log[q2/m2]^3*((-I)*Pi + Log[-1 + q2/m2])^3)/12 + 
             (-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2])^3/
              2 - (Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])^2*PolyLog[2, 
                1 - q2/m2])/4 - Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^2*
              (((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                 (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + PolyLog[3, 
                m2/q2]) - 2*((-I)*Pi + Log[-1 + q2/m2])*PolyLog[2, 1 - q2/m2]*
              (((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                 (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + PolyLog[3, 
                m2/q2]) + (Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])*PolyLog[
                3, 1 - q2/m2])/2 + 2*(((4*I)/3)*Pi^3*
                ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                 (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + PolyLog[3, 
                m2/q2])*PolyLog[3, 1 - q2/m2] - (Log[q2/m2]^2*PolyLog[4, 
                1 - q2/m2])/2 - 2*(((4*I)/3)*Pi^3*
                ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                 (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + PolyLog[3, 
                m2/q2])*Zeta[3]) + 47880*(-9*Conjugate[PolyLog[3, 3, 
                q2/m2]] - 12*HPL[{2, 1, 3}, q2/m2] + 3*HPL[{2, 3, 1}, q2/
                m2] + 2*HPL[{3, 1, 2}, q2/m2] + 6*Conjugate[PolyLog[2, 3, 
                q2/m2]]*Log[q2/m2] + 2*HPL[{2, 1, 2}, q2/m2]*Log[q2/m2] + 
             3*HPL[{2, 2, 1}, q2/m2]*Log[q2/m2] - (Pi^4*Log[q2/m2]^2)/60 - 
             3*Conjugate[PolyLog[3, 2, q2/m2]]*((-I)*Pi + Log[-1 + q2/m2]) - 
             HPL[{2, 3}, q2/m2]*((-I)*Pi + Log[-1 + q2/m2]) - 
             2*HPL[{3, 2}, q2/m2]*((-I)*Pi + Log[-1 + q2/m2]) - 
             2*Conjugate[PolyLog[2, 2, q2/m2]]*(-1/6*Pi^2 - 
               ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]) + 
             (Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*(-1/6*Pi^2 - 
                 ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2])^2)/2 - 
             2*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2])^
               3 + (Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])^2*PolyLog[2, 
                1 - q2/m2])/4 + 5*Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^2*
              (((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                 (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + PolyLog[3, 
                m2/q2]) + 10*((-I)*Pi + Log[-1 + q2/m2])*PolyLog[2, 1 - 
                q2/m2]*(((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/
                    Pi)/2 - (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/
                  2 + (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + PolyLog[
                3, m2/q2]) - Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])*
              PolyLog[3, 1 - q2/m2] - 10*(((4*I)/3)*Pi^3*
                ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                 (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + PolyLog[3, 
                m2/q2])*PolyLog[3, 1 - q2/m2] + (3*Log[q2/m2]^2*PolyLog[4, 
                1 - q2/m2])/2 - (Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])*
               Zeta[3])/2 + 10*(((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + 
                      Log[q2/m2]))/Pi)/2 - (3*(1/2 - ((I/2)*((-I)*Pi + 
                        Log[q2/m2]))/Pi)^2)/2 + (1/2 - ((I/2)*((-I)*Pi + 
                      Log[q2/m2]))/Pi)^3) + PolyLog[3, m2/q2])*Zeta[3]) - 
           (7980*I)*Pi^3*(-(((-I)*Pi + Log[-1 + q2/m2])*(-1/6*Pi^2 - 
                ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2])) - 
             2*((Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^2)/2 + ((-I)*Pi + 
                 Log[-1 + q2/m2])*PolyLog[2, 1 - q2/m2] - PolyLog[3, 
                1 - q2/m2] + Zeta[3])) - 47880*Zeta[3]*
            (-(((-I)*Pi + Log[-1 + q2/m2])*(-1/6*Pi^2 - 
                ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2])) - 
             2*((Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^2)/2 + ((-I)*Pi + 
                 Log[-1 + q2/m2])*PolyLog[2, 1 - q2/m2] - PolyLog[3, 
                1 - q2/m2] + Zeta[3])) + (189000*I)*Pi*Zeta[5] - 
           189000*Log[q2/m2]*Zeta[5] + 85680*((-I)*Pi + Log[-1 + q2/m2])*
            Zeta[5] - (37800*I)*Pi*((Pi^4*((-I)*Pi + Log[-1 + q2/m2]))/90 + 
             (Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^4)/6 + 
             (((-I)*Pi + Log[-1 + q2/m2])^3*(-1/6*Pi^2 - 
                ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]))/6 + 
             (((-I)*Pi + Log[-1 + q2/m2])^3*PolyLog[2, 1 - q2/m2])/6 - 
             PolyLog[5, 1 - q2/m2] + (((-I)*Pi + Log[-1 + q2/m2])^2*Zeta[3])/
              2 + Zeta[5]) + 37800*(-Conjugate[PolyLog[2, 4, q2/m2]] - 
             Conjugate[PolyLog[2, 3, q2/m2]]*((-I)*Pi + Log[-1 + q2/m2]) + 
             (Pi^4*Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2]))/90 - 
             (Conjugate[PolyLog[2, 2, q2/m2]]*((-I)*Pi + Log[-1 + q2/m2])^2)/
              2 + (7*Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])^4)/48 + 
             (Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^3*(-1/6*Pi^2 - 
                ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]))/6 + 
             (Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^3*PolyLog[2, 1 - q2/m2])/
              6 - (((-I)*Pi + Log[-1 + q2/m2])^3*(((4*I)/3)*Pi^3*
                 ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                  (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
                PolyLog[3, m2/q2]))/6 - Log[q2/m2]*PolyLog[5, 1 - q2/m2] + 
             (Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^2*Zeta[3])/2 + 
             Log[q2/m2]*Zeta[5]))/(2520*(-1 + q2/m2))) + 
       (((17640*I)*Pi^3*Conjugate[PolyLog[2, 2, q2/m2]] - 
           531720*Pi^2*Log[q2/m2] - (163800*I)*Pi^3*Log[q2/m2] - 
           48678*Pi^4*Log[q2/m2] - (17010*I)*Pi^5*Log[q2/m2] - 
           1861*Pi^6*Log[q2/m2] + 81900*Pi^2*Log[q2/m2]^2 + 
           (23940*I)*Pi^3*Log[q2/m2]^2 + 6405*Pi^4*Log[q2/m2]^2 + 
           (1701*I)*Pi^5*Log[q2/m2]^2 - 7980*Pi^2*Log[q2/m2]^3 - 
           (2100*I)*Pi^3*Log[q2/m2]^3 - 427*Pi^4*Log[q2/m2]^3 + 
           525*Pi^2*Log[q2/m2]^4 + (105*I)*Pi^3*Log[q2/m2]^4 - 
           21*Pi^2*Log[q2/m2]^5 - (226800*I)*Pi*
            (-3*Conjugate[PolyLog[3, 2, q2/m2]] - HPL[{3, 2}, q2/m2] + 
             Conjugate[PolyLog[2, 2, q2/m2]]*Log[q2/m2]) + 
           57960*Pi^2*(-3*Conjugate[PolyLog[3, 2, q2/m2]] - 
             HPL[{3, 2}, q2/m2] + Conjugate[PolyLog[2, 2, q2/m2]]*
              Log[q2/m2]) + (45360*I)*Pi*(-4*Conjugate[PolyLog[4, 2, 
                q2/m2]] - HPL[{4, 2}, q2/m2] + Conjugate[PolyLog[3, 2, 
                q2/m2]]*Log[q2/m2]) - 45360*(10*Conjugate[PolyLog[5, 2, 
                q2/m2]] + HPL[{4, 3}, q2/m2] + 4*HPL[{5, 2}, q2/m2] - 
             4*Conjugate[PolyLog[4, 2, q2/m2]]*Log[q2/m2] - 
             HPL[{4, 2}, q2/m2]*Log[q2/m2] + (Conjugate[PolyLog[3, 2, q2/m2]]*
               Log[q2/m2]^2)/2) + (47880*I)*Pi^3*
            (-2*Conjugate[PolyLog[2, 2, q2/m2]] + 
             (-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2])^2/
              2) - (680400*I)*Pi*(-2*HPL[{2, 3}, q2/m2] - 
             2*HPL[{3, 2}, q2/m2] - 2*Conjugate[PolyLog[2, 2, q2/m2]]*
              Log[q2/m2] + (Log[q2/m2]*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/
                  2 - PolyLog[2, m2/q2])^2)/2) + 178920*Pi^2*
            (-2*HPL[{2, 3}, q2/m2] - 2*HPL[{3, 2}, q2/m2] - 
             2*Conjugate[PolyLog[2, 2, q2/m2]]*Log[q2/m2] + 
             (Log[q2/m2]*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
                 PolyLog[2, m2/q2])^2)/2) + (143640*I)*Pi^3*
            (-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]) - 
           56910*Pi^4*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
             PolyLog[2, m2/q2]) + (6426*I)*Pi^5*(-1/6*Pi^2 - 
             ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]) - 
           (37800*I)*Pi^3*(((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + 
                    Log[q2/m2]))/Pi)/2 - (3*(1/2 - ((I/2)*((-I)*Pi + 
                      Log[q2/m2]))/Pi)^2)/2 + (1/2 - ((I/2)*((-I)*Pi + 
                    Log[q2/m2]))/Pi)^3) + PolyLog[3, m2/q2]) + 
           11382*Pi^4*(((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/
                  Pi)/2 - (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/
                2 + (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
             PolyLog[3, m2/q2]) - (982800*I)*Pi*
            (Log[q2/m2]*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, 
                m2/q2]) - 2*(((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + 
                      Log[q2/m2]))/Pi)/2 - (3*(1/2 - ((I/2)*((-I)*Pi + 
                        Log[q2/m2]))/Pi)^2)/2 + (1/2 - ((I/2)*((-I)*Pi + 
                      Log[q2/m2]))/Pi)^3) + PolyLog[3, m2/q2])) + 
           335160*Pi^2*(Log[q2/m2]*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
               PolyLog[2, m2/q2]) - 2*(((4*I)/3)*Pi^3*
                ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                 (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + PolyLog[3, 
                m2/q2])) - (100800*I)*Pi^3*(Log[q2/m2]*(-1/6*Pi^2 - 
               ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]) - 
             2*(((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                 (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + PolyLog[3, 
                m2/q2])) + 45654*Pi^4*(Log[q2/m2]*(-1/6*Pi^2 - 
               ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]) - 
             2*(((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                 (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + PolyLog[3, 
                m2/q2])) + (287280*I)*Pi*(Log[q2/m2]*(((4*I)/3)*Pi^3*
                ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                 (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + PolyLog[3, 
                m2/q2]) - 3*((-2*Pi^4*(-1/30 + (1/2 - ((I/2)*((-I)*Pi + 
                       Log[q2/m2]))/Pi)^2 - 2*(1/2 - ((I/2)*((-I)*Pi + 
                        Log[q2/m2]))/Pi)^3 + (1/2 - ((I/2)*((-I)*Pi + 
                       Log[q2/m2]))/Pi)^4))/3 - PolyLog[4, m2/q2])) - 
           88200*Pi^2*(Log[q2/m2]*(((4*I)/3)*Pi^3*
                ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                 (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + PolyLog[3, 
                m2/q2]) - 3*((-2*Pi^4*(-1/30 + (1/2 - ((I/2)*((-I)*Pi + 
                       Log[q2/m2]))/Pi)^2 - 2*(1/2 - ((I/2)*((-I)*Pi + 
                        Log[q2/m2]))/Pi)^3 + (1/2 - ((I/2)*((-I)*Pi + 
                       Log[q2/m2]))/Pi)^4))/3 - PolyLog[4, m2/q2])) + 
           (20160*I)*Pi^3*(Log[q2/m2]*(((4*I)/3)*Pi^3*
                ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                 (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + PolyLog[3, 
                m2/q2]) - 3*((-2*Pi^4*(-1/30 + (1/2 - ((I/2)*((-I)*Pi + 
                       Log[q2/m2]))/Pi)^2 - 2*(1/2 - ((I/2)*((-I)*Pi + 
                        Log[q2/m2]))/Pi)^3 + (1/2 - ((I/2)*((-I)*Pi + 
                       Log[q2/m2]))/Pi)^4))/3 - PolyLog[4, m2/q2])) + 
           982800*((Log[q2/m2]^2*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
                PolyLog[2, m2/q2]))/2 - 2*Log[q2/m2]*(((4*I)/3)*Pi^3*
                ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                 (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + PolyLog[3, 
                m2/q2]) + 3*((-2*Pi^4*(-1/30 + (1/2 - ((I/2)*((-I)*Pi + 
                       Log[q2/m2]))/Pi)^2 - 2*(1/2 - ((I/2)*((-I)*Pi + 
                        Log[q2/m2]))/Pi)^3 + (1/2 - ((I/2)*((-I)*Pi + 
                       Log[q2/m2]))/Pi)^4))/3 - PolyLog[4, m2/q2])) + 
           (1436400*I)*Pi*((Log[q2/m2]^2*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^
                  2/2 - PolyLog[2, m2/q2]))/2 - 2*Log[q2/m2]*(((4*I)/3)*Pi^3*
                ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                 (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + PolyLog[3, 
                m2/q2]) + 3*((-2*Pi^4*(-1/30 + (1/2 - ((I/2)*((-I)*Pi + 
                       Log[q2/m2]))/Pi)^2 - 2*(1/2 - ((I/2)*((-I)*Pi + 
                        Log[q2/m2]))/Pi)^3 + (1/2 - ((I/2)*((-I)*Pi + 
                       Log[q2/m2]))/Pi)^4))/3 - PolyLog[4, m2/q2])) - 
           428400*Pi^2*((Log[q2/m2]^2*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/
                 2 - PolyLog[2, m2/q2]))/2 - 2*Log[q2/m2]*(((4*I)/3)*Pi^3*
                ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                 (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + PolyLog[3, 
                m2/q2]) + 3*((-2*Pi^4*(-1/30 + (1/2 - ((I/2)*((-I)*Pi + 
                       Log[q2/m2]))/Pi)^2 - 2*(1/2 - ((I/2)*((-I)*Pi + 
                        Log[q2/m2]))/Pi)^3 + (1/2 - ((I/2)*((-I)*Pi + 
                       Log[q2/m2]))/Pi)^4))/3 - PolyLog[4, m2/q2])) + 
           (70560*I)*Pi^3*((Log[q2/m2]^2*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^
                  2/2 - PolyLog[2, m2/q2]))/2 - 2*Log[q2/m2]*(((4*I)/3)*Pi^3*
                ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                 (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + PolyLog[3, 
                m2/q2]) + 3*((-2*Pi^4*(-1/30 + (1/2 - ((I/2)*((-I)*Pi + 
                       Log[q2/m2]))/Pi)^2 - 2*(1/2 - ((I/2)*((-I)*Pi + 
                        Log[q2/m2]))/Pi)^3 + (1/2 - ((I/2)*((-I)*Pi + 
                       Log[q2/m2]))/Pi)^4))/3 - PolyLog[4, m2/q2])) + 
           (498960*I)*Pi*(HPL[{2, 3}, q2/m2]*Log[q2/m2] + 
             2*(((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                  (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
                PolyLog[3, m2/q2])^2 - 3*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^
                 2/2 - PolyLog[2, m2/q2])*((-2*Pi^4*(-1/30 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2 - 
                  2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - PolyLog[
                4, m2/q2])) + (136080*I)*Pi*(3*HPL[{2, 4}, q2/m2] - 
             3*HPL[{4, 2}, q2/m2] + HPL[{3, 2}, q2/m2]*Log[q2/m2] + 
             2*(((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                  (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
                PolyLog[3, m2/q2])^2 - 3*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^
                 2/2 - PolyLog[2, m2/q2])*((-2*Pi^4*(-1/30 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2 - 
                  2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - PolyLog[
                4, m2/q2])) + 226800*(6*Conjugate[PolyLog[4, 2, q2/m2]] - 
             (3*HPL[{2, 4}, q2/m2])/2 + 3*HPL[{4, 2}, q2/m2] - 
             3*Conjugate[PolyLog[3, 2, q2/m2]]*Log[q2/m2] - 
             HPL[{3, 2}, q2/m2]*Log[q2/m2] + (Conjugate[PolyLog[2, 2, q2/m2]]*
               Log[q2/m2]^2)/2 - (((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + 
                      Log[q2/m2]))/Pi)/2 - (3*(1/2 - ((I/2)*((-I)*Pi + 
                        Log[q2/m2]))/Pi)^2)/2 + (1/2 - ((I/2)*((-I)*Pi + 
                      Log[q2/m2]))/Pi)^3) + PolyLog[3, m2/q2])^2 + 
             (3*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2])*(
                (-2*Pi^4*(-1/30 + (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^
                    2 - 2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                   (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - 
                PolyLog[4, m2/q2]))/2) + (226800*I)*Pi*
            (6*Conjugate[PolyLog[4, 2, q2/m2]] - (3*HPL[{2, 4}, q2/m2])/2 + 
             3*HPL[{4, 2}, q2/m2] - 3*Conjugate[PolyLog[3, 2, q2/m2]]*
              Log[q2/m2] - HPL[{3, 2}, q2/m2]*Log[q2/m2] + 
             (Conjugate[PolyLog[2, 2, q2/m2]]*Log[q2/m2]^2)/2 - 
             (((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                 (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + PolyLog[3, 
                m2/q2])^2 + (3*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
                PolyLog[2, m2/q2])*((-2*Pi^4*(-1/30 + (1/2 - 
                     ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2 - 
                   2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                   (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - 
                PolyLog[4, m2/q2]))/2) + 680400*(-3*HPL[{2, 4}, q2/m2] + 
             3*HPL[{4, 2}, q2/m2] - 2*HPL[{2, 3}, q2/m2]*Log[q2/m2] - 
             2*HPL[{3, 2}, q2/m2]*Log[q2/m2] - Conjugate[PolyLog[2, 2, 
                q2/m2]]*Log[q2/m2]^2 + (Log[q2/m2]^2*(-1/6*Pi^2 - 
                 ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2])^2)/4 - 
             4*(((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                  (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
                PolyLog[3, m2/q2])^2 + 6*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^
                 2/2 - PolyLog[2, m2/q2])*((-2*Pi^4*(-1/30 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2 - 
                  2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - PolyLog[
                4, m2/q2])) + (680400*I)*Pi*(-3*HPL[{2, 4}, q2/m2] + 
             3*HPL[{4, 2}, q2/m2] - 2*HPL[{2, 3}, q2/m2]*Log[q2/m2] - 
             2*HPL[{3, 2}, q2/m2]*Log[q2/m2] - Conjugate[PolyLog[2, 2, 
                q2/m2]]*Log[q2/m2]^2 + (Log[q2/m2]^2*(-1/6*Pi^2 - 
                 ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2])^2)/4 - 
             4*(((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                  (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
                PolyLog[3, m2/q2])^2 + 6*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^
                 2/2 - PolyLog[2, m2/q2])*((-2*Pi^4*(-1/30 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2 - 
                  2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - PolyLog[
                4, m2/q2])) - 498960*(6*HPL[{2, 5}, q2/m2] + 
             6*HPL[{3, 4}, q2/m2] + 3*HPL[{4, 3}, q2/m2] + 
             (HPL[{2, 3}, q2/m2]*Log[q2/m2]^2)/2 + 2*Log[q2/m2]*
              (((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                  (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
                PolyLog[3, m2/q2])^2 - 3*Log[q2/m2]*(-1/6*Pi^2 - 
               ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2])*
              ((-2*Pi^4*(-1/30 + (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^
                   2 - 2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - PolyLog[
                4, m2/q2])) - 136080*(3*HPL[{3, 4}, q2/m2] + 
             6*HPL[{4, 3}, q2/m2] + 6*HPL[{5, 2}, q2/m2] + 
             3*HPL[{2, 4}, q2/m2]*Log[q2/m2] - 3*HPL[{4, 2}, q2/m2]*
              Log[q2/m2] + (HPL[{3, 2}, q2/m2]*Log[q2/m2]^2)/2 + 
             2*Log[q2/m2]*(((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + 
                       Log[q2/m2]))/Pi)/2 - (3*(1/2 - ((I/2)*((-I)*Pi + 
                         Log[q2/m2]))/Pi)^2)/2 + (1/2 - ((I/2)*((-I)*Pi + 
                       Log[q2/m2]))/Pi)^3) + PolyLog[3, m2/q2])^2 - 
             3*Log[q2/m2]*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[
                2, m2/q2])*((-2*Pi^4*(-1/30 + (1/2 - ((I/2)*((-I)*Pi + 
                       Log[q2/m2]))/Pi)^2 - 2*(1/2 - ((I/2)*((-I)*Pi + 
                        Log[q2/m2]))/Pi)^3 + (1/2 - ((I/2)*((-I)*Pi + 
                       Log[q2/m2]))/Pi)^4))/3 - PolyLog[4, m2/q2])) - 
           226800*(-10*Conjugate[PolyLog[5, 2, q2/m2]] - HPL[{3, 4}, q2/m2] - 
             3*HPL[{4, 3}, q2/m2] - 6*HPL[{5, 2}, q2/m2] + 
             6*Conjugate[PolyLog[4, 2, q2/m2]]*Log[q2/m2] - 
             (3*HPL[{2, 4}, q2/m2]*Log[q2/m2])/2 + 3*HPL[{4, 2}, q2/m2]*
              Log[q2/m2] - (3*Conjugate[PolyLog[3, 2, q2/m2]]*Log[q2/m2]^2)/
              2 - (HPL[{3, 2}, q2/m2]*Log[q2/m2]^2)/2 + 
             (Conjugate[PolyLog[2, 2, q2/m2]]*Log[q2/m2]^3)/6 - 
             Log[q2/m2]*(((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + 
                       Log[q2/m2]))/Pi)/2 - (3*(1/2 - ((I/2)*((-I)*Pi + 
                         Log[q2/m2]))/Pi)^2)/2 + (1/2 - ((I/2)*((-I)*Pi + 
                       Log[q2/m2]))/Pi)^3) + PolyLog[3, m2/q2])^2 + 
             (3*Log[q2/m2]*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
                PolyLog[2, m2/q2])*((-2*Pi^4*(-1/30 + (1/2 - 
                     ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2 - 
                   2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                   (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - 
                PolyLog[4, m2/q2]))/2) - 680400*(-4*HPL[{2, 5}, q2/m2] - 
             6*HPL[{3, 4}, q2/m2] - 6*HPL[{4, 3}, q2/m2] - 
             4*HPL[{5, 2}, q2/m2] - 3*HPL[{2, 4}, q2/m2]*Log[q2/m2] + 
             3*HPL[{4, 2}, q2/m2]*Log[q2/m2] - HPL[{2, 3}, q2/m2]*
              Log[q2/m2]^2 - HPL[{3, 2}, q2/m2]*Log[q2/m2]^2 - 
             (Conjugate[PolyLog[2, 2, q2/m2]]*Log[q2/m2]^3)/3 + 
             (Log[q2/m2]^3*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
                 PolyLog[2, m2/q2])^2)/12 - 4*Log[q2/m2]*
              (((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                  (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
                PolyLog[3, m2/q2])^2 + 6*Log[q2/m2]*(-1/6*Pi^2 - 
               ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2])*
              ((-2*Pi^4*(-1/30 + (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^
                   2 - 2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - PolyLog[
                4, m2/q2])) + (7560*I)*Pi^3*
            ((-2*Pi^4*(-1/30 + (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2 - 
                2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - 
             PolyLog[4, m2/q2]) + (37800*I)*Pi^3*(Pi^4/90 - 
             (Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^3)/6 - 
             (((-I)*Pi + Log[-1 + q2/m2])^2*PolyLog[2, 1 - q2/m2])/2 + 
             ((-I)*Pi + Log[-1 + q2/m2])*PolyLog[3, 1 - q2/m2] - 
             PolyLog[4, 1 - q2/m2]) - (529200*I)*Pi*
            (-2*Conjugate[PolyLog[2, 3, q2/m2]] - HPL[{2, 1, 2}, q2/m2] - 
             HPL[{2, 2, 1}, q2/m2] + (Pi^4*Log[q2/m2])/90 - 
             (Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])^3)/6 - 
             (Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^2*PolyLog[2, 1 - q2/m2])/
              2 + Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*PolyLog[3, 1 - 
                q2/m2] - Log[q2/m2]*PolyLog[4, 1 - q2/m2]) + 
           138600*Pi^2*(-2*Conjugate[PolyLog[2, 3, q2/m2]] - 
             HPL[{2, 1, 2}, q2/m2] - HPL[{2, 2, 1}, q2/m2] + 
             (Pi^4*Log[q2/m2])/90 - (Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])^
                3)/6 - (Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^2*PolyLog[2, 
                1 - q2/m2])/2 + Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*
              PolyLog[3, 1 - q2/m2] - Log[q2/m2]*PolyLog[4, 1 - q2/m2]) - 
           (75600*I)*Pi*(Log[q2/m2]*((-2*Pi^4*(-1/30 + (1/2 - 
                    ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2 - 
                  2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - PolyLog[
                4, m2/q2]) - 4*(((-4*I)/15)*Pi^5*
                ((5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3)/3 - 
                 (5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4)/2 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^5 + 
                 (-1/2 + ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/6) + PolyLog[5, 
                m2/q2])) + 17640*Pi^2*(Log[q2/m2]*((-2*Pi^4*(-1/30 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2 - 
                  2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - PolyLog[
                4, m2/q2]) - 4*(((-4*I)/15)*Pi^5*
                ((5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3)/3 - 
                 (5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4)/2 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^5 + 
                 (-1/2 + ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/6) + PolyLog[5, 
                m2/q2])) - 1436400*((Log[q2/m2]^3*(-1/6*Pi^2 - 
                ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]))/6 - 
             Log[q2/m2]^2*(((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + 
                      Log[q2/m2]))/Pi)/2 - (3*(1/2 - ((I/2)*((-I)*Pi + 
                        Log[q2/m2]))/Pi)^2)/2 + (1/2 - ((I/2)*((-I)*Pi + 
                      Log[q2/m2]))/Pi)^3) + PolyLog[3, m2/q2]) + 
             3*Log[q2/m2]*((-2*Pi^4*(-1/30 + (1/2 - ((I/2)*((-I)*Pi + 
                       Log[q2/m2]))/Pi)^2 - 2*(1/2 - ((I/2)*((-I)*Pi + 
                        Log[q2/m2]))/Pi)^3 + (1/2 - ((I/2)*((-I)*Pi + 
                       Log[q2/m2]))/Pi)^4))/3 - PolyLog[4, m2/q2]) - 
             4*(((-4*I)/15)*Pi^5*((5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/
                      Pi)^3)/3 - (5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^
                    4)/2 + (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^5 + 
                 (-1/2 + ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/6) + PolyLog[5, 
                m2/q2])) - (1587600*I)*Pi*((Log[q2/m2]^3*(-1/6*Pi^2 - 
                ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]))/6 - 
             Log[q2/m2]^2*(((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + 
                      Log[q2/m2]))/Pi)/2 - (3*(1/2 - ((I/2)*((-I)*Pi + 
                        Log[q2/m2]))/Pi)^2)/2 + (1/2 - ((I/2)*((-I)*Pi + 
                      Log[q2/m2]))/Pi)^3) + PolyLog[3, m2/q2]) + 
             3*Log[q2/m2]*((-2*Pi^4*(-1/30 + (1/2 - ((I/2)*((-I)*Pi + 
                       Log[q2/m2]))/Pi)^2 - 2*(1/2 - ((I/2)*((-I)*Pi + 
                        Log[q2/m2]))/Pi)^3 + (1/2 - ((I/2)*((-I)*Pi + 
                       Log[q2/m2]))/Pi)^4))/3 - PolyLog[4, m2/q2]) - 
             4*(((-4*I)/15)*Pi^5*((5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/
                      Pi)^3)/3 - (5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^
                    4)/2 + (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^5 + 
                 (-1/2 + ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/6) + PolyLog[5, 
                m2/q2])) + 357840*Pi^2*((Log[q2/m2]^3*(-1/6*Pi^2 - 
                ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]))/6 - 
             Log[q2/m2]^2*(((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + 
                      Log[q2/m2]))/Pi)/2 - (3*(1/2 - ((I/2)*((-I)*Pi + 
                        Log[q2/m2]))/Pi)^2)/2 + (1/2 - ((I/2)*((-I)*Pi + 
                      Log[q2/m2]))/Pi)^3) + PolyLog[3, m2/q2]) + 
             3*Log[q2/m2]*((-2*Pi^4*(-1/30 + (1/2 - ((I/2)*((-I)*Pi + 
                       Log[q2/m2]))/Pi)^2 - 2*(1/2 - ((I/2)*((-I)*Pi + 
                        Log[q2/m2]))/Pi)^3 + (1/2 - ((I/2)*((-I)*Pi + 
                       Log[q2/m2]))/Pi)^4))/3 - PolyLog[4, m2/q2]) - 
             4*(((-4*I)/15)*Pi^5*((5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/
                      Pi)^3)/3 - (5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^
                    4)/2 + (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^5 + 
                 (-1/2 + ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/6) + PolyLog[5, 
                m2/q2])) - 287280*((Log[q2/m2]^2*(((4*I)/3)*Pi^3*
                 ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                  (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
                PolyLog[3, m2/q2]))/2 - 3*Log[q2/m2]*
              ((-2*Pi^4*(-1/30 + (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^
                   2 - 2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - PolyLog[
                4, m2/q2]) + 6*(((-4*I)/15)*Pi^5*
                ((5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3)/3 - 
                 (5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4)/2 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^5 + 
                 (-1/2 + ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/6) + PolyLog[5, 
                m2/q2])) - (378000*I)*Pi*((Log[q2/m2]^2*(((4*I)/3)*Pi^3*
                 ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                  (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
                PolyLog[3, m2/q2]))/2 - 3*Log[q2/m2]*
              ((-2*Pi^4*(-1/30 + (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^
                   2 - 2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - PolyLog[
                4, m2/q2]) + 6*(((-4*I)/15)*Pi^5*
                ((5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3)/3 - 
                 (5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4)/2 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^5 + 
                 (-1/2 + ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/6) + PolyLog[5, 
                m2/q2])) + 85680*Pi^2*((Log[q2/m2]^2*(((4*I)/3)*Pi^3*
                 ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                  (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
                PolyLog[3, m2/q2]))/2 - 3*Log[q2/m2]*
              ((-2*Pi^4*(-1/30 + (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^
                   2 - 2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - PolyLog[
                4, m2/q2]) + 6*(((-4*I)/15)*Pi^5*
                ((5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3)/3 - 
                 (5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4)/2 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^5 + 
                 (-1/2 + ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/6) + PolyLog[5, 
                m2/q2])) + 378000*((Log[q2/m2]^3*(((4*I)/3)*Pi^3*
                 ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                  (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
                PolyLog[3, m2/q2]))/6 - (3*Log[q2/m2]^2*(
                (-2*Pi^4*(-1/30 + (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^
                    2 - 2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                   (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - 
                PolyLog[4, m2/q2]))/2 + 6*Log[q2/m2]*(((-4*I)/15)*Pi^5*
                ((5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3)/3 - 
                 (5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4)/2 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^5 + 
                 (-1/2 + ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/6) + PolyLog[5, 
                m2/q2]) - 10*((4*Pi^6*(1/42 - (1/2 - ((I/2)*((-I)*Pi + 
                        Log[q2/m2]))/Pi)^2/2 + (5*(1/2 - ((I/2)*((-I)*Pi + 
                         Log[q2/m2]))/Pi)^4)/2 - 3*(1/2 - ((I/2)*((-I)*Pi + 
                        Log[q2/m2]))/Pi)^5 + (1/2 - ((I/2)*((-I)*Pi + 
                       Log[q2/m2]))/Pi)^6))/45 - PolyLog[6, m2/q2])) + 
           (317520*I)*Pi*((Log[q2/m2]^3*(((4*I)/3)*Pi^3*
                 ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                  (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
                PolyLog[3, m2/q2]))/6 - (3*Log[q2/m2]^2*(
                (-2*Pi^4*(-1/30 + (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^
                    2 - 2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                   (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - 
                PolyLog[4, m2/q2]))/2 + 6*Log[q2/m2]*(((-4*I)/15)*Pi^5*
                ((5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3)/3 - 
                 (5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4)/2 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^5 + 
                 (-1/2 + ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/6) + PolyLog[5, 
                m2/q2]) - 10*((4*Pi^6*(1/42 - (1/2 - ((I/2)*((-I)*Pi + 
                        Log[q2/m2]))/Pi)^2/2 + (5*(1/2 - ((I/2)*((-I)*Pi + 
                         Log[q2/m2]))/Pi)^4)/2 - 3*(1/2 - ((I/2)*((-I)*Pi + 
                        Log[q2/m2]))/Pi)^5 + (1/2 - ((I/2)*((-I)*Pi + 
                       Log[q2/m2]))/Pi)^6))/45 - PolyLog[6, m2/q2])) + 
           (15120*I)*Pi*(Log[q2/m2]*(((-4*I)/15)*Pi^5*
                ((5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3)/3 - 
                 (5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4)/2 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^5 + 
                 (-1/2 + ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/6) + PolyLog[5, 
                m2/q2]) - 5*((4*Pi^6*(1/42 - (1/2 - ((I/2)*((-I)*Pi + 
                        Log[q2/m2]))/Pi)^2/2 + (5*(1/2 - ((I/2)*((-I)*Pi + 
                         Log[q2/m2]))/Pi)^4)/2 - 3*(1/2 - ((I/2)*((-I)*Pi + 
                        Log[q2/m2]))/Pi)^5 + (1/2 - ((I/2)*((-I)*Pi + 
                       Log[q2/m2]))/Pi)^6))/45 - PolyLog[6, m2/q2])) + 
           1587600*((Log[q2/m2]^4*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
                PolyLog[2, m2/q2]))/24 - (Log[q2/m2]^3*(((4*I)/3)*Pi^3*
                 ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                  (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
                PolyLog[3, m2/q2]))/3 + (3*Log[q2/m2]^2*(
                (-2*Pi^4*(-1/30 + (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^
                    2 - 2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                   (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - 
                PolyLog[4, m2/q2]))/2 - 4*Log[q2/m2]*(((-4*I)/15)*Pi^5*
                ((5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3)/3 - 
                 (5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4)/2 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^5 + 
                 (-1/2 + ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/6) + PolyLog[5, 
                m2/q2]) + 5*((4*Pi^6*(1/42 - (1/2 - ((I/2)*((-I)*Pi + 
                        Log[q2/m2]))/Pi)^2/2 + (5*(1/2 - ((I/2)*((-I)*Pi + 
                         Log[q2/m2]))/Pi)^4)/2 - 3*(1/2 - ((I/2)*((-I)*Pi + 
                        Log[q2/m2]))/Pi)^5 + (1/2 - ((I/2)*((-I)*Pi + 
                       Log[q2/m2]))/Pi)^6))/45 - PolyLog[6, m2/q2])) + 
           (1285200*I)*Pi*((Log[q2/m2]^4*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^
                  2/2 - PolyLog[2, m2/q2]))/24 - (Log[q2/m2]^3*(((4*I)/3)*
                 Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                  (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
                PolyLog[3, m2/q2]))/3 + (3*Log[q2/m2]^2*(
                (-2*Pi^4*(-1/30 + (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^
                    2 - 2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                   (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - 
                PolyLog[4, m2/q2]))/2 - 4*Log[q2/m2]*(((-4*I)/15)*Pi^5*
                ((5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3)/3 - 
                 (5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4)/2 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^5 + 
                 (-1/2 + ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/6) + PolyLog[5, 
                m2/q2]) + 5*((4*Pi^6*(1/42 - (1/2 - ((I/2)*((-I)*Pi + 
                        Log[q2/m2]))/Pi)^2/2 + (5*(1/2 - ((I/2)*((-I)*Pi + 
                         Log[q2/m2]))/Pi)^4)/2 - 3*(1/2 - ((I/2)*((-I)*Pi + 
                        Log[q2/m2]))/Pi)^5 + (1/2 - ((I/2)*((-I)*Pi + 
                       Log[q2/m2]))/Pi)^6))/45 - PolyLog[6, m2/q2])) + 
           75600*((Log[q2/m2]^2*((-2*Pi^4*(-1/30 + (1/2 - ((I/2)*((-I)*Pi + 
                        Log[q2/m2]))/Pi)^2 - 2*(1/2 - ((I/2)*((-I)*Pi + 
                         Log[q2/m2]))/Pi)^3 + (1/2 - ((I/2)*((-I)*Pi + 
                        Log[q2/m2]))/Pi)^4))/3 - PolyLog[4, m2/q2]))/2 - 
             4*Log[q2/m2]*(((-4*I)/15)*Pi^5*((5*(1/2 - ((I/2)*((-I)*Pi + 
                        Log[q2/m2]))/Pi)^3)/3 - (5*(1/2 - ((I/2)*((-I)*Pi + 
                        Log[q2/m2]))/Pi)^4)/2 + (1/2 - ((I/2)*((-I)*Pi + 
                      Log[q2/m2]))/Pi)^5 + (-1/2 + ((I/2)*((-I)*Pi + 
                      Log[q2/m2]))/Pi)/6) + PolyLog[5, m2/q2]) + 
             10*((4*Pi^6*(1/42 - (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2/
                   2 + (5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4)/2 - 
                  3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^5 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^6))/45 - PolyLog[
                6, m2/q2])) + (75600*I)*Pi*
            ((Log[q2/m2]^2*((-2*Pi^4*(-1/30 + (1/2 - ((I/2)*((-I)*Pi + 
                        Log[q2/m2]))/Pi)^2 - 2*(1/2 - ((I/2)*((-I)*Pi + 
                         Log[q2/m2]))/Pi)^3 + (1/2 - ((I/2)*((-I)*Pi + 
                        Log[q2/m2]))/Pi)^4))/3 - PolyLog[4, m2/q2]))/2 - 
             4*Log[q2/m2]*(((-4*I)/15)*Pi^5*((5*(1/2 - ((I/2)*((-I)*Pi + 
                        Log[q2/m2]))/Pi)^3)/3 - (5*(1/2 - ((I/2)*((-I)*Pi + 
                        Log[q2/m2]))/Pi)^4)/2 + (1/2 - ((I/2)*((-I)*Pi + 
                      Log[q2/m2]))/Pi)^5 + (-1/2 + ((I/2)*((-I)*Pi + 
                      Log[q2/m2]))/Pi)/6) + PolyLog[5, m2/q2]) + 
             10*((4*Pi^6*(1/42 - (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2/
                   2 + (5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4)/2 - 
                  3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^5 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^6))/45 - PolyLog[
                6, m2/q2])) - 75600*((Log[q2/m2]^3*((-2*Pi^4*(-1/30 + 
                   (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2 - 
                   2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                   (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - 
                PolyLog[4, m2/q2]))/6 - 2*Log[q2/m2]^2*(((-4*I)/15)*Pi^5*
                ((5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3)/3 - 
                 (5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4)/2 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^5 + 
                 (-1/2 + ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/6) + PolyLog[5, 
                m2/q2]) + 10*Log[q2/m2]*((4*Pi^6*(1/42 - 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2/2 + 
                  (5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4)/2 - 
                  3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^5 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^6))/45 - PolyLog[
                6, m2/q2]) - 20*(((8*I)/315)*Pi^7*
                ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/6 - 
                 (7*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3)/6 + 
                 (7*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^5)/2 - 
                 (7*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^6)/2 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^7) + PolyLog[7, 
                m2/q2])) - 1285200*((Log[q2/m2]^5*(-1/6*Pi^2 - 
                ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]))/120 - 
             (Log[q2/m2]^4*(((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + 
                       Log[q2/m2]))/Pi)/2 - (3*(1/2 - ((I/2)*((-I)*Pi + 
                         Log[q2/m2]))/Pi)^2)/2 + (1/2 - ((I/2)*((-I)*Pi + 
                       Log[q2/m2]))/Pi)^3) + PolyLog[3, m2/q2]))/12 + 
             (Log[q2/m2]^3*((-2*Pi^4*(-1/30 + (1/2 - ((I/2)*((-I)*Pi + 
                        Log[q2/m2]))/Pi)^2 - 2*(1/2 - ((I/2)*((-I)*Pi + 
                         Log[q2/m2]))/Pi)^3 + (1/2 - ((I/2)*((-I)*Pi + 
                        Log[q2/m2]))/Pi)^4))/3 - PolyLog[4, m2/q2]))/2 - 
             2*Log[q2/m2]^2*(((-4*I)/15)*Pi^5*((5*(1/2 - ((I/2)*((-I)*Pi + 
                        Log[q2/m2]))/Pi)^3)/3 - (5*(1/2 - ((I/2)*((-I)*Pi + 
                        Log[q2/m2]))/Pi)^4)/2 + (1/2 - ((I/2)*((-I)*Pi + 
                      Log[q2/m2]))/Pi)^5 + (-1/2 + ((I/2)*((-I)*Pi + 
                      Log[q2/m2]))/Pi)/6) + PolyLog[5, m2/q2]) + 
             5*Log[q2/m2]*((4*Pi^6*(1/42 - (1/2 - ((I/2)*((-I)*Pi + 
                        Log[q2/m2]))/Pi)^2/2 + (5*(1/2 - ((I/2)*((-I)*Pi + 
                         Log[q2/m2]))/Pi)^4)/2 - 3*(1/2 - ((I/2)*((-I)*Pi + 
                        Log[q2/m2]))/Pi)^5 + (1/2 - ((I/2)*((-I)*Pi + 
                       Log[q2/m2]))/Pi)^6))/45 - PolyLog[6, m2/q2]) - 
             6*(((8*I)/315)*Pi^7*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/
                  6 - (7*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3)/6 + 
                 (7*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^5)/2 - 
                 (7*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^6)/2 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^7) + PolyLog[7, 
                m2/q2])) - 317520*((Log[q2/m2]^4*(((4*I)/3)*Pi^3*
                 ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                  (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
                PolyLog[3, m2/q2]))/24 - (Log[q2/m2]^3*((-2*Pi^4*(-1/30 + 
                   (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2 - 
                   2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                   (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - 
                PolyLog[4, m2/q2]))/2 + 3*Log[q2/m2]^2*(((-4*I)/15)*Pi^5*
                ((5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3)/3 - 
                 (5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4)/2 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^5 + 
                 (-1/2 + ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/6) + PolyLog[5, 
                m2/q2]) - 10*Log[q2/m2]*((4*Pi^6*(1/42 - 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2/2 + 
                  (5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4)/2 - 
                  3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^5 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^6))/45 - PolyLog[
                6, m2/q2]) + 15*(((8*I)/315)*Pi^7*
                ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/6 - 
                 (7*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3)/6 + 
                 (7*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^5)/2 - 
                 (7*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^6)/2 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^7) + PolyLog[7, 
                m2/q2])) - 15120*((Log[q2/m2]^2*(((-4*I)/15)*Pi^5*
                 ((5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3)/3 - 
                  (5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4)/2 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^5 + 
                  (-1/2 + ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/6) + 
                PolyLog[5, m2/q2]))/2 - 5*Log[q2/m2]*
              ((4*Pi^6*(1/42 - (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2/
                   2 + (5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4)/2 - 
                  3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^5 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^6))/45 - PolyLog[
                6, m2/q2]) + 15*(((8*I)/315)*Pi^7*
                ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/6 - 
                 (7*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3)/6 + 
                 (7*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^5)/2 - 
                 (7*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^6)/2 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^7) + PolyLog[7, 
                m2/q2])) + 105840*Conjugate[PolyLog[2, 2, q2/m2]]*Zeta[3] - 
           5896800*Log[q2/m2]*Zeta[3] - (1723680*I)*Pi*Log[q2/m2]*Zeta[3] + 
           260400*Pi^2*Log[q2/m2]*Zeta[3] + (21840*I)*Pi^3*Log[q2/m2]*
            Zeta[3] + 861840*Log[q2/m2]^2*Zeta[3] + (226800*I)*Pi*
            Log[q2/m2]^2*Zeta[3] - 26040*Pi^2*Log[q2/m2]^2*Zeta[3] - 
           75600*Log[q2/m2]^3*Zeta[3] - (15120*I)*Pi*Log[q2/m2]^3*Zeta[3] + 
           3780*Log[q2/m2]^4*Zeta[3] + 287280*(-2*Conjugate[PolyLog[2, 2, 
                q2/m2]] + (-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
                PolyLog[2, m2/q2])^2/2)*Zeta[3] + 
           861840*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
             PolyLog[2, m2/q2])*Zeta[3] + (302400*I)*Pi*(-1/6*Pi^2 - 
             ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2])*Zeta[3] - 
           42840*Pi^2*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
             PolyLog[2, m2/q2])*Zeta[3] - 226800*
            (((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
               (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
               (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
             PolyLog[3, m2/q2])*Zeta[3] - (60480*I)*Pi*
            (((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
               (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
               (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
             PolyLog[3, m2/q2])*Zeta[3] - 302400*
            (Log[q2/m2]*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, 
                m2/q2]) - 2*(((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + 
                      Log[q2/m2]))/Pi)/2 - (3*(1/2 - ((I/2)*((-I)*Pi + 
                        Log[q2/m2]))/Pi)^2)/2 + (1/2 - ((I/2)*((-I)*Pi + 
                      Log[q2/m2]))/Pi)^3) + PolyLog[3, m2/q2]))*Zeta[3] + 
           (70560*I)*Pi*(Log[q2/m2]*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/
                2 - PolyLog[2, m2/q2]) - 2*(((4*I)/3)*Pi^3*
                ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                 (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + PolyLog[3, 
                m2/q2]))*Zeta[3] + 60480*(Log[q2/m2]*(((4*I)/3)*Pi^3*
                ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                 (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + PolyLog[3, 
                m2/q2]) - 3*((-2*Pi^4*(-1/30 + (1/2 - ((I/2)*((-I)*Pi + 
                       Log[q2/m2]))/Pi)^2 - 2*(1/2 - ((I/2)*((-I)*Pi + 
                        Log[q2/m2]))/Pi)^3 + (1/2 - ((I/2)*((-I)*Pi + 
                       Log[q2/m2]))/Pi)^4))/3 - PolyLog[4, m2/q2]))*Zeta[3] - 
           70560*((Log[q2/m2]^2*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
                PolyLog[2, m2/q2]))/2 - 2*Log[q2/m2]*(((4*I)/3)*Pi^3*
                ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                 (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + PolyLog[3, 
                m2/q2]) + 3*((-2*Pi^4*(-1/30 + (1/2 - ((I/2)*((-I)*Pi + 
                       Log[q2/m2]))/Pi)^2 - 2*(1/2 - ((I/2)*((-I)*Pi + 
                        Log[q2/m2]))/Pi)^3 + (1/2 - ((I/2)*((-I)*Pi + 
                       Log[q2/m2]))/Pi)^4))/3 - PolyLog[4, m2/q2]))*Zeta[3] + 
           45360*((-2*Pi^4*(-1/30 + (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^
                 2 - 2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - 
             PolyLog[4, m2/q2])*Zeta[3] + 226800*(Pi^4/90 - 
             (Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^3)/6 - 
             (((-I)*Pi + Log[-1 + q2/m2])^2*PolyLog[2, 1 - q2/m2])/2 + 
             ((-I)*Pi + Log[-1 + q2/m2])*PolyLog[3, 1 - q2/m2] - 
             PolyLog[4, 1 - q2/m2])*Zeta[3] + 241920*Log[q2/m2]*Zeta[3]^2 - 
           (88200*I)*Pi^3*((Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^2)/2 + 
             ((-I)*Pi + Log[-1 + q2/m2])*PolyLog[2, 1 - q2/m2] - 
             PolyLog[3, 1 - q2/m2] + Zeta[3]) + 29190*Pi^4*
            ((Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^2)/2 + 
             ((-I)*Pi + Log[-1 + q2/m2])*PolyLog[2, 1 - q2/m2] - 
             PolyLog[3, 1 - q2/m2] + Zeta[3]) - 529200*Zeta[3]*
            ((Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^2)/2 + 
             ((-I)*Pi + Log[-1 + q2/m2])*PolyLog[2, 1 - q2/m2] - 
             PolyLog[3, 1 - q2/m2] + Zeta[3]) + (861840*I)*Pi*
            ((Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])^2)/2 - 
             (-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2])^2/
              2 + Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*PolyLog[2, 1 - 
                q2/m2] - Log[q2/m2]*PolyLog[3, 1 - q2/m2] + 
             Log[q2/m2]*Zeta[3]) - 289800*Pi^2*
            ((Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])^2)/2 - 
             (-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2])^2/
              2 + Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*PolyLog[2, 1 - 
                q2/m2] - Log[q2/m2]*PolyLog[3, 1 - q2/m2] + 
             Log[q2/m2]*Zeta[3]) + (55440*I)*Pi^3*
            ((Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])^2)/2 - 
             (-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2])^2/
              2 + Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*PolyLog[2, 1 - 
                q2/m2] - Log[q2/m2]*PolyLog[3, 1 - q2/m2] + 
             Log[q2/m2]*Zeta[3]) - 861840*(3*Conjugate[PolyLog[3, 2, 
                q2/m2]] + HPL[{2, 3}, q2/m2] + 2*HPL[{3, 2}, q2/m2] + 
             (Log[q2/m2]^3*((-I)*Pi + Log[-1 + q2/m2])^2)/4 - 
             (Log[q2/m2]*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
                 PolyLog[2, m2/q2])^2)/2 + (Log[q2/m2]^2*((-I)*Pi + 
                Log[-1 + q2/m2])*PolyLog[2, 1 - q2/m2])/2 - 
             (Log[q2/m2]^2*PolyLog[3, 1 - q2/m2])/2 + (Log[q2/m2]^2*Zeta[3])/
              2) - (1134000*I)*Pi*(3*Conjugate[PolyLog[3, 2, q2/m2]] + 
             HPL[{2, 3}, q2/m2] + 2*HPL[{3, 2}, q2/m2] + 
             (Log[q2/m2]^3*((-I)*Pi + Log[-1 + q2/m2])^2)/4 - 
             (Log[q2/m2]*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
                 PolyLog[2, m2/q2])^2)/2 + (Log[q2/m2]^2*((-I)*Pi + 
                Log[-1 + q2/m2])*PolyLog[2, 1 - q2/m2])/2 - 
             (Log[q2/m2]^2*PolyLog[3, 1 - q2/m2])/2 + (Log[q2/m2]^2*Zeta[3])/
              2) + 262080*Pi^2*(3*Conjugate[PolyLog[3, 2, q2/m2]] + 
             HPL[{2, 3}, q2/m2] + 2*HPL[{3, 2}, q2/m2] + 
             (Log[q2/m2]^3*((-I)*Pi + Log[-1 + q2/m2])^2)/4 - 
             (Log[q2/m2]*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
                 PolyLog[2, m2/q2])^2)/2 + (Log[q2/m2]^2*((-I)*Pi + 
                Log[-1 + q2/m2])*PolyLog[2, 1 - q2/m2])/2 - 
             (Log[q2/m2]^2*PolyLog[3, 1 - q2/m2])/2 + (Log[q2/m2]^2*Zeta[3])/
              2) + 1134000*(-4*Conjugate[PolyLog[4, 2, q2/m2]] + 
             2*HPL[{2, 4}, q2/m2] - 3*HPL[{4, 2}, q2/m2] + 
             3*Conjugate[PolyLog[3, 2, q2/m2]]*Log[q2/m2] + 
             HPL[{2, 3}, q2/m2]*Log[q2/m2] + 2*HPL[{3, 2}, q2/m2]*
              Log[q2/m2] + (Log[q2/m2]^4*((-I)*Pi + Log[-1 + q2/m2])^2)/12 - 
             (Log[q2/m2]^2*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
                 PolyLog[2, m2/q2])^2)/4 + (Log[q2/m2]^3*((-I)*Pi + 
                Log[-1 + q2/m2])*PolyLog[2, 1 - q2/m2])/6 + 
             2*(((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                  (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
                PolyLog[3, m2/q2])^2 - (Log[q2/m2]^3*PolyLog[3, 1 - q2/m2])/
              6 - 3*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, 
                m2/q2])*((-2*Pi^4*(-1/30 + (1/2 - ((I/2)*((-I)*Pi + 
                       Log[q2/m2]))/Pi)^2 - 2*(1/2 - ((I/2)*((-I)*Pi + 
                        Log[q2/m2]))/Pi)^3 + (1/2 - ((I/2)*((-I)*Pi + 
                       Log[q2/m2]))/Pi)^4))/3 - PolyLog[4, m2/q2]) + 
             (Log[q2/m2]^3*Zeta[3])/6) + (952560*I)*Pi*
            (-4*Conjugate[PolyLog[4, 2, q2/m2]] + 2*HPL[{2, 4}, q2/m2] - 
             3*HPL[{4, 2}, q2/m2] + 3*Conjugate[PolyLog[3, 2, q2/m2]]*
              Log[q2/m2] + HPL[{2, 3}, q2/m2]*Log[q2/m2] + 
             2*HPL[{3, 2}, q2/m2]*Log[q2/m2] + (Log[q2/m2]^4*((-I)*Pi + 
                 Log[-1 + q2/m2])^2)/12 - (Log[q2/m2]^2*(-1/6*Pi^2 - 
                 ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2])^2)/4 + 
             (Log[q2/m2]^3*((-I)*Pi + Log[-1 + q2/m2])*PolyLog[2, 1 - q2/m2])/
              6 + 2*(((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/
                     Pi)/2 - (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/
                   2 + (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
                PolyLog[3, m2/q2])^2 - (Log[q2/m2]^3*PolyLog[3, 1 - q2/m2])/
              6 - 3*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, 
                m2/q2])*((-2*Pi^4*(-1/30 + (1/2 - ((I/2)*((-I)*Pi + 
                       Log[q2/m2]))/Pi)^2 - 2*(1/2 - ((I/2)*((-I)*Pi + 
                        Log[q2/m2]))/Pi)^3 + (1/2 - ((I/2)*((-I)*Pi + 
                       Log[q2/m2]))/Pi)^4))/3 - PolyLog[4, m2/q2]) + 
             (Log[q2/m2]^3*Zeta[3])/6) - 952560*
            (5*Conjugate[PolyLog[5, 2, q2/m2]] + HPL[{2, 5}, q2/m2] + 
             2*HPL[{3, 4}, q2/m2] + 3*HPL[{4, 3}, q2/m2] + 
             4*HPL[{5, 2}, q2/m2] - 4*Conjugate[PolyLog[4, 2, q2/m2]]*
              Log[q2/m2] + 2*HPL[{2, 4}, q2/m2]*Log[q2/m2] - 
             3*HPL[{4, 2}, q2/m2]*Log[q2/m2] + (3*Conjugate[PolyLog[3, 2, 
                 q2/m2]]*Log[q2/m2]^2)/2 + (HPL[{2, 3}, q2/m2]*Log[q2/m2]^2)/
              2 + HPL[{3, 2}, q2/m2]*Log[q2/m2]^2 + 
             (Log[q2/m2]^5*((-I)*Pi + Log[-1 + q2/m2])^2)/48 - 
             (Log[q2/m2]^3*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
                 PolyLog[2, m2/q2])^2)/12 + (Log[q2/m2]^4*((-I)*Pi + 
                Log[-1 + q2/m2])*PolyLog[2, 1 - q2/m2])/24 + 
             2*Log[q2/m2]*(((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + 
                       Log[q2/m2]))/Pi)/2 - (3*(1/2 - ((I/2)*((-I)*Pi + 
                         Log[q2/m2]))/Pi)^2)/2 + (1/2 - ((I/2)*((-I)*Pi + 
                       Log[q2/m2]))/Pi)^3) + PolyLog[3, m2/q2])^2 - 
             (Log[q2/m2]^4*PolyLog[3, 1 - q2/m2])/24 - 3*Log[q2/m2]*
              (-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2])*
              ((-2*Pi^4*(-1/30 + (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^
                   2 - 2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - PolyLog[
                4, m2/q2]) + (Log[q2/m2]^4*Zeta[3])/24) + 
           (378000*I)*Pi*(2*HPL[{2, 1, 3}, q2/m2] - 2*HPL[{3, 1, 2}, q2/m2] + 
             HPL[{2, 1, 2}, q2/m2]*Log[q2/m2] + 2*Conjugate[PolyLog[2, 2, 
                q2/m2]]*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, 
                m2/q2]) + (-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
                PolyLog[2, m2/q2])^3/2 - 2*Log[q2/m2]*((-I)*Pi + 
                Log[-1 + q2/m2])^2*(((4*I)/3)*Pi^3*
                ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                 (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + PolyLog[3, 
                m2/q2]) - 4*((-I)*Pi + Log[-1 + q2/m2])*PolyLog[2, 1 - q2/m2]*
              (((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                 (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + PolyLog[3, 
                m2/q2]) + 4*(((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + 
                      Log[q2/m2]))/Pi)/2 - (3*(1/2 - ((I/2)*((-I)*Pi + 
                        Log[q2/m2]))/Pi)^2)/2 + (1/2 - ((I/2)*((-I)*Pi + 
                      Log[q2/m2]))/Pi)^3) + PolyLog[3, m2/q2])*
              PolyLog[3, 1 - q2/m2] - 4*(((4*I)/3)*Pi^3*
                ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                 (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + PolyLog[3, 
                m2/q2])*Zeta[3]) + 529200*(3*Conjugate[PolyLog[3, 3, 
                q2/m2]] + 3*HPL[{2, 1, 3}, q2/m2] - HPL[{2, 3, 1}, q2/m2] - 
             2*Conjugate[PolyLog[2, 3, q2/m2]]*Log[q2/m2] - 
             HPL[{2, 1, 2}, q2/m2]*Log[q2/m2] - HPL[{2, 2, 1}, q2/m2]*
              Log[q2/m2] + (Pi^4*Log[q2/m2]^2)/180 - 
             (Log[q2/m2]^3*((-I)*Pi + Log[-1 + q2/m2])^3)/12 + 
             (-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2])^3/
              2 - (Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])^2*PolyLog[2, 
                1 - q2/m2])/4 - Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^2*
              (((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                 (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + PolyLog[3, 
                m2/q2]) - 2*((-I)*Pi + Log[-1 + q2/m2])*PolyLog[2, 1 - q2/m2]*
              (((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                 (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + PolyLog[3, 
                m2/q2]) + (Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])*PolyLog[
                3, 1 - q2/m2])/2 + 2*(((4*I)/3)*Pi^3*
                ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                 (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + PolyLog[3, 
                m2/q2])*PolyLog[3, 1 - q2/m2] - (Log[q2/m2]^2*PolyLog[4, 
                1 - q2/m2])/2 - 2*(((4*I)/3)*Pi^3*
                ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                 (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + PolyLog[3, 
                m2/q2])*Zeta[3]) + (529200*I)*Pi*
            (3*Conjugate[PolyLog[3, 3, q2/m2]] + 3*HPL[{2, 1, 3}, q2/m2] - 
             HPL[{2, 3, 1}, q2/m2] - 2*Conjugate[PolyLog[2, 3, q2/m2]]*
              Log[q2/m2] - HPL[{2, 1, 2}, q2/m2]*Log[q2/m2] - 
             HPL[{2, 2, 1}, q2/m2]*Log[q2/m2] + (Pi^4*Log[q2/m2]^2)/180 - 
             (Log[q2/m2]^3*((-I)*Pi + Log[-1 + q2/m2])^3)/12 + 
             (-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2])^3/
              2 - (Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])^2*PolyLog[2, 
                1 - q2/m2])/4 - Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^2*
              (((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                 (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + PolyLog[3, 
                m2/q2]) - 2*((-I)*Pi + Log[-1 + q2/m2])*PolyLog[2, 1 - q2/m2]*
              (((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                 (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + PolyLog[3, 
                m2/q2]) + (Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])*PolyLog[
                3, 1 - q2/m2])/2 + 2*(((4*I)/3)*Pi^3*
                ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                 (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + PolyLog[3, 
                m2/q2])*PolyLog[3, 1 - q2/m2] - (Log[q2/m2]^2*PolyLog[4, 
                1 - q2/m2])/2 - 2*(((4*I)/3)*Pi^3*
                ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                 (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + PolyLog[3, 
                m2/q2])*Zeta[3]) + (287280*I)*Pi*(-2*HPL[{2, 1, 3}, q2/m2] + 
             2*HPL[{3, 1, 2}, q2/m2] + HPL[{2, 2, 1}, q2/m2]*Log[q2/m2] - 
             (-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2])^3/
              2 + Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^2*(((4*I)/3)*Pi^3*
                ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                 (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + PolyLog[3, 
                m2/q2]) + 2*((-I)*Pi + Log[-1 + q2/m2])*PolyLog[2, 1 - q2/m2]*
              (((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                 (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + PolyLog[3, 
                m2/q2]) - 2*(((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + 
                      Log[q2/m2]))/Pi)/2 - (3*(1/2 - ((I/2)*((-I)*Pi + 
                        Log[q2/m2]))/Pi)^2)/2 + (1/2 - ((I/2)*((-I)*Pi + 
                      Log[q2/m2]))/Pi)^3) + PolyLog[3, m2/q2])*
              PolyLog[3, 1 - q2/m2] + 2*(((4*I)/3)*Pi^3*
                ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                 (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + PolyLog[3, 
                m2/q2])*Zeta[3]) + (105840*I)*Pi*
            (-3*Conjugate[PolyLog[3, 3, q2/m2]] - 3*HPL[{2, 1, 3}, q2/m2] + 
             HPL[{2, 3, 1}, q2/m2] + Conjugate[PolyLog[2, 3, q2/m2]]*
              Log[q2/m2] - Conjugate[PolyLog[2, 2, q2/m2]]*(-1/6*Pi^2 - 
               ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]) - 
             (-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2])^3/
              2 + (3*Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^2*(((4*I)/3)*Pi^3*
                 ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                  (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
                PolyLog[3, m2/q2]))/2 + 3*((-I)*Pi + Log[-1 + q2/m2])*
              PolyLog[2, 1 - q2/m2]*(((4*I)/3)*Pi^3*
                ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                 (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + PolyLog[3, 
                m2/q2]) - 3*(((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + 
                      Log[q2/m2]))/Pi)/2 - (3*(1/2 - ((I/2)*((-I)*Pi + 
                        Log[q2/m2]))/Pi)^2)/2 + (1/2 - ((I/2)*((-I)*Pi + 
                      Log[q2/m2]))/Pi)^3) + PolyLog[3, m2/q2])*
              PolyLog[3, 1 - q2/m2] + 3*(((4*I)/3)*Pi^3*
                ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                 (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + PolyLog[3, 
                m2/q2])*Zeta[3]) - 378000*(3*HPL[{2, 1, 4}, q2/m2] + 
             2*HPL[{2, 2, 3}, q2/m2] + HPL[{2, 3, 2}, q2/m2] + 
             4*HPL[{3, 1, 3}, q2/m2] + 2*HPL[{3, 2, 2}, q2/m2] + 
             3*HPL[{4, 1, 2}, q2/m2] + 2*HPL[{2, 1, 3}, q2/m2]*Log[q2/m2] - 
             2*HPL[{3, 1, 2}, q2/m2]*Log[q2/m2] + (HPL[{2, 1, 2}, q2/m2]*
               Log[q2/m2]^2)/2 + 2*Conjugate[PolyLog[2, 2, q2/m2]]*Log[q2/m2]*
              (-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]) + 
             (Log[q2/m2]*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
                 PolyLog[2, m2/q2])^3)/2 - 2*Log[q2/m2]^2*((-I)*Pi + 
                Log[-1 + q2/m2])^2*(((4*I)/3)*Pi^3*
                ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                 (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + PolyLog[3, 
                m2/q2]) - 4*Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*
              PolyLog[2, 1 - q2/m2]*(((4*I)/3)*Pi^3*
                ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                 (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + PolyLog[3, 
                m2/q2]) + 4*Log[q2/m2]*(((4*I)/3)*Pi^3*
                ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                 (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + PolyLog[3, 
                m2/q2])*PolyLog[3, 1 - q2/m2] - 4*Log[q2/m2]*(((4*I)/3)*Pi^3*
                ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                 (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + PolyLog[3, 
                m2/q2])*Zeta[3]) - 529200*(-4*Conjugate[PolyLog[4, 3, 
                q2/m2]] - HPL[{2, 1, 4}, q2/m2] - HPL[{2, 2, 3}, q2/m2] - 
             HPL[{2, 3, 2}, q2/m2] - HPL[{2, 4, 1}, q2/m2] - 
             2*HPL[{3, 1, 3}, q2/m2] - 2*HPL[{3, 2, 2}, q2/m2] - 
             2*HPL[{3, 3, 1}, q2/m2] - 3*HPL[{4, 1, 2}, q2/m2] - 
             3*HPL[{4, 2, 1}, q2/m2] + 3*Conjugate[PolyLog[3, 3, q2/m2]]*
              Log[q2/m2] + 3*HPL[{2, 1, 3}, q2/m2]*Log[q2/m2] - 
             HPL[{2, 3, 1}, q2/m2]*Log[q2/m2] - Conjugate[PolyLog[2, 3, 
                q2/m2]]*Log[q2/m2]^2 - (HPL[{2, 1, 2}, q2/m2]*Log[q2/m2]^2)/
              2 - (HPL[{2, 2, 1}, q2/m2]*Log[q2/m2]^2)/2 + 
             (Pi^4*Log[q2/m2]^3)/540 - (Log[q2/m2]^4*((-I)*Pi + 
                 Log[-1 + q2/m2])^3)/36 + (Log[q2/m2]*(-1/6*Pi^2 - 
                 ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2])^3)/2 - 
             (Log[q2/m2]^3*((-I)*Pi + Log[-1 + q2/m2])^2*PolyLog[2, 
                1 - q2/m2])/12 - Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])^2*
              (((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                 (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + PolyLog[3, 
                m2/q2]) - 2*Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*
              PolyLog[2, 1 - q2/m2]*(((4*I)/3)*Pi^3*
                ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                 (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + PolyLog[3, 
                m2/q2]) + (Log[q2/m2]^3*((-I)*Pi + Log[-1 + q2/m2])*PolyLog[
                3, 1 - q2/m2])/6 + 2*Log[q2/m2]*(((4*I)/3)*Pi^3*
                ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                 (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + PolyLog[3, 
                m2/q2])*PolyLog[3, 1 - q2/m2] - (Log[q2/m2]^3*PolyLog[4, 
                1 - q2/m2])/6 - 2*Log[q2/m2]*(((4*I)/3)*Pi^3*
                ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                 (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + PolyLog[3, 
                m2/q2])*Zeta[3]) - 287280*(HPL[{2, 2, 3}, q2/m2] + 
             2*HPL[{2, 3, 2}, q2/m2] + 3*HPL[{2, 4, 1}, q2/m2] + 
             2*HPL[{3, 2, 2}, q2/m2] + 4*HPL[{3, 3, 1}, q2/m2] + 
             3*HPL[{4, 2, 1}, q2/m2] - 2*HPL[{2, 1, 3}, q2/m2]*Log[q2/m2] + 
             2*HPL[{3, 1, 2}, q2/m2]*Log[q2/m2] + (HPL[{2, 2, 1}, q2/m2]*
               Log[q2/m2]^2)/2 - (Log[q2/m2]*(-1/6*Pi^2 - 
                 ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2])^3)/2 + 
             Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])^2*(((4*I)/3)*Pi^3*
                ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                 (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + PolyLog[3, 
                m2/q2]) + 2*Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*
              PolyLog[2, 1 - q2/m2]*(((4*I)/3)*Pi^3*
                ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                 (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + PolyLog[3, 
                m2/q2]) - 2*Log[q2/m2]*(((4*I)/3)*Pi^3*
                ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                 (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + PolyLog[3, 
                m2/q2])*PolyLog[3, 1 - q2/m2] + 2*Log[q2/m2]*(((4*I)/3)*Pi^3*
                ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                 (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + PolyLog[3, 
                m2/q2])*Zeta[3]) - 105840*(6*Conjugate[PolyLog[4, 3, 
                q2/m2]] + HPL[{3, 1, 3}, q2/m2] + HPL[{3, 2, 2}, q2/m2] + 
             HPL[{3, 3, 1}, q2/m2] + 3*HPL[{4, 1, 2}, q2/m2] + 
             3*HPL[{4, 2, 1}, q2/m2] - 3*Conjugate[PolyLog[3, 3, q2/m2]]*
              Log[q2/m2] - 3*HPL[{2, 1, 3}, q2/m2]*Log[q2/m2] + 
             HPL[{2, 3, 1}, q2/m2]*Log[q2/m2] + (Conjugate[PolyLog[2, 3, 
                 q2/m2]]*Log[q2/m2]^2)/2 - Conjugate[PolyLog[2, 2, q2/m2]]*
              Log[q2/m2]*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, 
                m2/q2]) - (Log[q2/m2]*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/
                  2 - PolyLog[2, m2/q2])^3)/2 + (3*Log[q2/m2]^2*((-I)*Pi + 
                 Log[-1 + q2/m2])^2*(((4*I)/3)*Pi^3*
                 ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                  (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
                PolyLog[3, m2/q2]))/2 + 3*Log[q2/m2]*((-I)*Pi + Log[
                -1 + q2/m2])*PolyLog[2, 1 - q2/m2]*(((4*I)/3)*Pi^3*
                ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                 (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + PolyLog[3, 
                m2/q2]) - 3*Log[q2/m2]*(((4*I)/3)*Pi^3*
                ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                 (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + PolyLog[3, 
                m2/q2])*PolyLog[3, 1 - q2/m2] + 3*Log[q2/m2]*(((4*I)/3)*Pi^3*
                ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                 (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + PolyLog[3, 
                m2/q2])*Zeta[3]) - 5670000*Log[q2/m2]*Zeta[5] - 
           (1134000*I)*Pi*Log[q2/m2]*Zeta[5] + 567000*Log[q2/m2]^2*Zeta[5] + 
           514080*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
             PolyLog[2, m2/q2])*Zeta[5] + (226800*I)*Pi*
            (-2*Conjugate[PolyLog[2, 4, q2/m2]] + HPL[{2, 1, 1, 2}, q2/m2]/
              2 - HPL[{2, 2, 1, 1}, q2/m2] + (7*Log[q2/m2]^2*((-I)*Pi + 
                 Log[-1 + q2/m2])^4)/24 - (Pi^4*(-1/6*Pi^2 - 
                ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]))/60 + 
             (Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^3*(-1/6*Pi^2 - 
                ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]))/4 + 
             (7*Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^3*PolyLog[2, 
                1 - q2/m2])/6 + (3*((-I)*Pi + Log[-1 + q2/m2])^2*(-1/6*Pi^2 - 
                ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2])*PolyLog[2, 
                1 - q2/m2])/4 + ((-I)*Pi + Log[-1 + q2/m2])^2*
              PolyLog[2, 1 - q2/m2]^2 - (3*Log[q2/m2]*((-I)*Pi + 
                 Log[-1 + q2/m2])^2*PolyLog[3, 1 - q2/m2])/2 - 
             (3*((-I)*Pi + Log[-1 + q2/m2])*(-1/6*Pi^2 - 
                ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2])*PolyLog[3, 
                1 - q2/m2])/2 - 2*((-I)*Pi + Log[-1 + q2/m2])*
              PolyLog[2, 1 - q2/m2]*PolyLog[3, 1 - q2/m2] + 
             PolyLog[3, 1 - q2/m2]^2 + Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*
              PolyLog[4, 1 - q2/m2] + (3*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^
                  2/2 - PolyLog[2, m2/q2])*PolyLog[4, 1 - q2/m2])/2 - 
             Log[q2/m2]*PolyLog[5, 1 - q2/m2] + Log[q2/m2]*((-I)*Pi + 
                Log[-1 + q2/m2])^2*Zeta[3] + 2*((-I)*Pi + Log[-1 + q2/m2])*
              PolyLog[2, 1 - q2/m2]*Zeta[3] - 2*PolyLog[3, 1 - q2/m2]*
              Zeta[3] + Zeta[3]^2 + Log[q2/m2]*Zeta[5]) - 
           226800*(3*Conjugate[PolyLog[3, 4, q2/m2]] + HPL[{2, 1, 1, 3}, 
              q2/m2] + HPL[{2, 1, 2, 2}, q2/m2] + HPL[{2, 1, 3, 1}, q2/m2] + 
             HPL[{2, 2, 1, 2}, q2/m2] + HPL[{2, 2, 2, 1}, q2/m2] + 
             HPL[{2, 3, 1, 1}, q2/m2] + 2*HPL[{3, 1, 1, 2}, q2/m2] + 
             2*HPL[{3, 1, 2, 1}, q2/m2] + 2*HPL[{3, 2, 1, 1}, q2/m2] - 
             2*Conjugate[PolyLog[2, 4, q2/m2]]*Log[q2/m2] + 
             (HPL[{2, 1, 1, 2}, q2/m2]*Log[q2/m2])/2 - 
             HPL[{2, 2, 1, 1}, q2/m2]*Log[q2/m2] + (13*Log[q2/m2]^3*
               ((-I)*Pi + Log[-1 + q2/m2])^4)/48 - (Pi^4*Log[q2/m2]*(
                -1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]))/
              60 + (Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])^3*(-1/6*Pi^2 - 
                ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]))/4 + 
             (13*Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])^3*PolyLog[2, 
                1 - q2/m2])/12 + (3*Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^2*(
                -1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2])*
               PolyLog[2, 1 - q2/m2])/4 + Log[q2/m2]*((-I)*Pi + 
                Log[-1 + q2/m2])^2*PolyLog[2, 1 - q2/m2]^2 - 
             (5*Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])^2*PolyLog[3, 
                1 - q2/m2])/4 - (3*Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*(
                -1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2])*
               PolyLog[3, 1 - q2/m2])/2 - 2*Log[q2/m2]*((-I)*Pi + Log[
                -1 + q2/m2])*PolyLog[2, 1 - q2/m2]*PolyLog[3, 1 - q2/m2] + 
             Log[q2/m2]*PolyLog[3, 1 - q2/m2]^2 + (Log[q2/m2]^2*((-I)*Pi + 
                Log[-1 + q2/m2])*PolyLog[4, 1 - q2/m2])/2 + 
             (3*Log[q2/m2]*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
                PolyLog[2, m2/q2])*PolyLog[4, 1 - q2/m2])/2 - 
             (Log[q2/m2]^2*PolyLog[5, 1 - q2/m2])/2 + Log[q2/m2]^2*
              ((-I)*Pi + Log[-1 + q2/m2])^2*Zeta[3] + 2*Log[q2/m2]*
              ((-I)*Pi + Log[-1 + q2/m2])*PolyLog[2, 1 - q2/m2]*Zeta[3] - 
             2*Log[q2/m2]*PolyLog[3, 1 - q2/m2]*Zeta[3] + 
             Log[q2/m2]*Zeta[3]^2 + (Log[q2/m2]^2*Zeta[5])/2))/15120 + 
         ((11700*I)*Pi^3*((-I)*Pi + Log[-1 + q2/m2]) - 
           5149*Pi^4*((-I)*Pi + Log[-1 + q2/m2]) + (765*I)*Pi^5*
            ((-I)*Pi + Log[-1 + q2/m2]) - 527*Pi^6*((-I)*Pi + 
             Log[-1 + q2/m2]) + (3990*I)*Pi^3*((-I)*Pi + Log[-1 + q2/m2])^2 - 
           (3475*Pi^4*((-I)*Pi + Log[-1 + q2/m2])^2)/2 + ((297*I)/2)*Pi^5*
            ((-I)*Pi + Log[-1 + q2/m2])^2 + (750*I)*Pi^3*
            ((-I)*Pi + Log[-1 + q2/m2])^3 - 
           (1543*Pi^4*((-I)*Pi + Log[-1 + q2/m2])^3)/6 + ((155*I)/2)*Pi^3*
            ((-I)*Pi + Log[-1 + q2/m2])^4 + (26280*I)*Pi*
            (4*HPL[{2, 1, 3}, q2/m2] - 2*HPL[{2, 1, 2}, q2/m2]*Log[q2/m2] - 
             2*HPL[{2, 2, 1}, q2/m2]*Log[q2/m2] + 2*HPL[{2, 3}, q2/m2]*
              ((-I)*Pi + Log[-1 + q2/m2]) + 2*HPL[{3, 2}, q2/m2]*
              ((-I)*Pi + Log[-1 + q2/m2]) + 2*Conjugate[PolyLog[2, 2, q2/m2]]*
              Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2]) - 
             2*Conjugate[PolyLog[2, 2, q2/m2]]*(-1/6*Pi^2 - 
               ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]) - 
             (Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*(-1/6*Pi^2 - 
                 ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2])^2)/2 + 
             (-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2])^3/
              2) + (75960*I)*Pi*(Pi^2/6 + ((-I)*Pi + Log[q2/m2])^2/2 - 
             Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2]) + PolyLog[2, m2/q2]) - 
           27300*Pi^2*(Pi^2/6 + ((-I)*Pi + Log[q2/m2])^2/2 - 
             Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2]) + PolyLog[2, m2/q2]) + 
           (9120*I)*Pi^3*(Pi^2/6 + ((-I)*Pi + Log[q2/m2])^2/2 - 
             Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2]) + PolyLog[2, m2/q2]) - 
           5435*Pi^4*(Pi^2/6 + ((-I)*Pi + Log[q2/m2])^2/2 - 
             Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2]) + PolyLog[2, m2/q2]) + 
           (360*I)*Pi^5*(Pi^2/6 + ((-I)*Pi + Log[q2/m2])^2/2 - 
             Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2]) + PolyLog[2, m2/q2]) - 
           75960*(((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/
                2 - (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
               (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) - 
             (Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2]))/2 - 
             Log[q2/m2]*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, 
                m2/q2]) + PolyLog[3, m2/q2]) - (117000*I)*Pi*
            (((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
               (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
               (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) - 
             (Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2]))/2 - 
             Log[q2/m2]*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, 
                m2/q2]) + PolyLog[3, m2/q2]) + 38760*Pi^2*
            (((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
               (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
               (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) - 
             (Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2]))/2 - 
             Log[q2/m2]*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, 
                m2/q2]) + PolyLog[3, m2/q2]) - (8400*I)*Pi^3*
            (((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
               (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
               (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) - 
             (Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2]))/2 - 
             Log[q2/m2]*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, 
                m2/q2]) + PolyLog[3, m2/q2]) + 4528*Pi^4*
            (((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
               (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
               (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) - 
             (Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2]))/2 - 
             Log[q2/m2]*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, 
                m2/q2]) + PolyLog[3, m2/q2]) + (4020*I)*Pi^3*
            (-1/2*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, 
                 m2/q2])^2 - ((-I)*Pi + Log[-1 + q2/m2])*(((4*I)/3)*Pi^3*
                ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                 (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + PolyLog[3, 
                m2/q2])) - (59400*I)*Pi*(6*Conjugate[PolyLog[3, 2, q2/m2]] + 
             2*HPL[{2, 3}, q2/m2] + 3*HPL[{3, 2}, q2/m2] - 
             (Log[q2/m2]*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
                 PolyLog[2, m2/q2])^2)/2 - Log[q2/m2]*((-I)*Pi + Log[
                -1 + q2/m2])*(((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + 
                      Log[q2/m2]))/Pi)/2 - (3*(1/2 - ((I/2)*((-I)*Pi + 
                        Log[q2/m2]))/Pi)^2)/2 + (1/2 - ((I/2)*((-I)*Pi + 
                      Log[q2/m2]))/Pi)^3) + PolyLog[3, m2/q2]) + 
             3*((-I)*Pi + Log[-1 + q2/m2])*((-2*Pi^4*(-1/30 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2 - 
                  2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - PolyLog[
                4, m2/q2])) + 15780*Pi^2*(6*Conjugate[PolyLog[3, 2, q2/m2]] + 
             2*HPL[{2, 3}, q2/m2] + 3*HPL[{3, 2}, q2/m2] - 
             (Log[q2/m2]*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
                 PolyLog[2, m2/q2])^2)/2 - Log[q2/m2]*((-I)*Pi + Log[
                -1 + q2/m2])*(((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + 
                      Log[q2/m2]))/Pi)/2 - (3*(1/2 - ((I/2)*((-I)*Pi + 
                        Log[q2/m2]))/Pi)^2)/2 + (1/2 - ((I/2)*((-I)*Pi + 
                      Log[q2/m2]))/Pi)^3) + PolyLog[3, m2/q2]) + 
             3*((-I)*Pi + Log[-1 + q2/m2])*((-2*Pi^4*(-1/30 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2 - 
                  2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - PolyLog[
                4, m2/q2])) - 26280*(-6*HPL[{2, 1, 4}, q2/m2] - 
             5*HPL[{2, 2, 3}, q2/m2] - 4*HPL[{2, 3, 2}, q2/m2] - 
             6*HPL[{2, 4, 1}, q2/m2] - 8*HPL[{3, 1, 3}, q2/m2] - 
             6*HPL[{3, 2, 2}, q2/m2] - 8*HPL[{3, 3, 1}, q2/m2] - 
             6*HPL[{4, 1, 2}, q2/m2] - 6*HPL[{4, 2, 1}, q2/m2] + 
             4*HPL[{2, 1, 3}, q2/m2]*Log[q2/m2] - HPL[{2, 1, 2}, q2/m2]*
              Log[q2/m2]^2 - HPL[{2, 2, 1}, q2/m2]*Log[q2/m2]^2 + 
             3*HPL[{2, 4}, q2/m2]*((-I)*Pi + Log[-1 + q2/m2]) - 
             3*HPL[{4, 2}, q2/m2]*((-I)*Pi + Log[-1 + q2/m2]) + 
             2*HPL[{2, 3}, q2/m2]*Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2]) + 
             2*HPL[{3, 2}, q2/m2]*Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2]) + 
             Conjugate[PolyLog[2, 2, q2/m2]]*Log[q2/m2]^2*((-I)*Pi + Log[
                -1 + q2/m2]) - 2*Conjugate[PolyLog[2, 2, q2/m2]]*Log[q2/m2]*
              (-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]) - 
             (Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])*(-1/6*Pi^2 - 
                 ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2])^2)/4 + 
             (Log[q2/m2]*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
                 PolyLog[2, m2/q2])^3)/2 + 4*((-I)*Pi + Log[-1 + q2/m2])*
              (((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                  (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
                PolyLog[3, m2/q2])^2 - 6*((-I)*Pi + Log[-1 + q2/m2])*
              (-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2])*
              ((-2*Pi^4*(-1/30 + (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^
                   2 - 2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - PolyLog[
                4, m2/q2])) + 117000*((2*Pi^4*(-1/30 + 
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2 - 
                2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - 
             (Log[q2/m2]^3*((-I)*Pi + Log[-1 + q2/m2]))/6 - 
             (Log[q2/m2]^2*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
                PolyLog[2, m2/q2]))/2 + Log[q2/m2]*(((4*I)/3)*Pi^3*
                ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                 (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + PolyLog[3, 
                m2/q2]) + PolyLog[4, m2/q2]) + (143640*I)*Pi*
            ((2*Pi^4*(-1/30 + (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2 - 
                2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - 
             (Log[q2/m2]^3*((-I)*Pi + Log[-1 + q2/m2]))/6 - 
             (Log[q2/m2]^2*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
                PolyLog[2, m2/q2]))/2 + Log[q2/m2]*(((4*I)/3)*Pi^3*
                ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                 (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + PolyLog[3, 
                m2/q2]) + PolyLog[4, m2/q2]) - 42600*Pi^2*
            ((2*Pi^4*(-1/30 + (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2 - 
                2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - 
             (Log[q2/m2]^3*((-I)*Pi + Log[-1 + q2/m2]))/6 - 
             (Log[q2/m2]^2*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
                PolyLog[2, m2/q2]))/2 + Log[q2/m2]*(((4*I)/3)*Pi^3*
                ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                 (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + PolyLog[3, 
                m2/q2]) + PolyLog[4, m2/q2]) + (6480*I)*Pi^3*
            ((2*Pi^4*(-1/30 + (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2 - 
                2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - 
             (Log[q2/m2]^3*((-I)*Pi + Log[-1 + q2/m2]))/6 - 
             (Log[q2/m2]^2*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
                PolyLog[2, m2/q2]))/2 + Log[q2/m2]*(((4*I)/3)*Pi^3*
                ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                 (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + PolyLog[3, 
                m2/q2]) + PolyLog[4, m2/q2]) - 
           143640*(((-4*I)/15)*Pi^5*((5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/
                    Pi)^3)/3 - (5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^
                  4)/2 + (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^5 + 
               (-1/2 + ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/6) - 
             (Log[q2/m2]^4*((-I)*Pi + Log[-1 + q2/m2]))/24 - 
             (Log[q2/m2]^3*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
                PolyLog[2, m2/q2]))/6 + (Log[q2/m2]^2*(((4*I)/3)*Pi^3*
                 ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                  (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
                PolyLog[3, m2/q2]))/2 - Log[q2/m2]*((-2*Pi^4*(-1/30 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2 - 
                  2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - PolyLog[
                4, m2/q2]) + PolyLog[5, m2/q2]) - (153000*I)*Pi*
            (((-4*I)/15)*Pi^5*((5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^
                  3)/3 - (5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4)/2 + 
               (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^5 + (-1/2 + 
                 ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/6) - 
             (Log[q2/m2]^4*((-I)*Pi + Log[-1 + q2/m2]))/24 - 
             (Log[q2/m2]^3*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
                PolyLog[2, m2/q2]))/6 + (Log[q2/m2]^2*(((4*I)/3)*Pi^3*
                 ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                  (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
                PolyLog[3, m2/q2]))/2 - Log[q2/m2]*((-2*Pi^4*(-1/30 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2 - 
                  2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - PolyLog[
                4, m2/q2]) + PolyLog[5, m2/q2]) + 34440*Pi^2*
            (((-4*I)/15)*Pi^5*((5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^
                  3)/3 - (5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4)/2 + 
               (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^5 + (-1/2 + 
                 ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/6) - 
             (Log[q2/m2]^4*((-I)*Pi + Log[-1 + q2/m2]))/24 - 
             (Log[q2/m2]^3*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
                PolyLog[2, m2/q2]))/6 + (Log[q2/m2]^2*(((4*I)/3)*Pi^3*
                 ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                  (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
                PolyLog[3, m2/q2]))/2 - Log[q2/m2]*((-2*Pi^4*(-1/30 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2 - 
                  2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - PolyLog[
                4, m2/q2]) + PolyLog[5, m2/q2]) + 
           59400*(-12*Conjugate[PolyLog[4, 2, q2/m2]] + 
             (9*HPL[{2, 4}, q2/m2])/2 - 6*HPL[{4, 2}, q2/m2] + 
             6*Conjugate[PolyLog[3, 2, q2/m2]]*Log[q2/m2] + 
             2*HPL[{2, 3}, q2/m2]*Log[q2/m2] + 3*HPL[{3, 2}, q2/m2]*
              Log[q2/m2] - (Log[q2/m2]^2*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^
                   2/2 - PolyLog[2, m2/q2])^2)/4 - (Log[q2/m2]^2*((-I)*Pi + 
                Log[-1 + q2/m2])*(((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + 
                       Log[q2/m2]))/Pi)/2 - (3*(1/2 - ((I/2)*((-I)*Pi + 
                         Log[q2/m2]))/Pi)^2)/2 + (1/2 - ((I/2)*((-I)*Pi + 
                       Log[q2/m2]))/Pi)^3) + PolyLog[3, m2/q2]))/2 + 
             5*(((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                  (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
                PolyLog[3, m2/q2])^2 + 3*Log[q2/m2]*((-I)*Pi + Log[
                -1 + q2/m2])*((-2*Pi^4*(-1/30 + (1/2 - ((I/2)*((-I)*Pi + 
                       Log[q2/m2]))/Pi)^2 - 2*(1/2 - ((I/2)*((-I)*Pi + 
                        Log[q2/m2]))/Pi)^3 + (1/2 - ((I/2)*((-I)*Pi + 
                       Log[q2/m2]))/Pi)^4))/3 - PolyLog[4, m2/q2]) - 
             (15*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2])*
               ((-2*Pi^4*(-1/30 + (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^
                    2 - 2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                   (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - 
                PolyLog[4, m2/q2]))/2 - 6*((-I)*Pi + Log[-1 + q2/m2])*
              (((-4*I)/15)*Pi^5*((5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^
                    3)/3 - (5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4)/
                  2 + (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^5 + 
                 (-1/2 + ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/6) + PolyLog[5, 
                m2/q2])) + (59400*I)*Pi*(-12*Conjugate[PolyLog[4, 2, 
                q2/m2]] + (9*HPL[{2, 4}, q2/m2])/2 - 6*HPL[{4, 2}, q2/m2] + 
             6*Conjugate[PolyLog[3, 2, q2/m2]]*Log[q2/m2] + 
             2*HPL[{2, 3}, q2/m2]*Log[q2/m2] + 3*HPL[{3, 2}, q2/m2]*
              Log[q2/m2] - (Log[q2/m2]^2*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^
                   2/2 - PolyLog[2, m2/q2])^2)/4 - (Log[q2/m2]^2*((-I)*Pi + 
                Log[-1 + q2/m2])*(((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + 
                       Log[q2/m2]))/Pi)/2 - (3*(1/2 - ((I/2)*((-I)*Pi + 
                         Log[q2/m2]))/Pi)^2)/2 + (1/2 - ((I/2)*((-I)*Pi + 
                       Log[q2/m2]))/Pi)^3) + PolyLog[3, m2/q2]))/2 + 
             5*(((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                  (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
                PolyLog[3, m2/q2])^2 + 3*Log[q2/m2]*((-I)*Pi + Log[
                -1 + q2/m2])*((-2*Pi^4*(-1/30 + (1/2 - ((I/2)*((-I)*Pi + 
                       Log[q2/m2]))/Pi)^2 - 2*(1/2 - ((I/2)*((-I)*Pi + 
                        Log[q2/m2]))/Pi)^3 + (1/2 - ((I/2)*((-I)*Pi + 
                       Log[q2/m2]))/Pi)^4))/3 - PolyLog[4, m2/q2]) - 
             (15*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2])*
               ((-2*Pi^4*(-1/30 + (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^
                    2 - 2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                   (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - 
                PolyLog[4, m2/q2]))/2 - 6*((-I)*Pi + Log[-1 + q2/m2])*
              (((-4*I)/15)*Pi^5*((5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^
                    3)/3 - (5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4)/
                  2 + (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^5 + 
                 (-1/2 + ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/6) + PolyLog[5, 
                m2/q2])) + (46440*I)*Pi*(8*Conjugate[PolyLog[4, 2, q2/m2]] - 
             3*HPL[{2, 4}, q2/m2] + 4*HPL[{4, 2}, q2/m2] - 
             2*Conjugate[PolyLog[3, 2, q2/m2]]*Log[q2/m2] - 
             HPL[{2, 3}, q2/m2]*Log[q2/m2] - HPL[{3, 2}, q2/m2]*Log[q2/m2] - 
             4*(((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                  (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
                PolyLog[3, m2/q2])^2 - Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*
              ((-2*Pi^4*(-1/30 + (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^
                   2 - 2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - PolyLog[
                4, m2/q2]) + 6*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
               PolyLog[2, m2/q2])*((-2*Pi^4*(-1/30 + (1/2 - ((I/2)*((-I)*Pi + 
                       Log[q2/m2]))/Pi)^2 - 2*(1/2 - ((I/2)*((-I)*Pi + 
                        Log[q2/m2]))/Pi)^3 + (1/2 - ((I/2)*((-I)*Pi + 
                       Log[q2/m2]))/Pi)^4))/3 - PolyLog[4, m2/q2]) + 
             4*((-I)*Pi + Log[-1 + q2/m2])*(((-4*I)/15)*Pi^5*
                ((5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3)/3 - 
                 (5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4)/2 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^5 + 
                 (-1/2 + ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/6) + PolyLog[5, 
                m2/q2])) - 46440*(-20*Conjugate[PolyLog[5, 2, q2/m2]] - 
             6*HPL[{2, 5}, q2/m2] - 9*HPL[{3, 4}, q2/m2] - 
             10*HPL[{4, 3}, q2/m2] - 10*HPL[{5, 2}, q2/m2] + 
             8*Conjugate[PolyLog[4, 2, q2/m2]]*Log[q2/m2] - 
             3*HPL[{2, 4}, q2/m2]*Log[q2/m2] + 4*HPL[{4, 2}, q2/m2]*
              Log[q2/m2] - Conjugate[PolyLog[3, 2, q2/m2]]*Log[q2/m2]^2 - 
             (HPL[{2, 3}, q2/m2]*Log[q2/m2]^2)/2 - (HPL[{3, 2}, q2/m2]*
               Log[q2/m2]^2)/2 - 4*Log[q2/m2]*(((4*I)/3)*Pi^3*
                 ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                  (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
                PolyLog[3, m2/q2])^2 - (Log[q2/m2]^2*((-I)*Pi + 
                Log[-1 + q2/m2])*((-2*Pi^4*(-1/30 + (1/2 - ((I/2)*((-I)*Pi + 
                        Log[q2/m2]))/Pi)^2 - 2*(1/2 - ((I/2)*((-I)*Pi + 
                         Log[q2/m2]))/Pi)^3 + (1/2 - ((I/2)*((-I)*Pi + 
                        Log[q2/m2]))/Pi)^4))/3 - PolyLog[4, m2/q2]))/2 + 
             6*Log[q2/m2]*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[
                2, m2/q2])*((-2*Pi^4*(-1/30 + (1/2 - ((I/2)*((-I)*Pi + 
                       Log[q2/m2]))/Pi)^2 - 2*(1/2 - ((I/2)*((-I)*Pi + 
                        Log[q2/m2]))/Pi)^3 + (1/2 - ((I/2)*((-I)*Pi + 
                       Log[q2/m2]))/Pi)^4))/3 - PolyLog[4, m2/q2]) + 
             4*Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*(((-4*I)/15)*Pi^5*
                ((5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3)/3 - 
                 (5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4)/2 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^5 + 
                 (-1/2 + ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/6) + PolyLog[5, 
                m2/q2]) - 10*((-I)*Pi + Log[-1 + q2/m2])*
              ((4*Pi^6*(1/42 - (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2/
                   2 + (5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4)/2 - 
                  3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^5 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^6))/45 - PolyLog[
                6, m2/q2])) - 59400*(20*Conjugate[PolyLog[5, 2, q2/m2]] + 
             4*HPL[{2, 5}, q2/m2] + 7*HPL[{3, 4}, q2/m2] + 
             9*HPL[{4, 3}, q2/m2] + 10*HPL[{5, 2}, q2/m2] - 
             12*Conjugate[PolyLog[4, 2, q2/m2]]*Log[q2/m2] + 
             (9*HPL[{2, 4}, q2/m2]*Log[q2/m2])/2 - 6*HPL[{4, 2}, q2/m2]*
              Log[q2/m2] + 3*Conjugate[PolyLog[3, 2, q2/m2]]*Log[q2/m2]^2 + 
             HPL[{2, 3}, q2/m2]*Log[q2/m2]^2 + (3*HPL[{3, 2}, q2/m2]*
               Log[q2/m2]^2)/2 - (Log[q2/m2]^3*(-1/6*Pi^2 - 
                 ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2])^2)/12 - 
             (Log[q2/m2]^3*((-I)*Pi + Log[-1 + q2/m2])*(((4*I)/3)*Pi^3*
                 ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                  (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
                PolyLog[3, m2/q2]))/6 + 5*Log[q2/m2]*(((4*I)/3)*Pi^3*
                 ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                  (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
                PolyLog[3, m2/q2])^2 + (3*Log[q2/m2]^2*((-I)*Pi + 
                Log[-1 + q2/m2])*((-2*Pi^4*(-1/30 + (1/2 - ((I/2)*((-I)*Pi + 
                        Log[q2/m2]))/Pi)^2 - 2*(1/2 - ((I/2)*((-I)*Pi + 
                         Log[q2/m2]))/Pi)^3 + (1/2 - ((I/2)*((-I)*Pi + 
                        Log[q2/m2]))/Pi)^4))/3 - PolyLog[4, m2/q2]))/2 - 
             (15*Log[q2/m2]*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
                PolyLog[2, m2/q2])*((-2*Pi^4*(-1/30 + (1/2 - 
                     ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2 - 
                   2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                   (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - 
                PolyLog[4, m2/q2]))/2 - 6*Log[q2/m2]*((-I)*Pi + Log[
                -1 + q2/m2])*(((-4*I)/15)*Pi^5*
                ((5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3)/3 - 
                 (5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4)/2 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^5 + 
                 (-1/2 + ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/6) + PolyLog[5, 
                m2/q2]) + 10*((-I)*Pi + Log[-1 + q2/m2])*
              ((4*Pi^6*(1/42 - (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2/
                   2 + (5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4)/2 - 
                  3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^5 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^6))/45 - PolyLog[
                6, m2/q2])) + 153000*((-4*Pi^6*(1/42 - 
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2/2 + 
                (5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4)/2 - 
                3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^5 + 
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^6))/45 - 
             (Log[q2/m2]^5*((-I)*Pi + Log[-1 + q2/m2]))/120 - 
             (Log[q2/m2]^4*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
                PolyLog[2, m2/q2]))/24 + (Log[q2/m2]^3*(((4*I)/3)*Pi^3*
                 ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                  (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
                PolyLog[3, m2/q2]))/6 - (Log[q2/m2]^2*((-2*Pi^4*(-1/30 + 
                   (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2 - 
                   2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                   (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - 
                PolyLog[4, m2/q2]))/2 + Log[q2/m2]*(((-4*I)/15)*Pi^5*
                ((5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3)/3 - 
                 (5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4)/2 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^5 + 
                 (-1/2 + ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/6) + PolyLog[5, 
                m2/q2]) + PolyLog[6, m2/q2]) + (122760*I)*Pi*
            ((-4*Pi^6*(1/42 - (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2/2 + 
                (5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4)/2 - 
                3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^5 + 
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^6))/45 - 
             (Log[q2/m2]^5*((-I)*Pi + Log[-1 + q2/m2]))/120 - 
             (Log[q2/m2]^4*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
                PolyLog[2, m2/q2]))/24 + (Log[q2/m2]^3*(((4*I)/3)*Pi^3*
                 ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                  (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
                PolyLog[3, m2/q2]))/6 - (Log[q2/m2]^2*((-2*Pi^4*(-1/30 + 
                   (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2 - 
                   2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                   (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - 
                PolyLog[4, m2/q2]))/2 + Log[q2/m2]*(((-4*I)/15)*Pi^5*
                ((5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3)/3 - 
                 (5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4)/2 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^5 + 
                 (-1/2 + ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/6) + PolyLog[5, 
                m2/q2]) + PolyLog[6, m2/q2]) - 
           122760*(((8*I)/315)*Pi^7*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/
                  Pi)/6 - (7*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3)/
                6 + (7*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^5)/2 - 
               (7*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^6)/2 + 
               (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^7) - 
             (Log[q2/m2]^6*((-I)*Pi + Log[-1 + q2/m2]))/720 - 
             (Log[q2/m2]^5*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
                PolyLog[2, m2/q2]))/120 + (Log[q2/m2]^4*(((4*I)/3)*Pi^3*
                 ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                  (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
                PolyLog[3, m2/q2]))/24 - (Log[q2/m2]^3*((-2*Pi^4*(-1/30 + 
                   (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2 - 
                   2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                   (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - 
                PolyLog[4, m2/q2]))/6 + (Log[q2/m2]^2*(((-4*I)/15)*Pi^5*
                 ((5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3)/3 - 
                  (5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4)/2 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^5 + 
                  (-1/2 + ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/6) + 
                PolyLog[5, m2/q2]))/2 - Log[q2/m2]*((4*Pi^6*(1/42 - 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2/2 + 
                  (5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4)/2 - 
                  3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^5 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^6))/45 - PolyLog[
                6, m2/q2]) + PolyLog[7, m2/q2]) + 
           70200*((-I)*Pi + Log[-1 + q2/m2])*Zeta[3] + (27360*I)*Pi*
            ((-I)*Pi + Log[-1 + q2/m2])*Zeta[3] - 5100*Pi^2*
            ((-I)*Pi + Log[-1 + q2/m2])*Zeta[3] - (1440*I)*Pi^3*
            ((-I)*Pi + Log[-1 + q2/m2])*Zeta[3] + 
           23940*((-I)*Pi + Log[-1 + q2/m2])^2*Zeta[3] + 
           1050*Pi^2*((-I)*Pi + Log[-1 + q2/m2])^2*Zeta[3] + 
           4500*((-I)*Pi + Log[-1 + q2/m2])^3*Zeta[3] - 
           (480*I)*Pi*((-I)*Pi + Log[-1 + q2/m2])^3*Zeta[3] + 
           465*((-I)*Pi + Log[-1 + q2/m2])^4*Zeta[3] + 
           27360*(Pi^2/6 + ((-I)*Pi + Log[q2/m2])^2/2 - Log[q2/m2]*
              ((-I)*Pi + Log[-1 + q2/m2]) + PolyLog[2, m2/q2])*Zeta[3] - 
           (8400*I)*Pi*(Pi^2/6 + ((-I)*Pi + Log[q2/m2])^2/2 - 
             Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2]) + PolyLog[2, m2/q2])*
            Zeta[3] + 3280*Pi^2*(Pi^2/6 + ((-I)*Pi + Log[q2/m2])^2/2 - 
             Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2]) + PolyLog[2, m2/q2])*
            Zeta[3] + 8400*(((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + 
                    Log[q2/m2]))/Pi)/2 - (3*(1/2 - ((I/2)*((-I)*Pi + 
                      Log[q2/m2]))/Pi)^2)/2 + (1/2 - ((I/2)*((-I)*Pi + 
                    Log[q2/m2]))/Pi)^3) - (Log[q2/m2]^2*((-I)*Pi + 
                Log[-1 + q2/m2]))/2 - Log[q2/m2]*(-1/6*Pi^2 - 
               ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]) + 
             PolyLog[3, m2/q2])*Zeta[3] + (14160*I)*Pi*
            (((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
               (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
               (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) - 
             (Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2]))/2 - 
             Log[q2/m2]*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, 
                m2/q2]) + PolyLog[3, m2/q2])*Zeta[3] + 
           24120*(-1/2*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
                PolyLog[2, m2/q2])^2 - ((-I)*Pi + Log[-1 + q2/m2])*
              (((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                 (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + PolyLog[3, 
                m2/q2]))*Zeta[3] - 14160*((2*Pi^4*(-1/30 + 
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2 - 
                2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - 
             (Log[q2/m2]^3*((-I)*Pi + Log[-1 + q2/m2]))/6 - 
             (Log[q2/m2]^2*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
                PolyLog[2, m2/q2]))/2 + Log[q2/m2]*(((4*I)/3)*Pi^3*
                ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                 (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + PolyLog[3, 
                m2/q2]) + PolyLog[4, m2/q2])*Zeta[3] - 
           6840*((-I)*Pi + Log[-1 + q2/m2])*Zeta[3]^2 - (70200*I)*Pi*
            (Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^2 + 
             ((-I)*Pi + Log[-1 + q2/m2])*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^
                 2/2 - PolyLog[2, m2/q2]) + ((-I)*Pi + Log[-1 + q2/m2])*
              PolyLog[2, 1 - q2/m2] - PolyLog[3, 1 - q2/m2] + Zeta[3]) + 
           26220*Pi^2*(Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^2 + 
             ((-I)*Pi + Log[-1 + q2/m2])*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^
                 2/2 - PolyLog[2, m2/q2]) + ((-I)*Pi + Log[-1 + q2/m2])*
              PolyLog[2, 1 - q2/m2] - PolyLog[3, 1 - q2/m2] + Zeta[3]) - 
           (6600*I)*Pi^3*(Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^2 + 
             ((-I)*Pi + Log[-1 + q2/m2])*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^
                 2/2 - PolyLog[2, m2/q2]) + ((-I)*Pi + Log[-1 + q2/m2])*
              PolyLog[2, 1 - q2/m2] - PolyLog[3, 1 - q2/m2] + Zeta[3]) + 
           3383*Pi^4*(Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^2 + 
             ((-I)*Pi + Log[-1 + q2/m2])*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^
                 2/2 - PolyLog[2, m2/q2]) + ((-I)*Pi + Log[-1 + q2/m2])*
              PolyLog[2, 1 - q2/m2] - PolyLog[3, 1 - q2/m2] + Zeta[3]) + 
           (9360*I)*Pi*Zeta[3]*(Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^2 + 
             ((-I)*Pi + Log[-1 + q2/m2])*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^
                 2/2 - PolyLog[2, m2/q2]) + ((-I)*Pi + Log[-1 + q2/m2])*
              PolyLog[2, 1 - q2/m2] - PolyLog[3, 1 - q2/m2] + Zeta[3]) + 
           (61560*I)*Pi*(2*Conjugate[PolyLog[2, 2, q2/m2]] - 
             Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])^2 - 
             Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*(-1/6*Pi^2 - 
               ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]) + 
             (-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2])^2/
              2 - 2*Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*PolyLog[2, 1 - 
                q2/m2] + 2*((-I)*Pi + Log[-1 + q2/m2])*(((4*I)/3)*Pi^3*
                ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                 (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + PolyLog[3, 
                m2/q2]) + 2*Log[q2/m2]*PolyLog[3, 1 - q2/m2] - 
             2*Log[q2/m2]*Zeta[3]) - 21300*Pi^2*
            (2*Conjugate[PolyLog[2, 2, q2/m2]] - Log[q2/m2]^2*
              ((-I)*Pi + Log[-1 + q2/m2])^2 - Log[q2/m2]*((-I)*Pi + Log[
                -1 + q2/m2])*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
               PolyLog[2, m2/q2]) + (-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
                PolyLog[2, m2/q2])^2/2 - 2*Log[q2/m2]*((-I)*Pi + Log[
                -1 + q2/m2])*PolyLog[2, 1 - q2/m2] + 
             2*((-I)*Pi + Log[-1 + q2/m2])*(((4*I)/3)*Pi^3*
                ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                 (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + PolyLog[3, 
                m2/q2]) + 2*Log[q2/m2]*PolyLog[3, 1 - q2/m2] - 
             2*Log[q2/m2]*Zeta[3]) + (3840*I)*Pi^3*
            (2*Conjugate[PolyLog[2, 2, q2/m2]] - Log[q2/m2]^2*
              ((-I)*Pi + Log[-1 + q2/m2])^2 - Log[q2/m2]*((-I)*Pi + Log[
                -1 + q2/m2])*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
               PolyLog[2, m2/q2]) + (-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
                PolyLog[2, m2/q2])^2/2 - 2*Log[q2/m2]*((-I)*Pi + Log[
                -1 + q2/m2])*PolyLog[2, 1 - q2/m2] + 
             2*((-I)*Pi + Log[-1 + q2/m2])*(((4*I)/3)*Pi^3*
                ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                 (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + PolyLog[3, 
                m2/q2]) + 2*Log[q2/m2]*PolyLog[3, 1 - q2/m2] - 
             2*Log[q2/m2]*Zeta[3]) - 4320*Zeta[3]*
            (2*Conjugate[PolyLog[2, 2, q2/m2]] - Log[q2/m2]^2*
              ((-I)*Pi + Log[-1 + q2/m2])^2 - Log[q2/m2]*((-I)*Pi + Log[
                -1 + q2/m2])*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
               PolyLog[2, m2/q2]) + (-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
                PolyLog[2, m2/q2])^2/2 - 2*Log[q2/m2]*((-I)*Pi + Log[
                -1 + q2/m2])*PolyLog[2, 1 - q2/m2] + 
             2*((-I)*Pi + Log[-1 + q2/m2])*(((4*I)/3)*Pi^3*
                ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                 (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + PolyLog[3, 
                m2/q2]) + 2*Log[q2/m2]*PolyLog[3, 1 - q2/m2] - 
             2*Log[q2/m2]*Zeta[3]) + 70200*(-Conjugate[PolyLog[2, 2, 
                q2/m2]] + (3*Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])^2)/4 + 
             Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*(-1/6*Pi^2 - 
               ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]) + 
             Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*PolyLog[2, 1 - q2/m2] - 
             ((-I)*Pi + Log[-1 + q2/m2])*(((4*I)/3)*Pi^3*
                ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                 (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + PolyLog[3, 
                m2/q2]) - Log[q2/m2]*PolyLog[3, 1 - q2/m2] + 
             Log[q2/m2]*Zeta[3]) + (102600*I)*Pi*
            (-Conjugate[PolyLog[2, 2, q2/m2]] + (3*Log[q2/m2]^2*((-I)*Pi + 
                 Log[-1 + q2/m2])^2)/4 + Log[q2/m2]*((-I)*Pi + Log[
                -1 + q2/m2])*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
               PolyLog[2, m2/q2]) + Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*
              PolyLog[2, 1 - q2/m2] - ((-I)*Pi + Log[-1 + q2/m2])*
              (((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                 (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + PolyLog[3, 
                m2/q2]) - Log[q2/m2]*PolyLog[3, 1 - q2/m2] + 
             Log[q2/m2]*Zeta[3]) - 31200*Pi^2*(-Conjugate[PolyLog[2, 2, 
                q2/m2]] + (3*Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])^2)/4 + 
             Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*(-1/6*Pi^2 - 
               ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]) + 
             Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*PolyLog[2, 1 - q2/m2] - 
             ((-I)*Pi + Log[-1 + q2/m2])*(((4*I)/3)*Pi^3*
                ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                 (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + PolyLog[3, 
                m2/q2]) - Log[q2/m2]*PolyLog[3, 1 - q2/m2] + 
             Log[q2/m2]*Zeta[3]) + (4920*I)*Pi^3*
            (-Conjugate[PolyLog[2, 2, q2/m2]] + (3*Log[q2/m2]^2*((-I)*Pi + 
                 Log[-1 + q2/m2])^2)/4 + Log[q2/m2]*((-I)*Pi + Log[
                -1 + q2/m2])*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
               PolyLog[2, m2/q2]) + Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*
              PolyLog[2, 1 - q2/m2] - ((-I)*Pi + Log[-1 + q2/m2])*
              (((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                 (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + PolyLog[3, 
                m2/q2]) - Log[q2/m2]*PolyLog[3, 1 - q2/m2] + 
             Log[q2/m2]*Zeta[3]) - 9360*Zeta[3]*
            (-Conjugate[PolyLog[2, 2, q2/m2]] + (3*Log[q2/m2]^2*((-I)*Pi + 
                 Log[-1 + q2/m2])^2)/4 + Log[q2/m2]*((-I)*Pi + Log[
                -1 + q2/m2])*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
               PolyLog[2, m2/q2]) + Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*
              PolyLog[2, 1 - q2/m2] - ((-I)*Pi + Log[-1 + q2/m2])*
              (((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                 (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + PolyLog[3, 
                m2/q2]) - Log[q2/m2]*PolyLog[3, 1 - q2/m2] + 
             Log[q2/m2]*Zeta[3]) - 61560*(-6*Conjugate[PolyLog[3, 2, 
                q2/m2]] - HPL[{2, 3}, q2/m2] - 2*HPL[{3, 2}, q2/m2] + 
             2*Conjugate[PolyLog[2, 2, q2/m2]]*Log[q2/m2] - 
             (Log[q2/m2]^3*((-I)*Pi + Log[-1 + q2/m2])^2)/2 - 
             (Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])*(-1/6*Pi^2 - 
                ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]))/2 + 
             (Log[q2/m2]*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
                 PolyLog[2, m2/q2])^2)/2 - Log[q2/m2]^2*((-I)*Pi + Log[
                -1 + q2/m2])*PolyLog[2, 1 - q2/m2] + 2*Log[q2/m2]*
              ((-I)*Pi + Log[-1 + q2/m2])*(((4*I)/3)*Pi^3*
                ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                 (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + PolyLog[3, 
                m2/q2]) + Log[q2/m2]^2*PolyLog[3, 1 - q2/m2] - 
             3*((-I)*Pi + Log[-1 + q2/m2])*((-2*Pi^4*(-1/30 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2 - 
                  2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - PolyLog[
                4, m2/q2]) - Log[q2/m2]^2*Zeta[3]) - (81000*I)*Pi*
            (-6*Conjugate[PolyLog[3, 2, q2/m2]] - HPL[{2, 3}, q2/m2] - 
             2*HPL[{3, 2}, q2/m2] + 2*Conjugate[PolyLog[2, 2, q2/m2]]*
              Log[q2/m2] - (Log[q2/m2]^3*((-I)*Pi + Log[-1 + q2/m2])^2)/2 - 
             (Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])*(-1/6*Pi^2 - 
                ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]))/2 + 
             (Log[q2/m2]*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
                 PolyLog[2, m2/q2])^2)/2 - Log[q2/m2]^2*((-I)*Pi + Log[
                -1 + q2/m2])*PolyLog[2, 1 - q2/m2] + 2*Log[q2/m2]*
              ((-I)*Pi + Log[-1 + q2/m2])*(((4*I)/3)*Pi^3*
                ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                 (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + PolyLog[3, 
                m2/q2]) + Log[q2/m2]^2*PolyLog[3, 1 - q2/m2] - 
             3*((-I)*Pi + Log[-1 + q2/m2])*((-2*Pi^4*(-1/30 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2 - 
                  2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - PolyLog[
                4, m2/q2]) - Log[q2/m2]^2*Zeta[3]) + 18840*Pi^2*
            (-6*Conjugate[PolyLog[3, 2, q2/m2]] - HPL[{2, 3}, q2/m2] - 
             2*HPL[{3, 2}, q2/m2] + 2*Conjugate[PolyLog[2, 2, q2/m2]]*
              Log[q2/m2] - (Log[q2/m2]^3*((-I)*Pi + Log[-1 + q2/m2])^2)/2 - 
             (Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])*(-1/6*Pi^2 - 
                ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]))/2 + 
             (Log[q2/m2]*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
                 PolyLog[2, m2/q2])^2)/2 - Log[q2/m2]^2*((-I)*Pi + Log[
                -1 + q2/m2])*PolyLog[2, 1 - q2/m2] + 2*Log[q2/m2]*
              ((-I)*Pi + Log[-1 + q2/m2])*(((4*I)/3)*Pi^3*
                ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                 (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + PolyLog[3, 
                m2/q2]) + Log[q2/m2]^2*PolyLog[3, 1 - q2/m2] - 
             3*((-I)*Pi + Log[-1 + q2/m2])*((-2*Pi^4*(-1/30 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2 - 
                  2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - PolyLog[
                4, m2/q2]) - Log[q2/m2]^2*Zeta[3]) - 
           102600*(Conjugate[PolyLog[3, 2, q2/m2]] - Conjugate[PolyLog[2, 2, 
                q2/m2]]*Log[q2/m2] + (Log[q2/m2]^3*((-I)*Pi + 
                 Log[-1 + q2/m2])^2)/3 + (Log[q2/m2]^2*((-I)*Pi + 
                Log[-1 + q2/m2])*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
                PolyLog[2, m2/q2]))/2 + (Log[q2/m2]^2*((-I)*Pi + 
                Log[-1 + q2/m2])*PolyLog[2, 1 - q2/m2])/2 - 
             Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*(((4*I)/3)*Pi^3*
                ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                 (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + PolyLog[3, 
                m2/q2]) - (Log[q2/m2]^2*PolyLog[3, 1 - q2/m2])/2 + 
             ((-I)*Pi + Log[-1 + q2/m2])*((-2*Pi^4*(-1/30 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2 - 
                  2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - PolyLog[
                4, m2/q2]) + (Log[q2/m2]^2*Zeta[3])/2) - (113400*I)*Pi*
            (Conjugate[PolyLog[3, 2, q2/m2]] - Conjugate[PolyLog[2, 2, 
                q2/m2]]*Log[q2/m2] + (Log[q2/m2]^3*((-I)*Pi + 
                 Log[-1 + q2/m2])^2)/3 + (Log[q2/m2]^2*((-I)*Pi + 
                Log[-1 + q2/m2])*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
                PolyLog[2, m2/q2]))/2 + (Log[q2/m2]^2*((-I)*Pi + 
                Log[-1 + q2/m2])*PolyLog[2, 1 - q2/m2])/2 - 
             Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*(((4*I)/3)*Pi^3*
                ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                 (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + PolyLog[3, 
                m2/q2]) - (Log[q2/m2]^2*PolyLog[3, 1 - q2/m2])/2 + 
             ((-I)*Pi + Log[-1 + q2/m2])*((-2*Pi^4*(-1/30 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2 - 
                  2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - PolyLog[
                4, m2/q2]) + (Log[q2/m2]^2*Zeta[3])/2) + 
           25680*Pi^2*(Conjugate[PolyLog[3, 2, q2/m2]] - 
             Conjugate[PolyLog[2, 2, q2/m2]]*Log[q2/m2] + 
             (Log[q2/m2]^3*((-I)*Pi + Log[-1 + q2/m2])^2)/3 + 
             (Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])*(-1/6*Pi^2 - 
                ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]))/2 + 
             (Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])*PolyLog[2, 1 - q2/m2])/
              2 - Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*(((4*I)/3)*Pi^3*
                ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                 (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + PolyLog[3, 
                m2/q2]) - (Log[q2/m2]^2*PolyLog[3, 1 - q2/m2])/2 + 
             ((-I)*Pi + Log[-1 + q2/m2])*((-2*Pi^4*(-1/30 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2 - 
                  2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - PolyLog[
                4, m2/q2]) + (Log[q2/m2]^2*Zeta[3])/2) + 
           81000*(8*Conjugate[PolyLog[4, 2, q2/m2]] - 2*HPL[{2, 4}, q2/m2] + 
             3*HPL[{4, 2}, q2/m2] - 6*Conjugate[PolyLog[3, 2, q2/m2]]*
              Log[q2/m2] - HPL[{2, 3}, q2/m2]*Log[q2/m2] - 
             2*HPL[{3, 2}, q2/m2]*Log[q2/m2] + Conjugate[PolyLog[2, 2, 
                q2/m2]]*Log[q2/m2]^2 - (Log[q2/m2]^4*((-I)*Pi + 
                 Log[-1 + q2/m2])^2)/6 - (Log[q2/m2]^3*((-I)*Pi + 
                Log[-1 + q2/m2])*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
                PolyLog[2, m2/q2]))/6 + (Log[q2/m2]^2*(-1/6*Pi^2 - 
                 ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2])^2)/4 - 
             (Log[q2/m2]^3*((-I)*Pi + Log[-1 + q2/m2])*PolyLog[2, 1 - q2/m2])/
              3 + Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])*(((4*I)/3)*Pi^3*
                ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                 (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + PolyLog[3, 
                m2/q2]) - 2*(((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + 
                       Log[q2/m2]))/Pi)/2 - (3*(1/2 - ((I/2)*((-I)*Pi + 
                         Log[q2/m2]))/Pi)^2)/2 + (1/2 - ((I/2)*((-I)*Pi + 
                       Log[q2/m2]))/Pi)^3) + PolyLog[3, m2/q2])^2 + 
             (Log[q2/m2]^3*PolyLog[3, 1 - q2/m2])/3 - 3*Log[q2/m2]*
              ((-I)*Pi + Log[-1 + q2/m2])*((-2*Pi^4*(-1/30 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2 - 
                  2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - PolyLog[
                4, m2/q2]) + 3*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
               PolyLog[2, m2/q2])*((-2*Pi^4*(-1/30 + (1/2 - ((I/2)*((-I)*Pi + 
                       Log[q2/m2]))/Pi)^2 - 2*(1/2 - ((I/2)*((-I)*Pi + 
                        Log[q2/m2]))/Pi)^3 + (1/2 - ((I/2)*((-I)*Pi + 
                       Log[q2/m2]))/Pi)^4))/3 - PolyLog[4, m2/q2]) + 
             4*((-I)*Pi + Log[-1 + q2/m2])*(((-4*I)/15)*Pi^5*
                ((5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3)/3 - 
                 (5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4)/2 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^5 + 
                 (-1/2 + ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/6) + PolyLog[5, 
                m2/q2]) - (Log[q2/m2]^3*Zeta[3])/3) + (68040*I)*Pi*
            (8*Conjugate[PolyLog[4, 2, q2/m2]] - 2*HPL[{2, 4}, q2/m2] + 
             3*HPL[{4, 2}, q2/m2] - 6*Conjugate[PolyLog[3, 2, q2/m2]]*
              Log[q2/m2] - HPL[{2, 3}, q2/m2]*Log[q2/m2] - 
             2*HPL[{3, 2}, q2/m2]*Log[q2/m2] + Conjugate[PolyLog[2, 2, 
                q2/m2]]*Log[q2/m2]^2 - (Log[q2/m2]^4*((-I)*Pi + 
                 Log[-1 + q2/m2])^2)/6 - (Log[q2/m2]^3*((-I)*Pi + 
                Log[-1 + q2/m2])*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
                PolyLog[2, m2/q2]))/6 + (Log[q2/m2]^2*(-1/6*Pi^2 - 
                 ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2])^2)/4 - 
             (Log[q2/m2]^3*((-I)*Pi + Log[-1 + q2/m2])*PolyLog[2, 1 - q2/m2])/
              3 + Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])*(((4*I)/3)*Pi^3*
                ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                 (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + PolyLog[3, 
                m2/q2]) - 2*(((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + 
                       Log[q2/m2]))/Pi)/2 - (3*(1/2 - ((I/2)*((-I)*Pi + 
                         Log[q2/m2]))/Pi)^2)/2 + (1/2 - ((I/2)*((-I)*Pi + 
                       Log[q2/m2]))/Pi)^3) + PolyLog[3, m2/q2])^2 + 
             (Log[q2/m2]^3*PolyLog[3, 1 - q2/m2])/3 - 3*Log[q2/m2]*
              ((-I)*Pi + Log[-1 + q2/m2])*((-2*Pi^4*(-1/30 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2 - 
                  2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - PolyLog[
                4, m2/q2]) + 3*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
               PolyLog[2, m2/q2])*((-2*Pi^4*(-1/30 + (1/2 - ((I/2)*((-I)*Pi + 
                       Log[q2/m2]))/Pi)^2 - 2*(1/2 - ((I/2)*((-I)*Pi + 
                        Log[q2/m2]))/Pi)^3 + (1/2 - ((I/2)*((-I)*Pi + 
                       Log[q2/m2]))/Pi)^4))/3 - PolyLog[4, m2/q2]) + 
             4*((-I)*Pi + Log[-1 + q2/m2])*(((-4*I)/15)*Pi^5*
                ((5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3)/3 - 
                 (5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4)/2 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^5 + 
                 (-1/2 + ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/6) + PolyLog[5, 
                m2/q2]) - (Log[q2/m2]^3*Zeta[3])/3) + 
           113400*(-Conjugate[PolyLog[4, 2, q2/m2]] + 
             Conjugate[PolyLog[3, 2, q2/m2]]*Log[q2/m2] - 
             (Conjugate[PolyLog[2, 2, q2/m2]]*Log[q2/m2]^2)/2 + 
             (5*Log[q2/m2]^4*((-I)*Pi + Log[-1 + q2/m2])^2)/48 + 
             (Log[q2/m2]^3*((-I)*Pi + Log[-1 + q2/m2])*(-1/6*Pi^2 - 
                ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]))/6 + 
             (Log[q2/m2]^3*((-I)*Pi + Log[-1 + q2/m2])*PolyLog[2, 1 - q2/m2])/
              6 - (Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])*(((4*I)/3)*Pi^3*
                 ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                  (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
                PolyLog[3, m2/q2]))/2 - (Log[q2/m2]^3*PolyLog[3, 1 - q2/m2])/
              6 + Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*
              ((-2*Pi^4*(-1/30 + (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^
                   2 - 2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - PolyLog[
                4, m2/q2]) - ((-I)*Pi + Log[-1 + q2/m2])*(((-4*I)/15)*Pi^5*
                ((5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3)/3 - 
                 (5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4)/2 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^5 + 
                 (-1/2 + ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/6) + PolyLog[5, 
                m2/q2]) + (Log[q2/m2]^3*Zeta[3])/6) + (91800*I)*Pi*
            (-Conjugate[PolyLog[4, 2, q2/m2]] + Conjugate[PolyLog[3, 2, 
                q2/m2]]*Log[q2/m2] - (Conjugate[PolyLog[2, 2, q2/m2]]*
               Log[q2/m2]^2)/2 + (5*Log[q2/m2]^4*((-I)*Pi + Log[-1 + q2/m2])^
                2)/48 + (Log[q2/m2]^3*((-I)*Pi + Log[-1 + q2/m2])*(
                -1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]))/
              6 + (Log[q2/m2]^3*((-I)*Pi + Log[-1 + q2/m2])*PolyLog[2, 
                1 - q2/m2])/6 - (Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])*(
                ((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                  (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
                PolyLog[3, m2/q2]))/2 - (Log[q2/m2]^3*PolyLog[3, 1 - q2/m2])/
              6 + Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*
              ((-2*Pi^4*(-1/30 + (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^
                   2 - 2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - PolyLog[
                4, m2/q2]) - ((-I)*Pi + Log[-1 + q2/m2])*(((-4*I)/15)*Pi^5*
                ((5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3)/3 - 
                 (5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4)/2 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^5 + 
                 (-1/2 + ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/6) + PolyLog[5, 
                m2/q2]) + (Log[q2/m2]^3*Zeta[3])/6) - 
           68040*(-10*Conjugate[PolyLog[5, 2, q2/m2]] - HPL[{2, 5}, q2/m2] - 
             2*HPL[{3, 4}, q2/m2] - 3*HPL[{4, 3}, q2/m2] - 
             4*HPL[{5, 2}, q2/m2] + 8*Conjugate[PolyLog[4, 2, q2/m2]]*
              Log[q2/m2] - 2*HPL[{2, 4}, q2/m2]*Log[q2/m2] + 
             3*HPL[{4, 2}, q2/m2]*Log[q2/m2] - 3*Conjugate[PolyLog[3, 2, 
                q2/m2]]*Log[q2/m2]^2 - (HPL[{2, 3}, q2/m2]*Log[q2/m2]^2)/2 - 
             HPL[{3, 2}, q2/m2]*Log[q2/m2]^2 + (Conjugate[PolyLog[2, 2, 
                 q2/m2]]*Log[q2/m2]^3)/3 - (Log[q2/m2]^5*((-I)*Pi + 
                 Log[-1 + q2/m2])^2)/24 - (Log[q2/m2]^4*((-I)*Pi + 
                Log[-1 + q2/m2])*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
                PolyLog[2, m2/q2]))/24 + (Log[q2/m2]^3*(-1/6*Pi^2 - 
                 ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2])^2)/12 - 
             (Log[q2/m2]^4*((-I)*Pi + Log[-1 + q2/m2])*PolyLog[2, 1 - q2/m2])/
              12 + (Log[q2/m2]^3*((-I)*Pi + Log[-1 + q2/m2])*(((4*I)/3)*Pi^3*
                 ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                  (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
                PolyLog[3, m2/q2]))/3 - 2*Log[q2/m2]*(((4*I)/3)*Pi^3*
                 ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                  (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
                PolyLog[3, m2/q2])^2 + (Log[q2/m2]^4*PolyLog[3, 1 - q2/m2])/
              12 - (3*Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])*(
                (-2*Pi^4*(-1/30 + (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^
                    2 - 2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                   (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - 
                PolyLog[4, m2/q2]))/2 + 3*Log[q2/m2]*(-1/6*Pi^2 - 
               ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2])*
              ((-2*Pi^4*(-1/30 + (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^
                   2 - 2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - PolyLog[
                4, m2/q2]) + 4*Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*
              (((-4*I)/15)*Pi^5*((5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^
                    3)/3 - (5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4)/
                  2 + (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^5 + 
                 (-1/2 + ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/6) + PolyLog[5, 
                m2/q2]) - 5*((-I)*Pi + Log[-1 + q2/m2])*
              ((4*Pi^6*(1/42 - (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2/
                   2 + (5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4)/2 - 
                  3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^5 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^6))/45 - PolyLog[
                6, m2/q2]) - (Log[q2/m2]^4*Zeta[3])/12) - 
           91800*(Conjugate[PolyLog[5, 2, q2/m2]] - Conjugate[PolyLog[4, 2, 
                q2/m2]]*Log[q2/m2] + (Conjugate[PolyLog[3, 2, q2/m2]]*
               Log[q2/m2]^2)/2 - (Conjugate[PolyLog[2, 2, q2/m2]]*Log[q2/m2]^
                3)/6 + (Log[q2/m2]^5*((-I)*Pi + Log[-1 + q2/m2])^2)/40 + 
             (Log[q2/m2]^4*((-I)*Pi + Log[-1 + q2/m2])*(-1/6*Pi^2 - 
                ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]))/24 + 
             (Log[q2/m2]^4*((-I)*Pi + Log[-1 + q2/m2])*PolyLog[2, 1 - q2/m2])/
              24 - (Log[q2/m2]^3*((-I)*Pi + Log[-1 + q2/m2])*(((4*I)/3)*Pi^3*
                 ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                  (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
                PolyLog[3, m2/q2]))/6 - (Log[q2/m2]^4*PolyLog[3, 1 - q2/m2])/
              24 + (Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])*(
                (-2*Pi^4*(-1/30 + (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^
                    2 - 2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                   (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - 
                PolyLog[4, m2/q2]))/2 - Log[q2/m2]*((-I)*Pi + Log[
                -1 + q2/m2])*(((-4*I)/15)*Pi^5*
                ((5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3)/3 - 
                 (5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4)/2 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^5 + 
                 (-1/2 + ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/6) + PolyLog[5, 
                m2/q2]) + ((-I)*Pi + Log[-1 + q2/m2])*
              ((4*Pi^6*(1/42 - (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2/
                   2 + (5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4)/2 - 
                  3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^5 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^6))/45 - PolyLog[
                6, m2/q2]) + (Log[q2/m2]^4*Zeta[3])/24) + 
           (47880*I)*Pi*(-1/90*Pi^4 - (Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^
                3)/2 - (((-I)*Pi + Log[-1 + q2/m2])^2*(-1/6*Pi^2 - 
                ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]))/2 - 
             (((-I)*Pi + Log[-1 + q2/m2])^2*PolyLog[2, 1 - q2/m2])/2 + 
             PolyLog[4, 1 - q2/m2] - ((-I)*Pi + Log[-1 + q2/m2])*Zeta[3]) - 
           16500*Pi^2*(-1/90*Pi^4 - (Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^
                3)/2 - (((-I)*Pi + Log[-1 + q2/m2])^2*(-1/6*Pi^2 - 
                ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]))/2 - 
             (((-I)*Pi + Log[-1 + q2/m2])^2*PolyLog[2, 1 - q2/m2])/2 + 
             PolyLog[4, 1 - q2/m2] - ((-I)*Pi + Log[-1 + q2/m2])*Zeta[3]) + 
           (3000*I)*Pi^3*(-1/90*Pi^4 - (Log[q2/m2]*((-I)*Pi + 
                 Log[-1 + q2/m2])^3)/2 - (((-I)*Pi + Log[-1 + q2/m2])^2*(
                -1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]))/
              2 - (((-I)*Pi + Log[-1 + q2/m2])^2*PolyLog[2, 1 - q2/m2])/2 + 
             PolyLog[4, 1 - q2/m2] - ((-I)*Pi + Log[-1 + q2/m2])*Zeta[3]) - 
           2880*Zeta[3]*(-1/90*Pi^4 - (Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^
                3)/2 - (((-I)*Pi + Log[-1 + q2/m2])^2*(-1/6*Pi^2 - 
                ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]))/2 - 
             (((-I)*Pi + Log[-1 + q2/m2])^2*PolyLog[2, 1 - q2/m2])/2 + 
             PolyLog[4, 1 - q2/m2] - ((-I)*Pi + Log[-1 + q2/m2])*Zeta[3]) - 
           47880*(Conjugate[PolyLog[2, 3, q2/m2]] - (Pi^4*Log[q2/m2])/90 + 
             Conjugate[PolyLog[2, 2, q2/m2]]*((-I)*Pi + Log[-1 + q2/m2]) - 
             (5*Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])^3)/12 - 
             (Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^2*(-1/6*Pi^2 - 
                ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]))/2 - 
             (Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^2*PolyLog[2, 1 - q2/m2])/
              2 + (((-I)*Pi + Log[-1 + q2/m2])^2*(((4*I)/3)*Pi^3*
                 ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                  (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
                PolyLog[3, m2/q2]))/2 + Log[q2/m2]*PolyLog[4, 1 - q2/m2] - 
             Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*Zeta[3]) - 
           (63000*I)*Pi*(Conjugate[PolyLog[2, 3, q2/m2]] - (Pi^4*Log[q2/m2])/
              90 + Conjugate[PolyLog[2, 2, q2/m2]]*((-I)*Pi + Log[
                -1 + q2/m2]) - (5*Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])^3)/
              12 - (Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^2*(-1/6*Pi^2 - 
                ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]))/2 - 
             (Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^2*PolyLog[2, 1 - q2/m2])/
              2 + (((-I)*Pi + Log[-1 + q2/m2])^2*(((4*I)/3)*Pi^3*
                 ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                  (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
                PolyLog[3, m2/q2]))/2 + Log[q2/m2]*PolyLog[4, 1 - q2/m2] - 
             Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*Zeta[3]) + 
           14640*Pi^2*(Conjugate[PolyLog[2, 3, q2/m2]] - (Pi^4*Log[q2/m2])/
              90 + Conjugate[PolyLog[2, 2, q2/m2]]*((-I)*Pi + Log[
                -1 + q2/m2]) - (5*Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])^3)/
              12 - (Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^2*(-1/6*Pi^2 - 
                ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]))/2 - 
             (Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^2*PolyLog[2, 1 - q2/m2])/
              2 + (((-I)*Pi + Log[-1 + q2/m2])^2*(((4*I)/3)*Pi^3*
                 ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                  (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
                PolyLog[3, m2/q2]))/2 + Log[q2/m2]*PolyLog[4, 1 - q2/m2] - 
             Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*Zeta[3]) - 
           (34200*I)*Pi*(6*Conjugate[PolyLog[2, 3, q2/m2]] + 
             2*HPL[{2, 1, 2}, q2/m2] + 3*HPL[{2, 2, 1}, q2/m2] - 
             (Pi^4*Log[q2/m2])/30 + (((-I)*Pi + Log[-1 + q2/m2])*(-1/6*Pi^2 - 
                 ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2])^2)/2 + 
             (Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^2*PolyLog[2, 1 - q2/m2])/
              2 - 2*Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*PolyLog[3, 1 - 
                q2/m2] + 3*Log[q2/m2]*PolyLog[4, 1 - q2/m2] - 
             Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*Zeta[3]) + 
           9060*Pi^2*(6*Conjugate[PolyLog[2, 3, q2/m2]] + 
             2*HPL[{2, 1, 2}, q2/m2] + 3*HPL[{2, 2, 1}, q2/m2] - 
             (Pi^4*Log[q2/m2])/30 + (((-I)*Pi + Log[-1 + q2/m2])*(-1/6*Pi^2 - 
                 ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2])^2)/2 + 
             (Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^2*PolyLog[2, 1 - q2/m2])/
              2 - 2*Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*PolyLog[3, 1 - 
                q2/m2] + 3*Log[q2/m2]*PolyLog[4, 1 - q2/m2] - 
             Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*Zeta[3]) - 
           (45000*I)*Pi*(-6*Conjugate[PolyLog[2, 3, q2/m2]] - 
             HPL[{2, 1, 2}, q2/m2] - 2*HPL[{2, 2, 1}, q2/m2] + 
             (Pi^4*Log[q2/m2])/30 - 2*Conjugate[PolyLog[2, 2, q2/m2]]*
              ((-I)*Pi + Log[-1 + q2/m2]) + (Log[q2/m2]^2*((-I)*Pi + 
                 Log[-1 + q2/m2])^3)/2 + (Log[q2/m2]*((-I)*Pi + 
                 Log[-1 + q2/m2])^2*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
                PolyLog[2, m2/q2]))/2 - (((-I)*Pi + Log[-1 + q2/m2])*
               (-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2])^
                2)/2 + (Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^2*PolyLog[2, 
                1 - q2/m2])/2 - ((-I)*Pi + Log[-1 + q2/m2])^2*
              (((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                 (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + PolyLog[3, 
                m2/q2]) + Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*
              PolyLog[3, 1 - q2/m2] - 3*Log[q2/m2]*PolyLog[4, 1 - q2/m2] + 
             2*Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*Zeta[3]) + 
           11940*Pi^2*(-6*Conjugate[PolyLog[2, 3, q2/m2]] - 
             HPL[{2, 1, 2}, q2/m2] - 2*HPL[{2, 2, 1}, q2/m2] + 
             (Pi^4*Log[q2/m2])/30 - 2*Conjugate[PolyLog[2, 2, q2/m2]]*
              ((-I)*Pi + Log[-1 + q2/m2]) + (Log[q2/m2]^2*((-I)*Pi + 
                 Log[-1 + q2/m2])^3)/2 + (Log[q2/m2]*((-I)*Pi + 
                 Log[-1 + q2/m2])^2*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
                PolyLog[2, m2/q2]))/2 - (((-I)*Pi + Log[-1 + q2/m2])*
               (-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2])^
                2)/2 + (Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^2*PolyLog[2, 
                1 - q2/m2])/2 - ((-I)*Pi + Log[-1 + q2/m2])^2*
              (((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                 (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + PolyLog[3, 
                m2/q2]) + Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*
              PolyLog[3, 1 - q2/m2] - 3*Log[q2/m2]*PolyLog[4, 1 - q2/m2] + 
             2*Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*Zeta[3]) + 
           63000*(-Conjugate[PolyLog[3, 3, q2/m2]] + Conjugate[PolyLog[2, 3, 
                q2/m2]]*Log[q2/m2] - (Pi^4*Log[q2/m2]^2)/180 - 
             Conjugate[PolyLog[3, 2, q2/m2]]*((-I)*Pi + Log[-1 + q2/m2]) + 
             Conjugate[PolyLog[2, 2, q2/m2]]*Log[q2/m2]*((-I)*Pi + Log[
                -1 + q2/m2]) - (7*Log[q2/m2]^3*((-I)*Pi + Log[-1 + q2/m2])^3)/
              36 - (Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])^2*(-1/6*Pi^2 - 
                ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]))/4 - 
             (Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])^2*PolyLog[2, 
                1 - q2/m2])/4 + (Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^2*(
                ((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                  (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
                PolyLog[3, m2/q2]))/2 - (((-I)*Pi + Log[-1 + q2/m2])^2*(
                (-2*Pi^4*(-1/30 + (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^
                    2 - 2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                   (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - 
                PolyLog[4, m2/q2]))/2 + (Log[q2/m2]^2*PolyLog[4, 1 - q2/m2])/
              2 - (Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])*Zeta[3])/2) + 
           (52920*I)*Pi*(-Conjugate[PolyLog[3, 3, q2/m2]] + 
             Conjugate[PolyLog[2, 3, q2/m2]]*Log[q2/m2] - (Pi^4*Log[q2/m2]^2)/
              180 - Conjugate[PolyLog[3, 2, q2/m2]]*((-I)*Pi + Log[
                -1 + q2/m2]) + Conjugate[PolyLog[2, 2, q2/m2]]*Log[q2/m2]*
              ((-I)*Pi + Log[-1 + q2/m2]) - (7*Log[q2/m2]^3*((-I)*Pi + 
                 Log[-1 + q2/m2])^3)/36 - (Log[q2/m2]^2*((-I)*Pi + 
                 Log[-1 + q2/m2])^2*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
                PolyLog[2, m2/q2]))/4 - (Log[q2/m2]^2*((-I)*Pi + 
                 Log[-1 + q2/m2])^2*PolyLog[2, 1 - q2/m2])/4 + 
             (Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^2*(((4*I)/3)*Pi^3*
                 ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                  (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
                PolyLog[3, m2/q2]))/2 - (((-I)*Pi + Log[-1 + q2/m2])^2*(
                (-2*Pi^4*(-1/30 + (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^
                    2 - 2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                   (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - 
                PolyLog[4, m2/q2]))/2 + (Log[q2/m2]^2*PolyLog[4, 1 - q2/m2])/
              2 - (Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])*Zeta[3])/2) - 
           52920*(Conjugate[PolyLog[4, 3, q2/m2]] - Conjugate[PolyLog[3, 3, 
                q2/m2]]*Log[q2/m2] + (Conjugate[PolyLog[2, 3, q2/m2]]*
               Log[q2/m2]^2)/2 - (Pi^4*Log[q2/m2]^3)/540 + 
             Conjugate[PolyLog[4, 2, q2/m2]]*((-I)*Pi + Log[-1 + q2/m2]) - 
             Conjugate[PolyLog[3, 2, q2/m2]]*Log[q2/m2]*((-I)*Pi + Log[
                -1 + q2/m2]) + (Conjugate[PolyLog[2, 2, q2/m2]]*Log[q2/m2]^2*(
                (-I)*Pi + Log[-1 + q2/m2]))/2 - (Log[q2/m2]^4*((-I)*Pi + 
                 Log[-1 + q2/m2])^3)/16 - (Log[q2/m2]^3*((-I)*Pi + 
                 Log[-1 + q2/m2])^2*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
                PolyLog[2, m2/q2]))/12 - (Log[q2/m2]^3*((-I)*Pi + 
                 Log[-1 + q2/m2])^2*PolyLog[2, 1 - q2/m2])/12 + 
             (Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])^2*(((4*I)/3)*Pi^3*
                 ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                  (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
                PolyLog[3, m2/q2]))/4 - (Log[q2/m2]*((-I)*Pi + 
                 Log[-1 + q2/m2])^2*((-2*Pi^4*(-1/30 + (1/2 - 
                     ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2 - 
                   2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                   (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - 
                PolyLog[4, m2/q2]))/2 + (Log[q2/m2]^3*PolyLog[4, 1 - q2/m2])/
              6 + (((-I)*Pi + Log[-1 + q2/m2])^2*(((-4*I)/15)*Pi^5*
                 ((5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3)/3 - 
                  (5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4)/2 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^5 + 
                  (-1/2 + ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/6) + 
                PolyLog[5, m2/q2]))/2 - (Log[q2/m2]^3*((-I)*Pi + 
                Log[-1 + q2/m2])*Zeta[3])/6) + (24120*I)*Pi*
            (9*Conjugate[PolyLog[3, 3, q2/m2]] + 11*HPL[{2, 1, 3}, q2/m2] - 
             3*HPL[{2, 3, 1}, q2/m2] - 3*HPL[{3, 1, 2}, q2/m2] - 
             3*Conjugate[PolyLog[2, 3, q2/m2]]*Log[q2/m2] - 
             HPL[{2, 2, 1}, q2/m2]*Log[q2/m2] + 3*Conjugate[PolyLog[3, 2, 
                q2/m2]]*((-I)*Pi + Log[-1 + q2/m2]) + HPL[{3, 2}, q2/m2]*
              ((-I)*Pi + Log[-1 + q2/m2]) - Conjugate[PolyLog[2, 2, q2/m2]]*
              Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2]) + 
             3*Conjugate[PolyLog[2, 2, q2/m2]]*(-1/6*Pi^2 - 
               ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]) + 
             2*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2])^
               3 - (11*Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^2*(
                ((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                  (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
                PolyLog[3, m2/q2]))/2 - 11*((-I)*Pi + Log[-1 + q2/m2])*
              PolyLog[2, 1 - q2/m2]*(((4*I)/3)*Pi^3*
                ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                 (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + PolyLog[3, 
                m2/q2]) + 11*(((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + 
                      Log[q2/m2]))/Pi)/2 - (3*(1/2 - ((I/2)*((-I)*Pi + 
                        Log[q2/m2]))/Pi)^2)/2 + (1/2 - ((I/2)*((-I)*Pi + 
                      Log[q2/m2]))/Pi)^3) + PolyLog[3, m2/q2])*
              PolyLog[3, 1 - q2/m2] - 11*(((4*I)/3)*Pi^3*
                ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                 (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + PolyLog[3, 
                m2/q2])*Zeta[3]) + 45000*(9*Conjugate[PolyLog[3, 3, q2/m2]] + 
             9*HPL[{2, 1, 3}, q2/m2] - 2*HPL[{2, 3, 1}, q2/m2] - 
             2*HPL[{3, 1, 2}, q2/m2] - 6*Conjugate[PolyLog[2, 3, q2/m2]]*
              Log[q2/m2] - HPL[{2, 1, 2}, q2/m2]*Log[q2/m2] - 
             2*HPL[{2, 2, 1}, q2/m2]*Log[q2/m2] + (Pi^4*Log[q2/m2]^2)/60 + 
             6*Conjugate[PolyLog[3, 2, q2/m2]]*((-I)*Pi + Log[-1 + q2/m2]) + 
             HPL[{2, 3}, q2/m2]*((-I)*Pi + Log[-1 + q2/m2]) + 
             2*HPL[{3, 2}, q2/m2]*((-I)*Pi + Log[-1 + q2/m2]) - 
             2*Conjugate[PolyLog[2, 2, q2/m2]]*Log[q2/m2]*((-I)*Pi + Log[
                -1 + q2/m2]) + (Log[q2/m2]^3*((-I)*Pi + Log[-1 + q2/m2])^3)/
              4 + 2*Conjugate[PolyLog[2, 2, q2/m2]]*(-1/6*Pi^2 - 
               ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]) + 
             (Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])^2*(-1/6*Pi^2 - 
                ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]))/4 - 
             (Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*(-1/6*Pi^2 - 
                 ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2])^2)/2 + 
             (3*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2])^
                3)/2 + (Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])^2*PolyLog[2, 
                1 - q2/m2])/4 - 5*Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^2*
              (((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                 (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + PolyLog[3, 
                m2/q2]) - 8*((-I)*Pi + Log[-1 + q2/m2])*PolyLog[2, 1 - q2/m2]*
              (((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                 (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + PolyLog[3, 
                m2/q2]) + (Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])*PolyLog[
                3, 1 - q2/m2])/2 + 8*(((4*I)/3)*Pi^3*
                ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                 (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + PolyLog[3, 
                m2/q2])*PolyLog[3, 1 - q2/m2] + 
             (3*((-I)*Pi + Log[-1 + q2/m2])^2*((-2*Pi^4*(-1/30 + 
                   (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2 - 
                   2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                   (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - 
                PolyLog[4, m2/q2]))/2 - (3*Log[q2/m2]^2*PolyLog[4, 
                1 - q2/m2])/2 + Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])*
              Zeta[3] - 8*(((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + 
                      Log[q2/m2]))/Pi)/2 - (3*(1/2 - ((I/2)*((-I)*Pi + 
                        Log[q2/m2]))/Pi)^2)/2 + (1/2 - ((I/2)*((-I)*Pi + 
                      Log[q2/m2]))/Pi)^3) + PolyLog[3, m2/q2])*Zeta[3]) + 
           (45000*I)*Pi*(9*Conjugate[PolyLog[3, 3, q2/m2]] + 
             9*HPL[{2, 1, 3}, q2/m2] - 2*HPL[{2, 3, 1}, q2/m2] - 
             2*HPL[{3, 1, 2}, q2/m2] - 6*Conjugate[PolyLog[2, 3, q2/m2]]*
              Log[q2/m2] - HPL[{2, 1, 2}, q2/m2]*Log[q2/m2] - 
             2*HPL[{2, 2, 1}, q2/m2]*Log[q2/m2] + (Pi^4*Log[q2/m2]^2)/60 + 
             6*Conjugate[PolyLog[3, 2, q2/m2]]*((-I)*Pi + Log[-1 + q2/m2]) + 
             HPL[{2, 3}, q2/m2]*((-I)*Pi + Log[-1 + q2/m2]) + 
             2*HPL[{3, 2}, q2/m2]*((-I)*Pi + Log[-1 + q2/m2]) - 
             2*Conjugate[PolyLog[2, 2, q2/m2]]*Log[q2/m2]*((-I)*Pi + Log[
                -1 + q2/m2]) + (Log[q2/m2]^3*((-I)*Pi + Log[-1 + q2/m2])^3)/
              4 + 2*Conjugate[PolyLog[2, 2, q2/m2]]*(-1/6*Pi^2 - 
               ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]) + 
             (Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])^2*(-1/6*Pi^2 - 
                ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]))/4 - 
             (Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*(-1/6*Pi^2 - 
                 ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2])^2)/2 + 
             (3*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2])^
                3)/2 + (Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])^2*PolyLog[2, 
                1 - q2/m2])/4 - 5*Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^2*
              (((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                 (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + PolyLog[3, 
                m2/q2]) - 8*((-I)*Pi + Log[-1 + q2/m2])*PolyLog[2, 1 - q2/m2]*
              (((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                 (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + PolyLog[3, 
                m2/q2]) + (Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])*PolyLog[
                3, 1 - q2/m2])/2 + 8*(((4*I)/3)*Pi^3*
                ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                 (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + PolyLog[3, 
                m2/q2])*PolyLog[3, 1 - q2/m2] + 
             (3*((-I)*Pi + Log[-1 + q2/m2])^2*((-2*Pi^4*(-1/30 + 
                   (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2 - 
                   2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                   (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - 
                PolyLog[4, m2/q2]))/2 - (3*Log[q2/m2]^2*PolyLog[4, 
                1 - q2/m2])/2 + Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])*
              Zeta[3] - 8*(((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + 
                      Log[q2/m2]))/Pi)/2 - (3*(1/2 - ((I/2)*((-I)*Pi + 
                        Log[q2/m2]))/Pi)^2)/2 + (1/2 - ((I/2)*((-I)*Pi + 
                      Log[q2/m2]))/Pi)^3) + PolyLog[3, m2/q2])*Zeta[3]) + 
           (34920*I)*Pi*(-9*Conjugate[PolyLog[3, 3, q2/m2]] - 
             12*HPL[{2, 1, 3}, q2/m2] + 2*HPL[{2, 3, 1}, q2/m2] + 
             3*HPL[{3, 1, 2}, q2/m2] + 3*Conjugate[PolyLog[2, 3, q2/m2]]*
              Log[q2/m2] + HPL[{2, 1, 2}, q2/m2]*Log[q2/m2] + 
             2*HPL[{2, 2, 1}, q2/m2]*Log[q2/m2] - 6*Conjugate[PolyLog[3, 2, 
                q2/m2]]*((-I)*Pi + Log[-1 + q2/m2]) - 2*HPL[{2, 3}, q2/m2]*
              ((-I)*Pi + Log[-1 + q2/m2]) - 3*HPL[{3, 2}, q2/m2]*
              ((-I)*Pi + Log[-1 + q2/m2]) - 2*Conjugate[PolyLog[2, 2, q2/m2]]*
              (-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]) + 
             (Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*(-1/6*Pi^2 - 
                 ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2])^2)/2 - 
             2*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2])^
               3 + (11*Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^2*(
                ((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                  (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
                PolyLog[3, m2/q2]))/2 + 10*((-I)*Pi + Log[-1 + q2/m2])*
              PolyLog[2, 1 - q2/m2]*(((4*I)/3)*Pi^3*
                ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                 (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + PolyLog[3, 
                m2/q2]) - 10*(((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + 
                      Log[q2/m2]))/Pi)/2 - (3*(1/2 - ((I/2)*((-I)*Pi + 
                        Log[q2/m2]))/Pi)^2)/2 + (1/2 - ((I/2)*((-I)*Pi + 
                      Log[q2/m2]))/Pi)^3) + PolyLog[3, m2/q2])*
              PolyLog[3, 1 - q2/m2] - (3*((-I)*Pi + Log[-1 + q2/m2])^2*(
                (-2*Pi^4*(-1/30 + (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^
                    2 - 2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                   (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - 
                PolyLog[4, m2/q2]))/2 + 10*(((4*I)/3)*Pi^3*
                ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                 (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + PolyLog[3, 
                m2/q2])*Zeta[3]) + 34200*(-9*Conjugate[PolyLog[3, 3, 
                q2/m2]] - 12*HPL[{2, 1, 3}, q2/m2] + 3*HPL[{2, 3, 1}, q2/
                m2] + 2*HPL[{3, 1, 2}, q2/m2] + 6*Conjugate[PolyLog[2, 3, 
                q2/m2]]*Log[q2/m2] + 2*HPL[{2, 1, 2}, q2/m2]*Log[q2/m2] + 
             3*HPL[{2, 2, 1}, q2/m2]*Log[q2/m2] - (Pi^4*Log[q2/m2]^2)/60 - 
             3*Conjugate[PolyLog[3, 2, q2/m2]]*((-I)*Pi + Log[-1 + q2/m2]) - 
             HPL[{2, 3}, q2/m2]*((-I)*Pi + Log[-1 + q2/m2]) - 
             2*HPL[{3, 2}, q2/m2]*((-I)*Pi + Log[-1 + q2/m2]) - 
             2*Conjugate[PolyLog[2, 2, q2/m2]]*(-1/6*Pi^2 - 
               ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]) + 
             (Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*(-1/6*Pi^2 - 
                 ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2])^2)/2 - 
             2*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2])^
               3 + (Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])^2*PolyLog[2, 
                1 - q2/m2])/4 + 5*Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^2*
              (((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                 (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + PolyLog[3, 
                m2/q2]) + 10*((-I)*Pi + Log[-1 + q2/m2])*PolyLog[2, 1 - 
                q2/m2]*(((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/
                    Pi)/2 - (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/
                  2 + (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + PolyLog[
                3, m2/q2]) - Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])*
              PolyLog[3, 1 - q2/m2] - 10*(((4*I)/3)*Pi^3*
                ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                 (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + PolyLog[3, 
                m2/q2])*PolyLog[3, 1 - q2/m2] + (3*Log[q2/m2]^2*PolyLog[4, 
                1 - q2/m2])/2 - (Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])*
               Zeta[3])/2 + 10*(((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + 
                      Log[q2/m2]))/Pi)/2 - (3*(1/2 - ((I/2)*((-I)*Pi + 
                        Log[q2/m2]))/Pi)^2)/2 + (1/2 - ((I/2)*((-I)*Pi + 
                      Log[q2/m2]))/Pi)^3) + PolyLog[3, m2/q2])*Zeta[3]) + 
           (34200*I)*Pi*(-9*Conjugate[PolyLog[3, 3, q2/m2]] - 
             12*HPL[{2, 1, 3}, q2/m2] + 3*HPL[{2, 3, 1}, q2/m2] + 
             2*HPL[{3, 1, 2}, q2/m2] + 6*Conjugate[PolyLog[2, 3, q2/m2]]*
              Log[q2/m2] + 2*HPL[{2, 1, 2}, q2/m2]*Log[q2/m2] + 
             3*HPL[{2, 2, 1}, q2/m2]*Log[q2/m2] - (Pi^4*Log[q2/m2]^2)/60 - 
             3*Conjugate[PolyLog[3, 2, q2/m2]]*((-I)*Pi + Log[-1 + q2/m2]) - 
             HPL[{2, 3}, q2/m2]*((-I)*Pi + Log[-1 + q2/m2]) - 
             2*HPL[{3, 2}, q2/m2]*((-I)*Pi + Log[-1 + q2/m2]) - 
             2*Conjugate[PolyLog[2, 2, q2/m2]]*(-1/6*Pi^2 - 
               ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]) + 
             (Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*(-1/6*Pi^2 - 
                 ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2])^2)/2 - 
             2*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2])^
               3 + (Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])^2*PolyLog[2, 
                1 - q2/m2])/4 + 5*Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^2*
              (((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                 (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + PolyLog[3, 
                m2/q2]) + 10*((-I)*Pi + Log[-1 + q2/m2])*PolyLog[2, 1 - 
                q2/m2]*(((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/
                    Pi)/2 - (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/
                  2 + (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + PolyLog[
                3, m2/q2]) - Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])*
              PolyLog[3, 1 - q2/m2] - 10*(((4*I)/3)*Pi^3*
                ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                 (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + PolyLog[3, 
                m2/q2])*PolyLog[3, 1 - q2/m2] + (3*Log[q2/m2]^2*PolyLog[4, 
                1 - q2/m2])/2 - (Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])*
               Zeta[3])/2 + 10*(((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + 
                      Log[q2/m2]))/Pi)/2 - (3*(1/2 - ((I/2)*((-I)*Pi + 
                        Log[q2/m2]))/Pi)^2)/2 + (1/2 - ((I/2)*((-I)*Pi + 
                      Log[q2/m2]))/Pi)^3) + PolyLog[3, m2/q2])*Zeta[3]) - 
           24120*(-18*Conjugate[PolyLog[4, 3, q2/m2]] - HPL[{2, 2, 3}, 
              q2/m2] - 2*HPL[{2, 3, 2}, q2/m2] - 3*HPL[{2, 4, 1}, q2/m2] - 
             2*HPL[{3, 1, 3}, q2/m2] - 4*HPL[{3, 2, 2}, q2/m2] - 
             7*HPL[{3, 3, 1}, q2/m2] - 6*HPL[{4, 1, 2}, q2/m2] - 
             12*HPL[{4, 2, 1}, q2/m2] + 9*Conjugate[PolyLog[3, 3, q2/m2]]*
              Log[q2/m2] + 11*HPL[{2, 1, 3}, q2/m2]*Log[q2/m2] - 
             3*HPL[{2, 3, 1}, q2/m2]*Log[q2/m2] - 3*HPL[{3, 1, 2}, q2/m2]*
              Log[q2/m2] - (3*Conjugate[PolyLog[2, 3, q2/m2]]*Log[q2/m2]^2)/
              2 - (HPL[{2, 2, 1}, q2/m2]*Log[q2/m2]^2)/2 - 
             6*Conjugate[PolyLog[4, 2, q2/m2]]*((-I)*Pi + Log[-1 + q2/m2]) + 
             (3*HPL[{2, 4}, q2/m2]*((-I)*Pi + Log[-1 + q2/m2]))/2 - 
             3*HPL[{4, 2}, q2/m2]*((-I)*Pi + Log[-1 + q2/m2]) + 
             3*Conjugate[PolyLog[3, 2, q2/m2]]*Log[q2/m2]*((-I)*Pi + Log[
                -1 + q2/m2]) + HPL[{3, 2}, q2/m2]*Log[q2/m2]*((-I)*Pi + Log[
                -1 + q2/m2]) - (Conjugate[PolyLog[2, 2, q2/m2]]*Log[q2/m2]^2*(
                (-I)*Pi + Log[-1 + q2/m2]))/2 + 3*Conjugate[PolyLog[2, 2, 
                q2/m2]]*Log[q2/m2]*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
               PolyLog[2, m2/q2]) + 2*Log[q2/m2]*(-1/6*Pi^2 - 
                ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2])^3 - 
             (11*Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])^2*(((4*I)/3)*Pi^3*
                 ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                  (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
                PolyLog[3, m2/q2]))/2 - 11*Log[q2/m2]*((-I)*Pi + Log[
                -1 + q2/m2])*PolyLog[2, 1 - q2/m2]*(((4*I)/3)*Pi^3*
                ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                 (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + PolyLog[3, 
                m2/q2]) + ((-I)*Pi + Log[-1 + q2/m2])*(((4*I)/3)*Pi^3*
                 ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                  (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
                PolyLog[3, m2/q2])^2 + 11*Log[q2/m2]*(((4*I)/3)*Pi^3*
                ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                 (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + PolyLog[3, 
                m2/q2])*PolyLog[3, 1 - q2/m2] - (3*((-I)*Pi + 
                Log[-1 + q2/m2])*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
                PolyLog[2, m2/q2])*((-2*Pi^4*(-1/30 + (1/2 - 
                     ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2 - 
                   2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                   (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - 
                PolyLog[4, m2/q2]))/2 - 11*Log[q2/m2]*(((4*I)/3)*Pi^3*
                ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                 (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + PolyLog[3, 
                m2/q2])*Zeta[3]) - 45000*(-12*Conjugate[PolyLog[4, 3, 
                q2/m2]] - HPL[{2, 1, 4}, q2/m2] - HPL[{2, 2, 3}, q2/m2] - 
             HPL[{2, 3, 2}, q2/m2] - 2*HPL[{2, 4, 1}, q2/m2] - 
             2*HPL[{3, 1, 3}, q2/m2] - 2*HPL[{3, 2, 2}, q2/m2] - 
             4*HPL[{3, 3, 1}, q2/m2] - 3*HPL[{4, 1, 2}, q2/m2] - 
             6*HPL[{4, 2, 1}, q2/m2] + 9*Conjugate[PolyLog[3, 3, q2/m2]]*
              Log[q2/m2] + 9*HPL[{2, 1, 3}, q2/m2]*Log[q2/m2] - 
             2*HPL[{2, 3, 1}, q2/m2]*Log[q2/m2] - 2*HPL[{3, 1, 2}, q2/m2]*
              Log[q2/m2] - 3*Conjugate[PolyLog[2, 3, q2/m2]]*Log[q2/m2]^2 - 
             (HPL[{2, 1, 2}, q2/m2]*Log[q2/m2]^2)/2 - HPL[{2, 2, 1}, q2/m2]*
              Log[q2/m2]^2 + (Pi^4*Log[q2/m2]^3)/180 - 
             8*Conjugate[PolyLog[4, 2, q2/m2]]*((-I)*Pi + Log[-1 + q2/m2]) + 
             2*HPL[{2, 4}, q2/m2]*((-I)*Pi + Log[-1 + q2/m2]) - 
             3*HPL[{4, 2}, q2/m2]*((-I)*Pi + Log[-1 + q2/m2]) + 
             6*Conjugate[PolyLog[3, 2, q2/m2]]*Log[q2/m2]*((-I)*Pi + Log[
                -1 + q2/m2]) + HPL[{2, 3}, q2/m2]*Log[q2/m2]*((-I)*Pi + Log[
                -1 + q2/m2]) + 2*HPL[{3, 2}, q2/m2]*Log[q2/m2]*
              ((-I)*Pi + Log[-1 + q2/m2]) - Conjugate[PolyLog[2, 2, q2/m2]]*
              Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2]) + 
             (Log[q2/m2]^4*((-I)*Pi + Log[-1 + q2/m2])^3)/12 + 
             2*Conjugate[PolyLog[2, 2, q2/m2]]*Log[q2/m2]*(-1/6*Pi^2 - 
               ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]) + 
             (Log[q2/m2]^3*((-I)*Pi + Log[-1 + q2/m2])^2*(-1/6*Pi^2 - 
                ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]))/12 - 
             (Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])*(-1/6*Pi^2 - 
                 ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2])^2)/4 + 
             (3*Log[q2/m2]*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
                 PolyLog[2, m2/q2])^3)/2 + (Log[q2/m2]^3*((-I)*Pi + 
                 Log[-1 + q2/m2])^2*PolyLog[2, 1 - q2/m2])/12 - 
             (9*Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])^2*(((4*I)/3)*Pi^3*
                 ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                  (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
                PolyLog[3, m2/q2]))/2 - 8*Log[q2/m2]*((-I)*Pi + Log[
                -1 + q2/m2])*PolyLog[2, 1 - q2/m2]*(((4*I)/3)*Pi^3*
                ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                 (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + PolyLog[3, 
                m2/q2]) + 2*((-I)*Pi + Log[-1 + q2/m2])*(((4*I)/3)*Pi^3*
                 ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                  (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
                PolyLog[3, m2/q2])^2 + (Log[q2/m2]^3*((-I)*Pi + 
                Log[-1 + q2/m2])*PolyLog[3, 1 - q2/m2])/6 + 
             8*Log[q2/m2]*(((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + 
                      Log[q2/m2]))/Pi)/2 - (3*(1/2 - ((I/2)*((-I)*Pi + 
                        Log[q2/m2]))/Pi)^2)/2 + (1/2 - ((I/2)*((-I)*Pi + 
                      Log[q2/m2]))/Pi)^3) + PolyLog[3, m2/q2])*
              PolyLog[3, 1 - q2/m2] + (3*Log[q2/m2]*((-I)*Pi + 
                 Log[-1 + q2/m2])^2*((-2*Pi^4*(-1/30 + (1/2 - 
                     ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2 - 
                   2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                   (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - 
                PolyLog[4, m2/q2]))/2 - 3*((-I)*Pi + Log[-1 + q2/m2])*
              (-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2])*
              ((-2*Pi^4*(-1/30 + (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^
                   2 - 2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - PolyLog[
                4, m2/q2]) - (Log[q2/m2]^3*PolyLog[4, 1 - q2/m2])/2 - 
             2*((-I)*Pi + Log[-1 + q2/m2])^2*(((-4*I)/15)*Pi^5*
                ((5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3)/3 - 
                 (5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4)/2 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^5 + 
                 (-1/2 + ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/6) + PolyLog[5, 
                m2/q2]) + (Log[q2/m2]^3*((-I)*Pi + Log[-1 + q2/m2])*Zeta[3])/
              3 - 8*Log[q2/m2]*(((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + 
                      Log[q2/m2]))/Pi)/2 - (3*(1/2 - ((I/2)*((-I)*Pi + 
                        Log[q2/m2]))/Pi)^2)/2 + (1/2 - ((I/2)*((-I)*Pi + 
                      Log[q2/m2]))/Pi)^3) + PolyLog[3, m2/q2])*Zeta[3]) - 
           34920*(18*Conjugate[PolyLog[4, 3, q2/m2]] + 
             3*HPL[{2, 1, 4}, q2/m2] + 3*HPL[{2, 2, 3}, q2/m2] + 
             3*HPL[{2, 3, 2}, q2/m2] + 6*HPL[{2, 4, 1}, q2/m2] + 
             5*HPL[{3, 1, 3}, q2/m2] + 5*HPL[{3, 2, 2}, q2/m2] + 
             10*HPL[{3, 3, 1}, q2/m2] + 6*HPL[{4, 1, 2}, q2/m2] + 
             12*HPL[{4, 2, 1}, q2/m2] - 9*Conjugate[PolyLog[3, 3, q2/m2]]*
              Log[q2/m2] - 12*HPL[{2, 1, 3}, q2/m2]*Log[q2/m2] + 
             2*HPL[{2, 3, 1}, q2/m2]*Log[q2/m2] + 3*HPL[{3, 1, 2}, q2/m2]*
              Log[q2/m2] + (3*Conjugate[PolyLog[2, 3, q2/m2]]*Log[q2/m2]^2)/
              2 + (HPL[{2, 1, 2}, q2/m2]*Log[q2/m2]^2)/2 + 
             HPL[{2, 2, 1}, q2/m2]*Log[q2/m2]^2 + 12*Conjugate[PolyLog[4, 2, 
                q2/m2]]*((-I)*Pi + Log[-1 + q2/m2]) - 
             (9*HPL[{2, 4}, q2/m2]*((-I)*Pi + Log[-1 + q2/m2]))/2 + 
             6*HPL[{4, 2}, q2/m2]*((-I)*Pi + Log[-1 + q2/m2]) - 
             6*Conjugate[PolyLog[3, 2, q2/m2]]*Log[q2/m2]*((-I)*Pi + Log[
                -1 + q2/m2]) - 2*HPL[{2, 3}, q2/m2]*Log[q2/m2]*
              ((-I)*Pi + Log[-1 + q2/m2]) - 3*HPL[{3, 2}, q2/m2]*Log[q2/m2]*
              ((-I)*Pi + Log[-1 + q2/m2]) - 2*Conjugate[PolyLog[2, 2, q2/m2]]*
              Log[q2/m2]*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, 
                m2/q2]) + (Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])*
               (-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2])^
                2)/4 - 2*Log[q2/m2]*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
                PolyLog[2, m2/q2])^3 + (21*Log[q2/m2]^2*((-I)*Pi + 
                 Log[-1 + q2/m2])^2*(((4*I)/3)*Pi^3*
                 ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                  (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
                PolyLog[3, m2/q2]))/4 + 10*Log[q2/m2]*((-I)*Pi + Log[
                -1 + q2/m2])*PolyLog[2, 1 - q2/m2]*(((4*I)/3)*Pi^3*
                ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                 (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + PolyLog[3, 
                m2/q2]) - 5*((-I)*Pi + Log[-1 + q2/m2])*(((4*I)/3)*Pi^3*
                 ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                  (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
                PolyLog[3, m2/q2])^2 - 10*Log[q2/m2]*(((4*I)/3)*Pi^3*
                ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                 (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + PolyLog[3, 
                m2/q2])*PolyLog[3, 1 - q2/m2] - (3*Log[q2/m2]*((-I)*Pi + 
                 Log[-1 + q2/m2])^2*((-2*Pi^4*(-1/30 + (1/2 - 
                     ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2 - 
                   2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                   (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - 
                PolyLog[4, m2/q2]))/2 + (15*((-I)*Pi + Log[-1 + q2/m2])*(
                -1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2])*(
                (-2*Pi^4*(-1/30 + (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^
                    2 - 2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                   (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - 
                PolyLog[4, m2/q2]))/2 + 3*((-I)*Pi + Log[-1 + q2/m2])^2*
              (((-4*I)/15)*Pi^5*((5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^
                    3)/3 - (5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4)/
                  2 + (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^5 + 
                 (-1/2 + ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/6) + PolyLog[5, 
                m2/q2]) + 10*Log[q2/m2]*(((4*I)/3)*Pi^3*
                ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                 (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + PolyLog[3, 
                m2/q2])*Zeta[3]) - 34200*(12*Conjugate[PolyLog[4, 3, 
                q2/m2]] + 2*HPL[{2, 1, 4}, q2/m2] + 2*HPL[{2, 2, 3}, q2/m2] + 
             2*HPL[{2, 3, 2}, q2/m2] + 3*HPL[{2, 4, 1}, q2/m2] + 
             4*HPL[{3, 1, 3}, q2/m2] + 4*HPL[{3, 2, 2}, q2/m2] + 
             6*HPL[{3, 3, 1}, q2/m2] + 6*HPL[{4, 1, 2}, q2/m2] + 
             9*HPL[{4, 2, 1}, q2/m2] - 9*Conjugate[PolyLog[3, 3, q2/m2]]*
              Log[q2/m2] - 12*HPL[{2, 1, 3}, q2/m2]*Log[q2/m2] + 
             3*HPL[{2, 3, 1}, q2/m2]*Log[q2/m2] + 2*HPL[{3, 1, 2}, q2/m2]*
              Log[q2/m2] + 3*Conjugate[PolyLog[2, 3, q2/m2]]*Log[q2/m2]^2 + 
             HPL[{2, 1, 2}, q2/m2]*Log[q2/m2]^2 + (3*HPL[{2, 2, 1}, q2/m2]*
               Log[q2/m2]^2)/2 - (Pi^4*Log[q2/m2]^3)/180 + 
             4*Conjugate[PolyLog[4, 2, q2/m2]]*((-I)*Pi + Log[-1 + q2/m2]) - 
             2*HPL[{2, 4}, q2/m2]*((-I)*Pi + Log[-1 + q2/m2]) + 
             3*HPL[{4, 2}, q2/m2]*((-I)*Pi + Log[-1 + q2/m2]) - 
             3*Conjugate[PolyLog[3, 2, q2/m2]]*Log[q2/m2]*((-I)*Pi + Log[
                -1 + q2/m2]) - HPL[{2, 3}, q2/m2]*Log[q2/m2]*((-I)*Pi + Log[
                -1 + q2/m2]) - 2*HPL[{3, 2}, q2/m2]*Log[q2/m2]*
              ((-I)*Pi + Log[-1 + q2/m2]) - 2*Conjugate[PolyLog[2, 2, q2/m2]]*
              Log[q2/m2]*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, 
                m2/q2]) + (Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])*
               (-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2])^
                2)/4 - 2*Log[q2/m2]*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
                PolyLog[2, m2/q2])^3 + (Log[q2/m2]^3*((-I)*Pi + 
                 Log[-1 + q2/m2])^2*PolyLog[2, 1 - q2/m2])/12 + 
             5*Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])^2*(((4*I)/3)*Pi^3*
                ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                 (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + PolyLog[3, 
                m2/q2]) + 10*Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*
              PolyLog[2, 1 - q2/m2]*(((4*I)/3)*Pi^3*
                ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                 (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + PolyLog[3, 
                m2/q2]) - 2*((-I)*Pi + Log[-1 + q2/m2])*(((4*I)/3)*Pi^3*
                 ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                  (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
                PolyLog[3, m2/q2])^2 - (Log[q2/m2]^3*((-I)*Pi + 
                Log[-1 + q2/m2])*PolyLog[3, 1 - q2/m2])/3 - 
             10*Log[q2/m2]*(((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + 
                      Log[q2/m2]))/Pi)/2 - (3*(1/2 - ((I/2)*((-I)*Pi + 
                        Log[q2/m2]))/Pi)^2)/2 + (1/2 - ((I/2)*((-I)*Pi + 
                      Log[q2/m2]))/Pi)^3) + PolyLog[3, m2/q2])*
              PolyLog[3, 1 - q2/m2] + 3*((-I)*Pi + Log[-1 + q2/m2])*
              (-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2])*
              ((-2*Pi^4*(-1/30 + (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^
                   2 - 2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - PolyLog[
                4, m2/q2]) + (Log[q2/m2]^3*PolyLog[4, 1 - q2/m2])/2 - 
             (Log[q2/m2]^3*((-I)*Pi + Log[-1 + q2/m2])*Zeta[3])/6 + 
             10*Log[q2/m2]*(((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + 
                      Log[q2/m2]))/Pi)/2 - (3*(1/2 - ((I/2)*((-I)*Pi + 
                        Log[q2/m2]))/Pi)^2)/2 + (1/2 - ((I/2)*((-I)*Pi + 
                      Log[q2/m2]))/Pi)^3) + PolyLog[3, m2/q2])*Zeta[3]) - 
           (5700*I)*Pi^3*(-(((-I)*Pi + Log[-1 + q2/m2])*(-1/6*Pi^2 - 
                ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2])) - 
             2*((Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^2)/2 + ((-I)*Pi + 
                 Log[-1 + q2/m2])*PolyLog[2, 1 - q2/m2] - PolyLog[3, 
                1 - q2/m2] + Zeta[3])) + 1967*Pi^4*
            (-(((-I)*Pi + Log[-1 + q2/m2])*(-1/6*Pi^2 - 
                ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2])) - 
             2*((Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^2)/2 + ((-I)*Pi + 
                 Log[-1 + q2/m2])*PolyLog[2, 1 - q2/m2] - PolyLog[3, 
                1 - q2/m2] + Zeta[3])) - 34200*Zeta[3]*
            (-(((-I)*Pi + Log[-1 + q2/m2])*(-1/6*Pi^2 - 
                ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2])) - 
             2*((Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^2)/2 + ((-I)*Pi + 
                 Log[-1 + q2/m2])*PolyLog[2, 1 - q2/m2] - PolyLog[3, 
                1 - q2/m2] + Zeta[3])) + (4320*I)*Pi*Zeta[3]*
            (-(((-I)*Pi + Log[-1 + q2/m2])*(-1/6*Pi^2 - 
                ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2])) - 
             2*((Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^2)/2 + ((-I)*Pi + 
                 Log[-1 + q2/m2])*PolyLog[2, 1 - q2/m2] - PolyLog[3, 
                1 - q2/m2] + Zeta[3])) + (2340*I)*Pi^3*
            (-3*(Pi^4/90 - (Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^3)/6 - 
               (((-I)*Pi + Log[-1 + q2/m2])^2*PolyLog[2, 1 - q2/m2])/2 + 
               ((-I)*Pi + Log[-1 + q2/m2])*PolyLog[3, 1 - q2/m2] - PolyLog[4, 
                1 - q2/m2]) - ((-I)*Pi + Log[-1 + q2/m2])*
              ((Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^2)/2 + ((-I)*Pi + 
                 Log[-1 + q2/m2])*PolyLog[2, 1 - q2/m2] - PolyLog[3, 
                1 - q2/m2] + Zeta[3])) + 14040*Zeta[3]*
            (-3*(Pi^4/90 - (Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^3)/6 - 
               (((-I)*Pi + Log[-1 + q2/m2])^2*PolyLog[2, 1 - q2/m2])/2 + 
               ((-I)*Pi + Log[-1 + q2/m2])*PolyLog[3, 1 - q2/m2] - PolyLog[4, 
                1 - q2/m2]) - ((-I)*Pi + Log[-1 + q2/m2])*
              ((Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^2)/2 + ((-I)*Pi + 
                 Log[-1 + q2/m2])*PolyLog[2, 1 - q2/m2] - PolyLog[3, 
                1 - q2/m2] + Zeta[3])) + (3060*I)*Pi^3*
            ((((-I)*Pi + Log[-1 + q2/m2])^2*(-1/6*Pi^2 - 
                ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]))/2 + 
             3*(Pi^4/90 - (Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^3)/6 - 
               (((-I)*Pi + Log[-1 + q2/m2])^2*PolyLog[2, 1 - q2/m2])/2 + 
               ((-I)*Pi + Log[-1 + q2/m2])*PolyLog[3, 1 - q2/m2] - PolyLog[4, 
                1 - q2/m2]) + 2*((-I)*Pi + Log[-1 + q2/m2])*
              ((Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^2)/2 + ((-I)*Pi + 
                 Log[-1 + q2/m2])*PolyLog[2, 1 - q2/m2] - PolyLog[3, 
                1 - q2/m2] + Zeta[3])) + 18360*Zeta[3]*
            ((((-I)*Pi + Log[-1 + q2/m2])^2*(-1/6*Pi^2 - 
                ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]))/2 + 
             3*(Pi^4/90 - (Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^3)/6 - 
               (((-I)*Pi + Log[-1 + q2/m2])^2*PolyLog[2, 1 - q2/m2])/2 + 
               ((-I)*Pi + Log[-1 + q2/m2])*PolyLog[3, 1 - q2/m2] - PolyLog[4, 
                1 - q2/m2]) + 2*((-I)*Pi + Log[-1 + q2/m2])*
              ((Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^2)/2 + ((-I)*Pi + 
                 Log[-1 + q2/m2])*PolyLog[2, 1 - q2/m2] - PolyLog[3, 
                1 - q2/m2] + Zeta[3])) + 61200*((-I)*Pi + Log[-1 + q2/m2])*
            Zeta[5] + (21960*I)*Pi*((-I)*Pi + Log[-1 + q2/m2])*Zeta[5] + 
           18360*((-I)*Pi + Log[-1 + q2/m2])^2*Zeta[5] + 
           21960*(Pi^2/6 + ((-I)*Pi + Log[q2/m2])^2/2 - Log[q2/m2]*
              ((-I)*Pi + Log[-1 + q2/m2]) + PolyLog[2, m2/q2])*Zeta[5] - 
           (27000*I)*Pi*((Pi^4*((-I)*Pi + Log[-1 + q2/m2]))/90 + 
             (Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^4)/6 + 
             (((-I)*Pi + Log[-1 + q2/m2])^3*(-1/6*Pi^2 - 
                ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]))/6 + 
             (((-I)*Pi + Log[-1 + q2/m2])^3*PolyLog[2, 1 - q2/m2])/6 - 
             PolyLog[5, 1 - q2/m2] + (((-I)*Pi + Log[-1 + q2/m2])^2*Zeta[3])/
              2 + Zeta[5]) + 7140*Pi^2*((Pi^4*((-I)*Pi + Log[-1 + q2/m2]))/
              90 + (Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^4)/6 + 
             (((-I)*Pi + Log[-1 + q2/m2])^3*(-1/6*Pi^2 - 
                ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]))/6 + 
             (((-I)*Pi + Log[-1 + q2/m2])^3*PolyLog[2, 1 - q2/m2])/6 - 
             PolyLog[5, 1 - q2/m2] + (((-I)*Pi + Log[-1 + q2/m2])^2*Zeta[3])/
              2 + Zeta[5]) + (14040*I)*Pi*(8*Conjugate[PolyLog[2, 4, 
                q2/m2]] - 3*HPL[{2, 1, 1, 2}, q2/m2] + 
             4*HPL[{2, 2, 1, 1}, q2/m2] + 2*Conjugate[PolyLog[2, 3, q2/m2]]*
              ((-I)*Pi + Log[-1 + q2/m2]) + HPL[{2, 1, 2}, q2/m2]*
              ((-I)*Pi + Log[-1 + q2/m2]) + HPL[{2, 2, 1}, q2/m2]*
              ((-I)*Pi + Log[-1 + q2/m2]) - (Pi^4*Log[q2/m2]*((-I)*Pi + 
                Log[-1 + q2/m2]))/90 - Log[q2/m2]^2*((-I)*Pi + 
                Log[-1 + q2/m2])^4 + (Pi^4*(-1/6*Pi^2 - 
                ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]))/15 - 
             Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^3*(-1/6*Pi^2 - 
               ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]) - 
             (25*Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^3*PolyLog[2, 
                1 - q2/m2])/6 - 3*((-I)*Pi + Log[-1 + q2/m2])^2*
              (-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2])*
              PolyLog[2, 1 - q2/m2] - 4*((-I)*Pi + Log[-1 + q2/m2])^2*
              PolyLog[2, 1 - q2/m2]^2 + 5*Log[q2/m2]*((-I)*Pi + 
                Log[-1 + q2/m2])^2*PolyLog[3, 1 - q2/m2] + 
             6*((-I)*Pi + Log[-1 + q2/m2])*(-1/6*Pi^2 - ((-I)*Pi + 
                  Log[q2/m2])^2/2 - PolyLog[2, m2/q2])*PolyLog[3, 1 - 
                q2/m2] + 8*((-I)*Pi + Log[-1 + q2/m2])*PolyLog[2, 1 - q2/m2]*
              PolyLog[3, 1 - q2/m2] - 4*PolyLog[3, 1 - q2/m2]^2 - 
             3*Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*PolyLog[4, 1 - q2/m2] - 
             6*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2])*
              PolyLog[4, 1 - q2/m2] + 4*Log[q2/m2]*PolyLog[5, 1 - q2/m2] - 
             4*Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^2*Zeta[3] - 
             8*((-I)*Pi + Log[-1 + q2/m2])*PolyLog[2, 1 - q2/m2]*Zeta[3] + 
             8*PolyLog[3, 1 - q2/m2]*Zeta[3] - 4*Zeta[3]^2 - 
             4*Log[q2/m2]*Zeta[5]) + (20520*I)*Pi*
            (8*Conjugate[PolyLog[2, 4, q2/m2]] - 2*HPL[{2, 1, 1, 2}, q2/m2] + 
             3*HPL[{2, 2, 1, 1}, q2/m2] + 6*Conjugate[PolyLog[2, 3, q2/m2]]*
              ((-I)*Pi + Log[-1 + q2/m2]) + HPL[{2, 1, 2}, q2/m2]*
              ((-I)*Pi + Log[-1 + q2/m2]) + 2*HPL[{2, 2, 1}, q2/m2]*
              ((-I)*Pi + Log[-1 + q2/m2]) - (Pi^4*Log[q2/m2]*((-I)*Pi + 
                Log[-1 + q2/m2]))/30 + Conjugate[PolyLog[2, 2, q2/m2]]*
              ((-I)*Pi + Log[-1 + q2/m2])^2 - (2*Log[q2/m2]^2*((-I)*Pi + 
                 Log[-1 + q2/m2])^4)/3 + (Pi^4*(-1/6*Pi^2 - 
                ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]))/30 - 
             (2*Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^3*(-1/6*Pi^2 - 
                ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]))/3 + 
             (((-I)*Pi + Log[-1 + q2/m2])^2*(-1/6*Pi^2 - 
                 ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2])^2)/4 - 
             (13*Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^3*PolyLog[2, 
                1 - q2/m2])/6 - (3*((-I)*Pi + Log[-1 + q2/m2])^2*(-1/6*Pi^2 - 
                ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2])*PolyLog[2, 
                1 - q2/m2])/2 - 2*((-I)*Pi + Log[-1 + q2/m2])^2*
              PolyLog[2, 1 - q2/m2]^2 + (((-I)*Pi + Log[-1 + q2/m2])^3*(
                ((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                  (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
                PolyLog[3, m2/q2]))/3 + 2*Log[q2/m2]*((-I)*Pi + 
                Log[-1 + q2/m2])^2*PolyLog[3, 1 - q2/m2] + 
             3*((-I)*Pi + Log[-1 + q2/m2])*(-1/6*Pi^2 - ((-I)*Pi + 
                  Log[q2/m2])^2/2 - PolyLog[2, m2/q2])*PolyLog[3, 1 - 
                q2/m2] + 4*((-I)*Pi + Log[-1 + q2/m2])*PolyLog[2, 1 - q2/m2]*
              PolyLog[3, 1 - q2/m2] - 2*PolyLog[3, 1 - q2/m2]^2 - 
             Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*PolyLog[4, 1 - q2/m2] - 
             3*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2])*
              PolyLog[4, 1 - q2/m2] + 4*Log[q2/m2]*PolyLog[5, 1 - q2/m2] - 
             3*Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^2*Zeta[3] - 
             4*((-I)*Pi + Log[-1 + q2/m2])*PolyLog[2, 1 - q2/m2]*Zeta[3] + 
             4*PolyLog[3, 1 - q2/m2]*Zeta[3] - 2*Zeta[3]^2 - 
             4*Log[q2/m2]*Zeta[5]) + 27000*(-Conjugate[PolyLog[2, 4, 
                q2/m2]] - Conjugate[PolyLog[2, 3, q2/m2]]*((-I)*Pi + Log[
                -1 + q2/m2]) + (Pi^4*Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2]))/
              90 - (Conjugate[PolyLog[2, 2, q2/m2]]*((-I)*Pi + 
                 Log[-1 + q2/m2])^2)/2 + (7*Log[q2/m2]^2*((-I)*Pi + 
                 Log[-1 + q2/m2])^4)/48 + (Log[q2/m2]*((-I)*Pi + 
                 Log[-1 + q2/m2])^3*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
                PolyLog[2, m2/q2]))/6 + (Log[q2/m2]*((-I)*Pi + 
                 Log[-1 + q2/m2])^3*PolyLog[2, 1 - q2/m2])/6 - 
             (((-I)*Pi + Log[-1 + q2/m2])^3*(((4*I)/3)*Pi^3*
                 ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                  (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
                PolyLog[3, m2/q2]))/6 - Log[q2/m2]*PolyLog[5, 1 - q2/m2] + 
             (Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^2*Zeta[3])/2 + 
             Log[q2/m2]*Zeta[5]) + (27000*I)*Pi*
            (-Conjugate[PolyLog[2, 4, q2/m2]] - Conjugate[PolyLog[2, 3, 
                q2/m2]]*((-I)*Pi + Log[-1 + q2/m2]) + 
             (Pi^4*Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2]))/90 - 
             (Conjugate[PolyLog[2, 2, q2/m2]]*((-I)*Pi + Log[-1 + q2/m2])^2)/
              2 + (7*Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])^4)/48 + 
             (Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^3*(-1/6*Pi^2 - 
                ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]))/6 + 
             (Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^3*PolyLog[2, 1 - q2/m2])/
              6 - (((-I)*Pi + Log[-1 + q2/m2])^3*(((4*I)/3)*Pi^3*
                 ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                  (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
                PolyLog[3, m2/q2]))/6 - Log[q2/m2]*PolyLog[5, 1 - q2/m2] + 
             (Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^2*Zeta[3])/2 + 
             Log[q2/m2]*Zeta[5]) + (18360*I)*Pi*
            (-12*Conjugate[PolyLog[2, 4, q2/m2]] + (9*HPL[{2, 1, 1, 2}, 
                q2/m2])/2 - 6*HPL[{2, 2, 1, 1}, q2/m2] - 
             6*Conjugate[PolyLog[2, 3, q2/m2]]*((-I)*Pi + Log[-1 + q2/m2]) - 
             2*HPL[{2, 1, 2}, q2/m2]*((-I)*Pi + Log[-1 + q2/m2]) - 
             3*HPL[{2, 2, 1}, q2/m2]*((-I)*Pi + Log[-1 + q2/m2]) + 
             (Pi^4*Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2]))/30 + 
             (5*Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])^4)/4 - 
             (Pi^4*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, 
                 m2/q2]))/12 + (5*Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^3*(
                -1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]))/
              4 - (((-I)*Pi + Log[-1 + q2/m2])^2*(-1/6*Pi^2 - 
                 ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2])^2)/4 + 
             5*Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^3*PolyLog[2, 1 - 
                q2/m2] + (15*((-I)*Pi + Log[-1 + q2/m2])^2*(-1/6*Pi^2 - 
                ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2])*PolyLog[2, 
                1 - q2/m2])/4 + 5*((-I)*Pi + Log[-1 + q2/m2])^2*
              PolyLog[2, 1 - q2/m2]^2 - (11*Log[q2/m2]*((-I)*Pi + 
                 Log[-1 + q2/m2])^2*PolyLog[3, 1 - q2/m2])/2 - 
             (15*((-I)*Pi + Log[-1 + q2/m2])*(-1/6*Pi^2 - 
                ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2])*PolyLog[3, 
                1 - q2/m2])/2 - 10*((-I)*Pi + Log[-1 + q2/m2])*
              PolyLog[2, 1 - q2/m2]*PolyLog[3, 1 - q2/m2] + 
             5*PolyLog[3, 1 - q2/m2]^2 + 3*Log[q2/m2]*((-I)*Pi + Log[
                -1 + q2/m2])*PolyLog[4, 1 - q2/m2] + 
             (15*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2])*
               PolyLog[4, 1 - q2/m2])/2 - 6*Log[q2/m2]*PolyLog[5, 1 - 
                q2/m2] + (11*Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^2*Zeta[
                3])/2 + 10*((-I)*Pi + Log[-1 + q2/m2])*PolyLog[2, 1 - q2/m2]*
              Zeta[3] - 10*PolyLog[3, 1 - q2/m2]*Zeta[3] + 5*Zeta[3]^2 + 
             6*Log[q2/m2]*Zeta[5]) - 14040*(-12*Conjugate[PolyLog[3, 4, 
                q2/m2]] - 3*HPL[{2, 1, 1, 3}, q2/m2] - 
             3*HPL[{2, 1, 2, 2}, q2/m2] - 4*HPL[{2, 1, 3, 1}, q2/m2] - 
             3*HPL[{2, 2, 1, 2}, q2/m2] - 4*HPL[{2, 2, 2, 1}, q2/m2] - 
             4*HPL[{2, 3, 1, 1}, q2/m2] - 6*HPL[{3, 1, 1, 2}, q2/m2] - 
             8*HPL[{3, 1, 2, 1}, q2/m2] - 8*HPL[{3, 2, 1, 1}, q2/m2] + 
             8*Conjugate[PolyLog[2, 4, q2/m2]]*Log[q2/m2] - 
             3*HPL[{2, 1, 1, 2}, q2/m2]*Log[q2/m2] + 4*HPL[{2, 2, 1, 1}, q2/
                m2]*Log[q2/m2] - 3*Conjugate[PolyLog[3, 3, q2/m2]]*
              ((-I)*Pi + Log[-1 + q2/m2]) - 3*HPL[{2, 1, 3}, q2/m2]*
              ((-I)*Pi + Log[-1 + q2/m2]) + HPL[{2, 3, 1}, q2/m2]*
              ((-I)*Pi + Log[-1 + q2/m2]) + 2*Conjugate[PolyLog[2, 3, q2/m2]]*
              Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2]) + HPL[{2, 1, 2}, q2/m2]*
              Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2]) + HPL[{2, 2, 1}, q2/m2]*
              Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2]) - 
             (Pi^4*Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2]))/180 - 
             Log[q2/m2]^3*((-I)*Pi + Log[-1 + q2/m2])^4 + 
             (Pi^4*Log[q2/m2]*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
                PolyLog[2, m2/q2]))/15 - Log[q2/m2]^2*((-I)*Pi + 
                Log[-1 + q2/m2])^3*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
               PolyLog[2, m2/q2]) - (((-I)*Pi + Log[-1 + q2/m2])*(-1/6*Pi^2 - 
                 ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2])^3)/2 - 
             (49*Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])^3*PolyLog[2, 
                1 - q2/m2])/12 - 3*Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^2*
              (-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2])*
              PolyLog[2, 1 - q2/m2] - 4*Log[q2/m2]*((-I)*Pi + 
                Log[-1 + q2/m2])^2*PolyLog[2, 1 - q2/m2]^2 + 
             Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^3*(((4*I)/3)*Pi^3*
                ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                 (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + PolyLog[3, 
                m2/q2]) + 2*((-I)*Pi + Log[-1 + q2/m2])^2*PolyLog[2, 1 - 
                q2/m2]*(((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/
                    Pi)/2 - (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/
                  2 + (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + PolyLog[
                3, m2/q2]) + (9*Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])^
                2*PolyLog[3, 1 - q2/m2])/2 + 6*Log[q2/m2]*((-I)*Pi + Log[
                -1 + q2/m2])*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
               PolyLog[2, m2/q2])*PolyLog[3, 1 - q2/m2] + 8*Log[q2/m2]*
              ((-I)*Pi + Log[-1 + q2/m2])*PolyLog[2, 1 - q2/m2]*
              PolyLog[3, 1 - q2/m2] - 2*((-I)*Pi + Log[-1 + q2/m2])*
              (((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                 (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + PolyLog[3, 
                m2/q2])*PolyLog[3, 1 - q2/m2] - 4*Log[q2/m2]*
              PolyLog[3, 1 - q2/m2]^2 - (3*Log[q2/m2]^2*((-I)*Pi + 
                Log[-1 + q2/m2])*PolyLog[4, 1 - q2/m2])/2 - 
             6*Log[q2/m2]*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[
                2, m2/q2])*PolyLog[4, 1 - q2/m2] + 2*Log[q2/m2]^2*
              PolyLog[5, 1 - q2/m2] - 4*Log[q2/m2]^2*((-I)*Pi + 
                Log[-1 + q2/m2])^2*Zeta[3] - 8*Log[q2/m2]*((-I)*Pi + Log[
                -1 + q2/m2])*PolyLog[2, 1 - q2/m2]*Zeta[3] + 
             2*((-I)*Pi + Log[-1 + q2/m2])*(((4*I)/3)*Pi^3*
                ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                 (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + PolyLog[3, 
                m2/q2])*Zeta[3] + 8*Log[q2/m2]*PolyLog[3, 1 - q2/m2]*
              Zeta[3] - 4*Log[q2/m2]*Zeta[3]^2 - 2*Log[q2/m2]^2*Zeta[5]) - 
           20520*(-12*Conjugate[PolyLog[3, 4, q2/m2]] - HPL[{2, 1, 1, 3}, 
              q2/m2] - HPL[{2, 1, 2, 2}, q2/m2] - 2*HPL[{2, 1, 3, 1}, q2/
                m2] - HPL[{2, 2, 1, 2}, q2/m2] - 2*HPL[{2, 2, 2, 1}, q2/m2] - 
             3*HPL[{2, 3, 1, 1}, q2/m2] - 2*HPL[{3, 1, 1, 2}, q2/m2] - 
             4*HPL[{3, 1, 2, 1}, q2/m2] - 6*HPL[{3, 2, 1, 1}, q2/m2] + 
             8*Conjugate[PolyLog[2, 4, q2/m2]]*Log[q2/m2] - 
             2*HPL[{2, 1, 1, 2}, q2/m2]*Log[q2/m2] + 3*HPL[{2, 2, 1, 1}, q2/
                m2]*Log[q2/m2] - 9*Conjugate[PolyLog[3, 3, q2/m2]]*
              ((-I)*Pi + Log[-1 + q2/m2]) - 9*HPL[{2, 1, 3}, q2/m2]*
              ((-I)*Pi + Log[-1 + q2/m2]) + 2*HPL[{2, 3, 1}, q2/m2]*
              ((-I)*Pi + Log[-1 + q2/m2]) + 2*HPL[{3, 1, 2}, q2/m2]*
              ((-I)*Pi + Log[-1 + q2/m2]) + 6*Conjugate[PolyLog[2, 3, q2/m2]]*
              Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2]) + HPL[{2, 1, 2}, q2/m2]*
              Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2]) + 
             2*HPL[{2, 2, 1}, q2/m2]*Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2]) - 
             (Pi^4*Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2]))/60 - 
             3*Conjugate[PolyLog[3, 2, q2/m2]]*((-I)*Pi + Log[-1 + q2/m2])^
               2 - (HPL[{2, 3}, q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^2)/2 - 
             HPL[{3, 2}, q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^2 + 
             Conjugate[PolyLog[2, 2, q2/m2]]*Log[q2/m2]*((-I)*Pi + 
                Log[-1 + q2/m2])^2 - (7*Log[q2/m2]^3*((-I)*Pi + 
                 Log[-1 + q2/m2])^4)/12 + (Pi^4*Log[q2/m2]*(-1/6*Pi^2 - 
                ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]))/30 - 
             2*Conjugate[PolyLog[2, 2, q2/m2]]*((-I)*Pi + Log[-1 + q2/m2])*
              (-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]) - 
             (7*Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])^3*(-1/6*Pi^2 - 
                ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]))/12 + 
             (Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^2*(-1/6*Pi^2 - 
                 ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2])^2)/4 - 
             (3*((-I)*Pi + Log[-1 + q2/m2])*(-1/6*Pi^2 - 
                 ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2])^3)/2 - 
             (25*Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])^3*PolyLog[2, 
                1 - q2/m2])/12 - (3*Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^2*(
                -1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2])*
               PolyLog[2, 1 - q2/m2])/2 - 2*Log[q2/m2]*((-I)*Pi + 
                Log[-1 + q2/m2])^2*PolyLog[2, 1 - q2/m2]^2 + 
             (13*Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^3*(((4*I)/3)*Pi^3*
                 ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                  (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
                PolyLog[3, m2/q2]))/3 + 8*((-I)*Pi + Log[-1 + q2/m2])^2*
              PolyLog[2, 1 - q2/m2]*(((4*I)/3)*Pi^3*
                ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                 (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + PolyLog[3, 
                m2/q2]) + 2*Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])^2*
              PolyLog[3, 1 - q2/m2] + 3*Log[q2/m2]*((-I)*Pi + Log[
                -1 + q2/m2])*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
               PolyLog[2, m2/q2])*PolyLog[3, 1 - q2/m2] + 4*Log[q2/m2]*
              ((-I)*Pi + Log[-1 + q2/m2])*PolyLog[2, 1 - q2/m2]*
              PolyLog[3, 1 - q2/m2] - 8*((-I)*Pi + Log[-1 + q2/m2])*
              (((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                 (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + PolyLog[3, 
                m2/q2])*PolyLog[3, 1 - q2/m2] - 2*Log[q2/m2]*
              PolyLog[3, 1 - q2/m2]^2 - (((-I)*Pi + Log[-1 + q2/m2])^3*(
                (-2*Pi^4*(-1/30 + (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^
                    2 - 2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                   (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - 
                PolyLog[4, m2/q2]))/2 - (Log[q2/m2]^2*((-I)*Pi + 
                Log[-1 + q2/m2])*PolyLog[4, 1 - q2/m2])/2 - 
             3*Log[q2/m2]*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[
                2, m2/q2])*PolyLog[4, 1 - q2/m2] + 2*Log[q2/m2]^2*
              PolyLog[5, 1 - q2/m2] - (5*Log[q2/m2]^2*((-I)*Pi + 
                 Log[-1 + q2/m2])^2*Zeta[3])/2 - 4*Log[q2/m2]*
              ((-I)*Pi + Log[-1 + q2/m2])*PolyLog[2, 1 - q2/m2]*Zeta[3] + 
             8*((-I)*Pi + Log[-1 + q2/m2])*(((4*I)/3)*Pi^3*
                ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                 (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + PolyLog[3, 
                m2/q2])*Zeta[3] + 4*Log[q2/m2]*PolyLog[3, 1 - q2/m2]*
              Zeta[3] - 2*Log[q2/m2]*Zeta[3]^2 - 2*Log[q2/m2]^2*Zeta[5]) - 
           27000*(Conjugate[PolyLog[3, 4, q2/m2]] - Conjugate[PolyLog[2, 4, 
                q2/m2]]*Log[q2/m2] + Conjugate[PolyLog[3, 3, q2/m2]]*
              ((-I)*Pi + Log[-1 + q2/m2]) - Conjugate[PolyLog[2, 3, q2/m2]]*
              Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2]) + 
             (Pi^4*Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2]))/180 + 
             (Conjugate[PolyLog[3, 2, q2/m2]]*((-I)*Pi + Log[-1 + q2/m2])^2)/
              2 - (Conjugate[PolyLog[2, 2, q2/m2]]*Log[q2/m2]*((-I)*Pi + 
                 Log[-1 + q2/m2])^2)/2 + (5*Log[q2/m2]^3*((-I)*Pi + 
                 Log[-1 + q2/m2])^4)/72 + (Log[q2/m2]^2*((-I)*Pi + 
                 Log[-1 + q2/m2])^3*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
                PolyLog[2, m2/q2]))/12 + (Log[q2/m2]^2*((-I)*Pi + 
                 Log[-1 + q2/m2])^3*PolyLog[2, 1 - q2/m2])/12 - 
             (Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^3*(((4*I)/3)*Pi^3*
                 ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                  (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
                PolyLog[3, m2/q2]))/6 + (((-I)*Pi + Log[-1 + q2/m2])^3*(
                (-2*Pi^4*(-1/30 + (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^
                    2 - 2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                   (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - 
                PolyLog[4, m2/q2]))/6 - (Log[q2/m2]^2*PolyLog[5, 1 - q2/m2])/
              2 + (Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])^2*Zeta[3])/4 + 
             (Log[q2/m2]^2*Zeta[5])/2) - 18360*(18*Conjugate[PolyLog[3, 4, 
                q2/m2]] + 3*HPL[{2, 1, 1, 3}, q2/m2] + 
             3*HPL[{2, 1, 2, 2}, q2/m2] + 5*HPL[{2, 1, 3, 1}, q2/m2] + 
             3*HPL[{2, 2, 1, 2}, q2/m2] + 5*HPL[{2, 2, 2, 1}, q2/m2] + 
             6*HPL[{2, 3, 1, 1}, q2/m2] + 6*HPL[{3, 1, 1, 2}, q2/m2] + 
             10*HPL[{3, 1, 2, 1}, q2/m2] + 12*HPL[{3, 2, 1, 1}, q2/m2] - 
             12*Conjugate[PolyLog[2, 4, q2/m2]]*Log[q2/m2] + 
             (9*HPL[{2, 1, 1, 2}, q2/m2]*Log[q2/m2])/2 - 
             6*HPL[{2, 2, 1, 1}, q2/m2]*Log[q2/m2] + 9*Conjugate[PolyLog[3, 
                3, q2/m2]]*((-I)*Pi + Log[-1 + q2/m2]) + 
             12*HPL[{2, 1, 3}, q2/m2]*((-I)*Pi + Log[-1 + q2/m2]) - 
             3*HPL[{2, 3, 1}, q2/m2]*((-I)*Pi + Log[-1 + q2/m2]) - 
             2*HPL[{3, 1, 2}, q2/m2]*((-I)*Pi + Log[-1 + q2/m2]) - 
             6*Conjugate[PolyLog[2, 3, q2/m2]]*Log[q2/m2]*((-I)*Pi + Log[
                -1 + q2/m2]) - 2*HPL[{2, 1, 2}, q2/m2]*Log[q2/m2]*
              ((-I)*Pi + Log[-1 + q2/m2]) - 3*HPL[{2, 2, 1}, q2/m2]*
              Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2]) + 
             (Pi^4*Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2]))/60 + 
             (3*Conjugate[PolyLog[3, 2, q2/m2]]*((-I)*Pi + Log[-1 + q2/m2])^
                2)/2 + (HPL[{2, 3}, q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^2)/2 + 
             HPL[{3, 2}, q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^2 + 
             (5*Log[q2/m2]^3*((-I)*Pi + Log[-1 + q2/m2])^4)/4 - 
             (Pi^4*Log[q2/m2]*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
                PolyLog[2, m2/q2]))/12 + 2*Conjugate[PolyLog[2, 2, q2/m2]]*
              ((-I)*Pi + Log[-1 + q2/m2])*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^
                 2/2 - PolyLog[2, m2/q2]) + (5*Log[q2/m2]^2*((-I)*Pi + 
                 Log[-1 + q2/m2])^3*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
                PolyLog[2, m2/q2]))/4 - (Log[q2/m2]*((-I)*Pi + 
                 Log[-1 + q2/m2])^2*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
                 PolyLog[2, m2/q2])^2)/4 + 2*((-I)*Pi + Log[-1 + q2/m2])*
              (-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2])^
               3 + 5*Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])^3*
              PolyLog[2, 1 - q2/m2] + (15*Log[q2/m2]*((-I)*Pi + 
                 Log[-1 + q2/m2])^2*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
                PolyLog[2, m2/q2])*PolyLog[2, 1 - q2/m2])/4 + 
             5*Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^2*PolyLog[2, 1 - q2/m2]^
               2 - 5*Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^3*
              (((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                 (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + PolyLog[3, 
                m2/q2]) - 10*((-I)*Pi + Log[-1 + q2/m2])^2*PolyLog[2, 1 - 
                q2/m2]*(((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/
                    Pi)/2 - (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/
                  2 + (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + PolyLog[
                3, m2/q2]) - (21*Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])^
                2*PolyLog[3, 1 - q2/m2])/4 - (15*Log[q2/m2]*((-I)*Pi + 
                Log[-1 + q2/m2])*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
                PolyLog[2, m2/q2])*PolyLog[3, 1 - q2/m2])/2 - 
             10*Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*PolyLog[2, 1 - q2/m2]*
              PolyLog[3, 1 - q2/m2] + 10*((-I)*Pi + Log[-1 + q2/m2])*
              (((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                 (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + PolyLog[3, 
                m2/q2])*PolyLog[3, 1 - q2/m2] + 5*Log[q2/m2]*
              PolyLog[3, 1 - q2/m2]^2 + (3*Log[q2/m2]^2*((-I)*Pi + 
                Log[-1 + q2/m2])*PolyLog[4, 1 - q2/m2])/2 + 
             (15*Log[q2/m2]*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
                PolyLog[2, m2/q2])*PolyLog[4, 1 - q2/m2])/2 - 
             3*Log[q2/m2]^2*PolyLog[5, 1 - q2/m2] + 
             (21*Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])^2*Zeta[3])/4 + 
             10*Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*PolyLog[2, 1 - q2/m2]*
              Zeta[3] - 10*((-I)*Pi + Log[-1 + q2/m2])*(((4*I)/3)*Pi^3*
                ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                 (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + PolyLog[3, 
                m2/q2])*Zeta[3] - 10*Log[q2/m2]*PolyLog[3, 1 - q2/m2]*
              Zeta[3] + 5*Log[q2/m2]*Zeta[3]^2 + 3*Log[q2/m2]^2*Zeta[5]) + 
           (11160*I)*Pi*(-1/945*Pi^6 - (Pi^4*((-I)*Pi + Log[-1 + q2/m2])^2)/
              180 - (Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^5)/24 - 
             (((-I)*Pi + Log[-1 + q2/m2])^4*(-1/6*Pi^2 - 
                ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]))/24 - 
             (((-I)*Pi + Log[-1 + q2/m2])^4*PolyLog[2, 1 - q2/m2])/24 + 
             PolyLog[6, 1 - q2/m2] - (((-I)*Pi + Log[-1 + q2/m2])^3*Zeta[3])/
              6 - ((-I)*Pi + Log[-1 + q2/m2])*Zeta[5]) - 
           11160*(Conjugate[PolyLog[2, 5, q2/m2]] - (Pi^6*Log[q2/m2])/945 + 
             Conjugate[PolyLog[2, 4, q2/m2]]*((-I)*Pi + Log[-1 + q2/m2]) + 
             (Conjugate[PolyLog[2, 3, q2/m2]]*((-I)*Pi + Log[-1 + q2/m2])^2)/
              2 - (Pi^4*Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^2)/180 + 
             (Conjugate[PolyLog[2, 2, q2/m2]]*((-I)*Pi + Log[-1 + q2/m2])^3)/
              6 - (3*Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])^5)/80 - 
             (Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^4*(-1/6*Pi^2 - 
                ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]))/24 - 
             (Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^4*PolyLog[2, 1 - q2/m2])/
              24 + (((-I)*Pi + Log[-1 + q2/m2])^4*(((4*I)/3)*Pi^3*
                 ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                  (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
                PolyLog[3, m2/q2]))/24 + Log[q2/m2]*PolyLog[6, 1 - q2/m2] - 
             (Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^3*Zeta[3])/6 - 
             Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*Zeta[5]))/360 + 
         ((3*I)*(177240*Pi^3 + 21546*Pi^5 + 1017*Pi^7 + 1965600*Pi*Zeta[3] - 
             36400*Pi^3*Zeta[3] - 80640*Pi*Zeta[3]^2 + 1890000*Pi*Zeta[5]) - 
           2*(80535*Pi^4 + 15105*Pi^6 - 1595160*Zeta[3] + 1029420*Pi^2*
              Zeta[3] + 28133*Pi^4*Zeta[3] + 1045800*Zeta[3]^2 + 
             756000*Pi^2*Zeta[5] + 2180115*Zeta[7]))/15120)/(-1 + q2/m2)}, 
     -2, 5, 1]
 
i17[q2_, m2_] := SeriesData[eps, 0, 
     {((-I)*Pi^3 - Pi^2*Log[q2/m2] + (3*I)*Pi*Log[q2/m2]^2 - 2*Log[q2/m2]^3 - 
        (6*I)*Pi*Log[q2/m2]*Log[-1 + q2/m2] + 3*Log[q2/m2]^2*
         Log[-1 + q2/m2] + (6*I)*Pi*PolyLog[2, m2/q2] - 
        6*Log[q2/m2]*PolyLog[2, m2/q2] - 6*PolyLog[3, m2/q2] + 6*Zeta[3])/
       (6*m2*(-1 + q2/m2)), (-23*Pi^4 - 216*Conjugate[PolyLog[2, 2, q2/m2]] + 
        (24*I)*Pi^3*Log[m2] + (12*I)*Pi^3*Log[q2/m2] + 
        24*Pi^2*Log[m2]*Log[q2/m2] + 18*Pi^2*Log[q2/m2]^2 - 
        (72*I)*Pi*Log[m2]*Log[q2/m2]^2 - (36*I)*Pi*Log[q2/m2]^3 + 
        48*Log[m2]*Log[q2/m2]^3 + 42*Log[q2/m2]^4 - 
        (36*I)*Pi^3*Log[-1 + q2/m2] - 132*Pi^2*Log[q2/m2]*Log[-1 + q2/m2] + 
        (144*I)*Pi*Log[m2]*Log[q2/m2]*Log[-1 + q2/m2] + 
        (72*I)*Pi*Log[q2/m2]^2*Log[-1 + q2/m2] - 72*Log[m2]*Log[q2/m2]^2*
         Log[-1 + q2/m2] - 132*Log[q2/m2]^3*Log[-1 + q2/m2] - 
        (216*I)*Pi*Log[q2/m2]*Log[-1 + q2/m2]^2 + 162*Log[q2/m2]^2*
         Log[-1 + q2/m2]^2 + 132*Pi^2*PolyLog[2, m2/q2] - 
        (144*I)*Pi*Log[m2]*PolyLog[2, m2/q2] - (72*I)*Pi*Log[q2/m2]*
         PolyLog[2, m2/q2] + 144*Log[m2]*Log[q2/m2]*PolyLog[2, m2/q2] + 
        144*Log[q2/m2]^2*PolyLog[2, m2/q2] + (216*I)*Pi*Log[-1 + q2/m2]*
         PolyLog[2, m2/q2] - 216*Log[q2/m2]*Log[-1 + q2/m2]*
         PolyLog[2, m2/q2] - 216*Pi^2*PolyLog[2, 1 - q2/m2] - 
        (216*I)*Pi*Log[q2/m2]*PolyLog[2, 1 - q2/m2] - 
        (216*I)*Pi*Log[-1 + q2/m2]*PolyLog[2, 1 - q2/m2] + 
        216*Log[q2/m2]*Log[-1 + q2/m2]*PolyLog[2, 1 - q2/m2] + 
        144*Log[m2]*PolyLog[3, m2/q2] + 216*Log[q2/m2]*PolyLog[3, m2/q2] - 
        216*Log[-1 + q2/m2]*PolyLog[3, m2/q2] + (216*I)*Pi*
         PolyLog[3, 1 - q2/m2] - 216*Log[q2/m2]*PolyLog[3, 1 - q2/m2] + 
        144*PolyLog[4, m2/q2] - 144*Log[m2]*Zeta[3] - 
        216*Log[q2/m2]*Zeta[3] + 216*Log[-1 + q2/m2]*Zeta[3])/
       (72*m2*(-1 + q2/m2)), ((81*I)*Pi^5 + 118*Pi^4*Log[m2] + 
        (120*I)*Pi^3*Log[m2]^2 - 61*Pi^4*Log[q2/m2] + (120*I)*Pi^3*Log[m2]*
         Log[q2/m2] - 120*Pi^2*Log[m2]^2*Log[q2/m2] + 
        (30*I)*Pi^3*Log[q2/m2]^2 - 60*Pi^2*Log[m2]*Log[q2/m2]^2 - 
        10*Pi^2*Log[q2/m2]^3 - 271*Pi^4*((-I)*Pi + Log[-1 + q2/m2]) - 
        (360*I)*Pi^3*Log[m2]*((-I)*Pi + Log[-1 + q2/m2]) + 
        (210*I)*Pi^3*((-I)*Pi + Log[-1 + q2/m2])^2 + 
        (180*I)*Pi^3*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
          PolyLog[2, m2/q2]) + (480*I)*Pi^3*(Pi^2/6 + 
          ((-I)*Pi + Log[q2/m2])^2/2 - Log[q2/m2]*((-I)*Pi + 
            Log[-1 + q2/m2]) + PolyLog[2, m2/q2]) + 840*Pi^2*Log[m2]*
         (Pi^2/6 + ((-I)*Pi + Log[q2/m2])^2/2 - Log[q2/m2]*
           ((-I)*Pi + Log[-1 + q2/m2]) + PolyLog[2, m2/q2]) + 
        (720*I)*Pi*Log[m2]^2*(Pi^2/6 + ((-I)*Pi + Log[q2/m2])^2/2 - 
          Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2]) + PolyLog[2, m2/q2]) + 
        2040*Pi^2*(((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/
             2 - (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
            (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) - 
          (Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2]))/2 - 
          Log[q2/m2]*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
            PolyLog[2, m2/q2]) + PolyLog[3, m2/q2]) + (3600*I)*Pi*Log[m2]*
         (((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
            (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
            (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) - 
          (Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2]))/2 - 
          Log[q2/m2]*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
            PolyLog[2, m2/q2]) + PolyLog[3, m2/q2]) - 
        720*Log[m2]^2*(((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/
               Pi)/2 - (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
            (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) - 
          (Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2]))/2 - 
          Log[q2/m2]*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
            PolyLog[2, m2/q2]) + PolyLog[3, m2/q2]) + 
        420*Pi^2*(Log[q2/m2]*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
            PolyLog[2, m2/q2]) - 2*(((4*I)/3)*Pi^3*
             ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
              (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
              (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
            PolyLog[3, m2/q2])) + (720*I)*Pi*Log[m2]*
         (Log[q2/m2]*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
            PolyLog[2, m2/q2]) - 2*(((4*I)/3)*Pi^3*
             ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
              (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
              (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
            PolyLog[3, m2/q2])) + (360*I)*Pi*
         (Log[q2/m2]*(((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/
                 Pi)/2 - (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
              (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
            PolyLog[3, m2/q2]) - 
          3*((-2*Pi^4*(-1/30 + (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2 - 
               2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + (1/2 - 
                 ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - 
            PolyLog[4, m2/q2])) + (1800*I)*Pi*
         ((Log[q2/m2]^2*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
             PolyLog[2, m2/q2]))/2 - 2*Log[q2/m2]*
           (((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
              (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
              (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
            PolyLog[3, m2/q2]) + 
          3*((-2*Pi^4*(-1/30 + (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2 - 
               2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + (1/2 - 
                 ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - 
            PolyLog[4, m2/q2])) - 720*Log[m2]*
         ((Log[q2/m2]^2*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
             PolyLog[2, m2/q2]))/2 - 2*Log[q2/m2]*
           (((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
              (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
              (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
            PolyLog[3, m2/q2]) + 
          3*((-2*Pi^4*(-1/30 + (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2 - 
               2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + (1/2 - 
                 ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - 
            PolyLog[4, m2/q2])) + (7560*I)*Pi*
         ((2*Pi^4*(-1/30 + (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2 - 
             2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
             (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - 
          (Log[q2/m2]^3*((-I)*Pi + Log[-1 + q2/m2]))/6 - 
          (Log[q2/m2]^2*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
             PolyLog[2, m2/q2]))/2 + Log[q2/m2]*
           (((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
              (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
              (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
            PolyLog[3, m2/q2]) + PolyLog[4, m2/q2]) - 
        3600*Log[m2]*((2*Pi^4*(-1/30 + (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/
                Pi)^2 - 2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
             (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - 
          (Log[q2/m2]^3*((-I)*Pi + Log[-1 + q2/m2]))/6 - 
          (Log[q2/m2]^2*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
             PolyLog[2, m2/q2]))/2 + Log[q2/m2]*
           (((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
              (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
              (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
            PolyLog[3, m2/q2]) + PolyLog[4, m2/q2]) - 
        7560*(((-4*I)/15)*Pi^5*((5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^
               3)/3 - (5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4)/2 + 
            (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^5 + 
            (-1/2 + ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/6) - 
          (Log[q2/m2]^4*((-I)*Pi + Log[-1 + q2/m2]))/24 - 
          (Log[q2/m2]^3*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
             PolyLog[2, m2/q2]))/6 + (Log[q2/m2]^2*
            (((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
               (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
               (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
             PolyLog[3, m2/q2]))/2 - Log[q2/m2]*
           ((-2*Pi^4*(-1/30 + (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2 - 2*
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + (1/2 - 
                 ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - 
            PolyLog[4, m2/q2]) + PolyLog[5, m2/q2]) - 
        1800*((Log[q2/m2]^3*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
             PolyLog[2, m2/q2]))/6 - Log[q2/m2]^2*
           (((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
              (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
              (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
            PolyLog[3, m2/q2]) + 3*Log[q2/m2]*
           ((-2*Pi^4*(-1/30 + (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2 - 2*
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + (1/2 - 
                 ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - 
            PolyLog[4, m2/q2]) - 4*(((-4*I)/15)*Pi^5*
             ((5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3)/3 - 
              (5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4)/2 + 
              (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^5 + 
              (-1/2 + ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/6) + 
            PolyLog[5, m2/q2])) - 
        360*((Log[q2/m2]^2*(((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + 
                    Log[q2/m2]))/Pi)/2 - (3*(1/2 - ((I/2)*((-I)*Pi + 
                      Log[q2/m2]))/Pi)^2)/2 + (1/2 - ((I/2)*((-I)*Pi + 
                    Log[q2/m2]))/Pi)^3) + PolyLog[3, m2/q2]))/2 - 
          3*Log[q2/m2]*((-2*Pi^4*(-1/30 + (1/2 - ((I/2)*((-I)*Pi + 
                    Log[q2/m2]))/Pi)^2 - 2*(1/2 - ((I/2)*((-I)*Pi + 
                     Log[q2/m2]))/Pi)^3 + (1/2 - ((I/2)*((-I)*Pi + 
                    Log[q2/m2]))/Pi)^4))/3 - PolyLog[4, m2/q2]) + 
          6*(((-4*I)/15)*Pi^5*((5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^
                 3)/3 - (5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4)/2 + 
              (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^5 + 
              (-1/2 + ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/6) + 
            PolyLog[5, m2/q2])) - 2580*Pi^2*Zeta[3] - (4320*I)*Pi*Log[m2]*
         Zeta[3] + 720*Log[m2]^2*Zeta[3] - (2160*I)*Pi*Log[q2/m2]*Zeta[3] + 
        4320*Log[m2]*Log[q2/m2]*Zeta[3] + 1080*Log[q2/m2]^2*Zeta[3] + 
        (1440*I)*Pi*((-I)*Pi + Log[-1 + q2/m2])*Zeta[3] - 
        2160*Log[m2]*((-I)*Pi + Log[-1 + q2/m2])*Zeta[3] + 
        1260*((-I)*Pi + Log[-1 + q2/m2])^2*Zeta[3] + 
        1080*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2])*
         Zeta[3] + 1440*(Pi^2/6 + ((-I)*Pi + Log[q2/m2])^2/2 - 
          Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2]) + PolyLog[2, m2/q2])*
         Zeta[3] + 1380*Pi^2*(Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^2 + 
          ((-I)*Pi + Log[-1 + q2/m2])*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/
             2 - PolyLog[2, m2/q2]) + ((-I)*Pi + Log[-1 + q2/m2])*
           PolyLog[2, 1 - q2/m2] - PolyLog[3, 1 - q2/m2] + Zeta[3]) + 
        (2160*I)*Pi*Log[m2]*(Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^2 + 
          ((-I)*Pi + Log[-1 + q2/m2])*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/
             2 - PolyLog[2, m2/q2]) + ((-I)*Pi + Log[-1 + q2/m2])*
           PolyLog[2, 1 - q2/m2] - PolyLog[3, 1 - q2/m2] + Zeta[3]) + 
        (3240*I)*Pi*(2*Conjugate[PolyLog[2, 2, q2/m2]] - 
          Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])^2 - 
          Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*(-1/6*Pi^2 - 
            ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]) + 
          (-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2])^2/2 - 
          2*Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*PolyLog[2, 1 - q2/m2] + 
          2*((-I)*Pi + Log[-1 + q2/m2])*(((4*I)/3)*Pi^3*
             ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
              (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
              (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
            PolyLog[3, m2/q2]) + 2*Log[q2/m2]*PolyLog[3, 1 - q2/m2] - 
          2*Log[q2/m2]*Zeta[3]) + (1080*I)*Pi*
         ((Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])^2)/2 - 
          (-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2])^2/2 + 
          Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*PolyLog[2, 1 - q2/m2] - 
          Log[q2/m2]*PolyLog[3, 1 - q2/m2] + Log[q2/m2]*Zeta[3]) + 
        (5400*I)*Pi*(-Conjugate[PolyLog[2, 2, q2/m2]] + 
          (3*Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])^2)/4 + 
          Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*(-1/6*Pi^2 - 
            ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]) + 
          Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*PolyLog[2, 1 - q2/m2] - 
          ((-I)*Pi + Log[-1 + q2/m2])*(((4*I)/3)*Pi^3*
             ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
              (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
              (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
            PolyLog[3, m2/q2]) - Log[q2/m2]*PolyLog[3, 1 - q2/m2] + 
          Log[q2/m2]*Zeta[3]) - 2160*Log[m2]*
         (-Conjugate[PolyLog[2, 2, q2/m2]] + 
          (3*Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])^2)/4 + 
          Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*(-1/6*Pi^2 - 
            ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]) + 
          Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*PolyLog[2, 1 - q2/m2] - 
          ((-I)*Pi + Log[-1 + q2/m2])*(((4*I)/3)*Pi^3*
             ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
              (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
              (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
            PolyLog[3, m2/q2]) - Log[q2/m2]*PolyLog[3, 1 - q2/m2] + 
          Log[q2/m2]*Zeta[3]) - 3240*(-6*Conjugate[PolyLog[3, 2, q2/m2]] - 
          HPL[{2, 3}, q2/m2] - 2*HPL[{3, 2}, q2/m2] + 
          2*Conjugate[PolyLog[2, 2, q2/m2]]*Log[q2/m2] - 
          (Log[q2/m2]^3*((-I)*Pi + Log[-1 + q2/m2])^2)/2 - 
          (Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])*(-1/6*Pi^2 - 
             ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]))/2 + 
          (Log[q2/m2]*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
              PolyLog[2, m2/q2])^2)/2 - Log[q2/m2]^2*((-I)*Pi + 
            Log[-1 + q2/m2])*PolyLog[2, 1 - q2/m2] + 2*Log[q2/m2]*
           ((-I)*Pi + Log[-1 + q2/m2])*(((4*I)/3)*Pi^3*
             ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
              (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
              (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
            PolyLog[3, m2/q2]) + Log[q2/m2]^2*PolyLog[3, 1 - q2/m2] - 
          3*((-I)*Pi + Log[-1 + q2/m2])*
           ((-2*Pi^4*(-1/30 + (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2 - 2*
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + (1/2 - 
                 ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - 
            PolyLog[4, m2/q2]) - Log[q2/m2]^2*Zeta[3]) - 
        1080*(3*Conjugate[PolyLog[3, 2, q2/m2]] + HPL[{2, 3}, q2/m2] + 
          2*HPL[{3, 2}, q2/m2] + (Log[q2/m2]^3*((-I)*Pi + Log[-1 + q2/m2])^2)/
           4 - (Log[q2/m2]*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
              PolyLog[2, m2/q2])^2)/2 + (Log[q2/m2]^2*((-I)*Pi + 
             Log[-1 + q2/m2])*PolyLog[2, 1 - q2/m2])/2 - 
          (Log[q2/m2]^2*PolyLog[3, 1 - q2/m2])/2 + (Log[q2/m2]^2*Zeta[3])/
           2) - 5400*(Conjugate[PolyLog[3, 2, q2/m2]] - 
          Conjugate[PolyLog[2, 2, q2/m2]]*Log[q2/m2] + 
          (Log[q2/m2]^3*((-I)*Pi + Log[-1 + q2/m2])^2)/3 + 
          (Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])*(-1/6*Pi^2 - 
             ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]))/2 + 
          (Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])*PolyLog[2, 1 - q2/m2])/
           2 - Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*
           (((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
              (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
              (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
            PolyLog[3, m2/q2]) - (Log[q2/m2]^2*PolyLog[3, 1 - q2/m2])/2 + 
          ((-I)*Pi + Log[-1 + q2/m2])*
           ((-2*Pi^4*(-1/30 + (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2 - 2*
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + (1/2 - 
                 ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - 
            PolyLog[4, m2/q2]) + (Log[q2/m2]^2*Zeta[3])/2) + 
        (2520*I)*Pi*(-1/90*Pi^4 - (Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^3)/
           2 - (((-I)*Pi + Log[-1 + q2/m2])^2*(-1/6*Pi^2 - 
             ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]))/2 - 
          (((-I)*Pi + Log[-1 + q2/m2])^2*PolyLog[2, 1 - q2/m2])/2 + 
          PolyLog[4, 1 - q2/m2] - ((-I)*Pi + Log[-1 + q2/m2])*Zeta[3]) - 
        2520*(Conjugate[PolyLog[2, 3, q2/m2]] - (Pi^4*Log[q2/m2])/90 + 
          Conjugate[PolyLog[2, 2, q2/m2]]*((-I)*Pi + Log[-1 + q2/m2]) - 
          (5*Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])^3)/12 - 
          (Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^2*(-1/6*Pi^2 - 
             ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]))/2 - 
          (Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^2*PolyLog[2, 1 - q2/m2])/
           2 + (((-I)*Pi + Log[-1 + q2/m2])^2*(((4*I)/3)*Pi^3*
              ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
               (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
               (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
             PolyLog[3, m2/q2]))/2 + Log[q2/m2]*PolyLog[4, 1 - q2/m2] - 
          Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*Zeta[3]))/
       (360*m2*(-1 + q2/m2)), (-1007*Pi^6 - (1134*I)*Pi^5*Log[m2] - 
        826*Pi^4*Log[m2]^2 - (560*I)*Pi^3*Log[m2]^3 - 
        (567*I)*Pi^5*Log[q2/m2] + 854*Pi^4*Log[m2]*Log[q2/m2] - 
        (840*I)*Pi^3*Log[m2]^2*Log[q2/m2] + 560*Pi^2*Log[m2]^3*Log[q2/m2] + 
        (427*Pi^4*Log[q2/m2]^2)/2 - (420*I)*Pi^3*Log[m2]*Log[q2/m2]^2 + 
        420*Pi^2*Log[m2]^2*Log[q2/m2]^2 - (70*I)*Pi^3*Log[q2/m2]^3 + 
        140*Pi^2*Log[m2]*Log[q2/m2]^3 + (35*Pi^2*Log[q2/m2]^4)/2 - 
        (7560*I)*Pi*(-3*Conjugate[PolyLog[3, 2, q2/m2]] - 
          HPL[{3, 2}, q2/m2] + Conjugate[PolyLog[2, 2, q2/m2]]*Log[q2/m2]) + 
        (1071*I)*Pi^5*((-I)*Pi + Log[-1 + q2/m2]) + 3794*Pi^4*Log[m2]*
         ((-I)*Pi + Log[-1 + q2/m2]) + (2520*I)*Pi^3*Log[m2]^2*
         ((-I)*Pi + Log[-1 + q2/m2]) - (4865*Pi^4*((-I)*Pi + Log[-1 + q2/m2])^
           2)/2 - (2940*I)*Pi^3*Log[m2]*((-I)*Pi + Log[-1 + q2/m2])^2 + 
        (1050*I)*Pi^3*((-I)*Pi + Log[-1 + q2/m2])^3 - 
        (22680*I)*Pi*(-2*HPL[{2, 3}, q2/m2] - 2*HPL[{3, 2}, q2/m2] - 
          2*Conjugate[PolyLog[2, 2, q2/m2]]*Log[q2/m2] + 
          (Log[q2/m2]*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
              PolyLog[2, m2/q2])^2)/2) - 1897*Pi^4*(-1/6*Pi^2 - 
          ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]) - 
        (2520*I)*Pi^3*Log[m2]*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
          PolyLog[2, m2/q2]) - 7609*Pi^4*(Pi^2/6 + ((-I)*Pi + Log[q2/m2])^2/
           2 - Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2]) + PolyLog[2, m2/q2]) - 
        (6720*I)*Pi^3*Log[m2]*(Pi^2/6 + ((-I)*Pi + Log[q2/m2])^2/2 - 
          Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2]) + PolyLog[2, m2/q2]) - 
        5880*Pi^2*Log[m2]^2*(Pi^2/6 + ((-I)*Pi + Log[q2/m2])^2/2 - 
          Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2]) + PolyLog[2, m2/q2]) - 
        (3360*I)*Pi*Log[m2]^3*(Pi^2/6 + ((-I)*Pi + Log[q2/m2])^2/2 - 
          Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2]) + PolyLog[2, m2/q2]) - 
        (1260*I)*Pi^3*(((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/
               Pi)/2 - (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
            (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
          PolyLog[3, m2/q2]) - (11760*I)*Pi^3*
         (((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
            (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
            (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) - 
          (Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2]))/2 - 
          Log[q2/m2]*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
            PolyLog[2, m2/q2]) + PolyLog[3, m2/q2]) - 28560*Pi^2*Log[m2]*
         (((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
            (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
            (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) - 
          (Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2]))/2 - 
          Log[q2/m2]*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
            PolyLog[2, m2/q2]) + PolyLog[3, m2/q2]) - (25200*I)*Pi*Log[m2]^2*
         (((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
            (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
            (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) - 
          (Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2]))/2 - 
          Log[q2/m2]*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
            PolyLog[2, m2/q2]) + PolyLog[3, m2/q2]) + 
        3360*Log[m2]^3*(((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/
               Pi)/2 - (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
            (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) - 
          (Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2]))/2 - 
          Log[q2/m2]*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
            PolyLog[2, m2/q2]) + PolyLog[3, m2/q2]) - 
        (3360*I)*Pi^3*(Log[q2/m2]*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
            PolyLog[2, m2/q2]) - 2*(((4*I)/3)*Pi^3*
             ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
              (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
              (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
            PolyLog[3, m2/q2])) - 5880*Pi^2*Log[m2]*
         (Log[q2/m2]*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
            PolyLog[2, m2/q2]) - 2*(((4*I)/3)*Pi^3*
             ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
              (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
              (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
            PolyLog[3, m2/q2])) - (5040*I)*Pi*Log[m2]^2*
         (Log[q2/m2]*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
            PolyLog[2, m2/q2]) - 2*(((4*I)/3)*Pi^3*
             ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
              (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
              (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
            PolyLog[3, m2/q2])) - 2940*Pi^2*
         (Log[q2/m2]*(((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/
                 Pi)/2 - (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
              (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
            PolyLog[3, m2/q2]) - 
          3*((-2*Pi^4*(-1/30 + (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2 - 
               2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + (1/2 - 
                 ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - 
            PolyLog[4, m2/q2])) - (5040*I)*Pi*Log[m2]*
         (Log[q2/m2]*(((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/
                 Pi)/2 - (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
              (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
            PolyLog[3, m2/q2]) - 
          3*((-2*Pi^4*(-1/30 + (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2 - 
               2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + (1/2 - 
                 ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - 
            PolyLog[4, m2/q2])) - 14280*Pi^2*
         ((Log[q2/m2]^2*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
             PolyLog[2, m2/q2]))/2 - 2*Log[q2/m2]*
           (((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
              (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
              (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
            PolyLog[3, m2/q2]) + 
          3*((-2*Pi^4*(-1/30 + (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2 - 
               2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + (1/2 - 
                 ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - 
            PolyLog[4, m2/q2])) - (25200*I)*Pi*Log[m2]*
         ((Log[q2/m2]^2*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
             PolyLog[2, m2/q2]))/2 - 2*Log[q2/m2]*
           (((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
              (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
              (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
            PolyLog[3, m2/q2]) + 
          3*((-2*Pi^4*(-1/30 + (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2 - 
               2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + (1/2 - 
                 ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - 
            PolyLog[4, m2/q2])) + 5040*Log[m2]^2*
         ((Log[q2/m2]^2*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
             PolyLog[2, m2/q2]))/2 - 2*Log[q2/m2]*
           (((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
              (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
              (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
            PolyLog[3, m2/q2]) + 
          3*((-2*Pi^4*(-1/30 + (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2 - 
               2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + (1/2 - 
                 ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - 
            PolyLog[4, m2/q2])) - (83160*I)*Pi*
         (6*Conjugate[PolyLog[3, 2, q2/m2]] + 2*HPL[{2, 3}, q2/m2] + 
          3*HPL[{3, 2}, q2/m2] - (Log[q2/m2]*(-1/6*Pi^2 - 
              ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2])^2)/2 - 
          Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*
           (((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
              (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
              (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
            PolyLog[3, m2/q2]) + 3*((-I)*Pi + Log[-1 + q2/m2])*
           ((-2*Pi^4*(-1/30 + (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2 - 2*
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + (1/2 - 
                 ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - 
            PolyLog[4, m2/q2])) + 7560*(6*Conjugate[PolyLog[4, 2, q2/m2]] - 
          (3*HPL[{2, 4}, q2/m2])/2 + 3*HPL[{4, 2}, q2/m2] - 
          3*Conjugate[PolyLog[3, 2, q2/m2]]*Log[q2/m2] - HPL[{3, 2}, q2/m2]*
           Log[q2/m2] + (Conjugate[PolyLog[2, 2, q2/m2]]*Log[q2/m2]^2)/2 - 
          (((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
              (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
              (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
            PolyLog[3, m2/q2])^2 + (3*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/
              2 - PolyLog[2, m2/q2])*((-2*Pi^4*(-1/30 + 
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2 - 
                2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - 
             PolyLog[4, m2/q2]))/2) + 22680*(-3*HPL[{2, 4}, q2/m2] + 
          3*HPL[{4, 2}, q2/m2] - 2*HPL[{2, 3}, q2/m2]*Log[q2/m2] - 
          2*HPL[{3, 2}, q2/m2]*Log[q2/m2] - Conjugate[PolyLog[2, 2, q2/m2]]*
           Log[q2/m2]^2 + (Log[q2/m2]^2*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^
                2/2 - PolyLog[2, m2/q2])^2)/4 - 
          4*(((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
               (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
               (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
             PolyLog[3, m2/q2])^2 + 6*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/
             2 - PolyLog[2, m2/q2])*((-2*Pi^4*(-1/30 + (1/2 - 
                 ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2 - 2*
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + (1/2 - 
                 ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - 
            PolyLog[4, m2/q2])) - 59640*Pi^2*
         ((2*Pi^4*(-1/30 + (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2 - 
             2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
             (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - 
          (Log[q2/m2]^3*((-I)*Pi + Log[-1 + q2/m2]))/6 - 
          (Log[q2/m2]^2*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
             PolyLog[2, m2/q2]))/2 + Log[q2/m2]*
           (((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
              (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
              (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
            PolyLog[3, m2/q2]) + PolyLog[4, m2/q2]) - (105840*I)*Pi*Log[m2]*
         ((2*Pi^4*(-1/30 + (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2 - 
             2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
             (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - 
          (Log[q2/m2]^3*((-I)*Pi + Log[-1 + q2/m2]))/6 - 
          (Log[q2/m2]^2*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
             PolyLog[2, m2/q2]))/2 + Log[q2/m2]*
           (((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
              (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
              (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
            PolyLog[3, m2/q2]) + PolyLog[4, m2/q2]) + 
        25200*Log[m2]^2*((2*Pi^4*(-1/30 + (1/2 - ((I/2)*((-I)*Pi + 
                  Log[q2/m2]))/Pi)^2 - 2*(1/2 - ((I/2)*((-I)*Pi + 
                   Log[q2/m2]))/Pi)^3 + (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/
                Pi)^4))/3 - (Log[q2/m2]^3*((-I)*Pi + Log[-1 + q2/m2]))/6 - 
          (Log[q2/m2]^2*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
             PolyLog[2, m2/q2]))/2 + Log[q2/m2]*
           (((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
              (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
              (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
            PolyLog[3, m2/q2]) + PolyLog[4, m2/q2]) - 
        (17640*I)*Pi*(-2*Conjugate[PolyLog[2, 3, q2/m2]] - 
          HPL[{2, 1, 2}, q2/m2] - HPL[{2, 2, 1}, q2/m2] + 
          (Pi^4*Log[q2/m2])/90 - (Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])^3)/
           6 - (Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^2*
            PolyLog[2, 1 - q2/m2])/2 + Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*
           PolyLog[3, 1 - q2/m2] - Log[q2/m2]*PolyLog[4, 1 - q2/m2]) - 
        (214200*I)*Pi*(((-4*I)/15)*Pi^5*
           ((5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3)/3 - 
            (5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4)/2 + 
            (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^5 + 
            (-1/2 + ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/6) - 
          (Log[q2/m2]^4*((-I)*Pi + Log[-1 + q2/m2]))/24 - 
          (Log[q2/m2]^3*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
             PolyLog[2, m2/q2]))/6 + (Log[q2/m2]^2*
            (((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
               (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
               (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
             PolyLog[3, m2/q2]))/2 - Log[q2/m2]*
           ((-2*Pi^4*(-1/30 + (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2 - 2*
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + (1/2 - 
                 ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - 
            PolyLog[4, m2/q2]) + PolyLog[5, m2/q2]) + 
        105840*Log[m2]*(((-4*I)/15)*Pi^5*
           ((5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3)/3 - 
            (5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4)/2 + 
            (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^5 + 
            (-1/2 + ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/6) - 
          (Log[q2/m2]^4*((-I)*Pi + Log[-1 + q2/m2]))/24 - 
          (Log[q2/m2]^3*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
             PolyLog[2, m2/q2]))/6 + (Log[q2/m2]^2*
            (((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
               (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
               (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
             PolyLog[3, m2/q2]))/2 - Log[q2/m2]*
           ((-2*Pi^4*(-1/30 + (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2 - 2*
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + (1/2 - 
                 ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - 
            PolyLog[4, m2/q2]) + PolyLog[5, m2/q2]) - 
        (2520*I)*Pi*(Log[q2/m2]*((-2*Pi^4*(-1/30 + (1/2 - 
                 ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2 - 2*
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + (1/2 - 
                 ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - 
            PolyLog[4, m2/q2]) - 4*(((-4*I)/15)*Pi^5*
             ((5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3)/3 - 
              (5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4)/2 + 
              (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^5 + 
              (-1/2 + ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/6) + 
            PolyLog[5, m2/q2])) - (52920*I)*Pi*
         ((Log[q2/m2]^3*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
             PolyLog[2, m2/q2]))/6 - Log[q2/m2]^2*
           (((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
              (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
              (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
            PolyLog[3, m2/q2]) + 3*Log[q2/m2]*
           ((-2*Pi^4*(-1/30 + (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2 - 2*
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + (1/2 - 
                 ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - 
            PolyLog[4, m2/q2]) - 4*(((-4*I)/15)*Pi^5*
             ((5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3)/3 - 
              (5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4)/2 + 
              (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^5 + 
              (-1/2 + ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/6) + 
            PolyLog[5, m2/q2])) + 25200*Log[m2]*
         ((Log[q2/m2]^3*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
             PolyLog[2, m2/q2]))/6 - Log[q2/m2]^2*
           (((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
              (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
              (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
            PolyLog[3, m2/q2]) + 3*Log[q2/m2]*
           ((-2*Pi^4*(-1/30 + (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2 - 2*
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + (1/2 - 
                 ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - 
            PolyLog[4, m2/q2]) - 4*(((-4*I)/15)*Pi^5*
             ((5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3)/3 - 
              (5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4)/2 + 
              (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^5 + 
              (-1/2 + ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/6) + 
            PolyLog[5, m2/q2])) - (12600*I)*Pi*
         ((Log[q2/m2]^2*(((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + 
                    Log[q2/m2]))/Pi)/2 - (3*(1/2 - ((I/2)*((-I)*Pi + 
                      Log[q2/m2]))/Pi)^2)/2 + (1/2 - ((I/2)*((-I)*Pi + 
                    Log[q2/m2]))/Pi)^3) + PolyLog[3, m2/q2]))/2 - 
          3*Log[q2/m2]*((-2*Pi^4*(-1/30 + (1/2 - ((I/2)*((-I)*Pi + 
                    Log[q2/m2]))/Pi)^2 - 2*(1/2 - ((I/2)*((-I)*Pi + 
                     Log[q2/m2]))/Pi)^3 + (1/2 - ((I/2)*((-I)*Pi + 
                    Log[q2/m2]))/Pi)^4))/3 - PolyLog[4, m2/q2]) + 
          6*(((-4*I)/15)*Pi^5*((5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^
                 3)/3 - (5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4)/2 + 
              (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^5 + 
              (-1/2 + ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/6) + 
            PolyLog[5, m2/q2])) + 5040*Log[m2]*
         ((Log[q2/m2]^2*(((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + 
                    Log[q2/m2]))/Pi)/2 - (3*(1/2 - ((I/2)*((-I)*Pi + 
                      Log[q2/m2]))/Pi)^2)/2 + (1/2 - ((I/2)*((-I)*Pi + 
                    Log[q2/m2]))/Pi)^3) + PolyLog[3, m2/q2]))/2 - 
          3*Log[q2/m2]*((-2*Pi^4*(-1/30 + (1/2 - ((I/2)*((-I)*Pi + 
                    Log[q2/m2]))/Pi)^2 - 2*(1/2 - ((I/2)*((-I)*Pi + 
                     Log[q2/m2]))/Pi)^3 + (1/2 - ((I/2)*((-I)*Pi + 
                    Log[q2/m2]))/Pi)^4))/3 - PolyLog[4, m2/q2]) + 
          6*(((-4*I)/15)*Pi^5*((5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^
                 3)/3 - (5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4)/2 + 
              (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^5 + 
              (-1/2 + ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/6) + 
            PolyLog[5, m2/q2])) + 
        83160*(-12*Conjugate[PolyLog[4, 2, q2/m2]] + (9*HPL[{2, 4}, q2/m2])/
           2 - 6*HPL[{4, 2}, q2/m2] + 6*Conjugate[PolyLog[3, 2, q2/m2]]*
           Log[q2/m2] + 2*HPL[{2, 3}, q2/m2]*Log[q2/m2] + 
          3*HPL[{3, 2}, q2/m2]*Log[q2/m2] - 
          (Log[q2/m2]^2*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
              PolyLog[2, m2/q2])^2)/4 - (Log[q2/m2]^2*((-I)*Pi + 
             Log[-1 + q2/m2])*(((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + 
                    Log[q2/m2]))/Pi)/2 - (3*(1/2 - ((I/2)*((-I)*Pi + 
                      Log[q2/m2]))/Pi)^2)/2 + (1/2 - ((I/2)*((-I)*Pi + 
                    Log[q2/m2]))/Pi)^3) + PolyLog[3, m2/q2]))/2 + 
          5*(((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
               (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
               (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
             PolyLog[3, m2/q2])^2 + 3*Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*
           ((-2*Pi^4*(-1/30 + (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2 - 2*
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + (1/2 - 
                 ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - 
            PolyLog[4, m2/q2]) - (15*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/
              2 - PolyLog[2, m2/q2])*((-2*Pi^4*(-1/30 + 
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2 - 
                2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - 
             PolyLog[4, m2/q2]))/2 - 6*((-I)*Pi + Log[-1 + q2/m2])*
           (((-4*I)/15)*Pi^5*((5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3)/
               3 - (5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4)/2 + 
              (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^5 + 
              (-1/2 + ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/6) + 
            PolyLog[5, m2/q2])) + 
        12600*((Log[q2/m2]^3*(((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + 
                    Log[q2/m2]))/Pi)/2 - (3*(1/2 - ((I/2)*((-I)*Pi + 
                      Log[q2/m2]))/Pi)^2)/2 + (1/2 - ((I/2)*((-I)*Pi + 
                    Log[q2/m2]))/Pi)^3) + PolyLog[3, m2/q2]))/6 - 
          (3*Log[q2/m2]^2*((-2*Pi^4*(-1/30 + (1/2 - ((I/2)*((-I)*Pi + 
                     Log[q2/m2]))/Pi)^2 - 2*(1/2 - ((I/2)*((-I)*Pi + 
                      Log[q2/m2]))/Pi)^3 + (1/2 - ((I/2)*((-I)*Pi + 
                     Log[q2/m2]))/Pi)^4))/3 - PolyLog[4, m2/q2]))/2 + 
          6*Log[q2/m2]*(((-4*I)/15)*Pi^5*((5*(1/2 - ((I/2)*((-I)*Pi + 
                     Log[q2/m2]))/Pi)^3)/3 - (5*(1/2 - ((I/2)*((-I)*Pi + 
                     Log[q2/m2]))/Pi)^4)/2 + (1/2 - ((I/2)*((-I)*Pi + 
                   Log[q2/m2]))/Pi)^5 + (-1/2 + ((I/2)*((-I)*Pi + 
                   Log[q2/m2]))/Pi)/6) + PolyLog[5, m2/q2]) - 
          10*((4*Pi^6*(1/42 - (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2/
                2 + (5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4)/2 - 3*
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^5 + (1/2 - 
                 ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^6))/45 - 
            PolyLog[6, m2/q2])) + 
        52920*((Log[q2/m2]^4*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
             PolyLog[2, m2/q2]))/24 - (Log[q2/m2]^3*
            (((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
               (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
               (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
             PolyLog[3, m2/q2]))/3 + (3*Log[q2/m2]^2*
            ((-2*Pi^4*(-1/30 + (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2 - 
                2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - 
             PolyLog[4, m2/q2]))/2 - 4*Log[q2/m2]*
           (((-4*I)/15)*Pi^5*((5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3)/
               3 - (5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4)/2 + 
              (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^5 + 
              (-1/2 + ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/6) + 
            PolyLog[5, m2/q2]) + 
          5*((4*Pi^6*(1/42 - (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2/2 + 
               (5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4)/2 - 3*
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^5 + (1/2 - 
                 ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^6))/45 - 
            PolyLog[6, m2/q2])) + 
        2520*((Log[q2/m2]^2*((-2*Pi^4*(-1/30 + (1/2 - ((I/2)*((-I)*Pi + 
                     Log[q2/m2]))/Pi)^2 - 2*(1/2 - ((I/2)*((-I)*Pi + 
                      Log[q2/m2]))/Pi)^3 + (1/2 - ((I/2)*((-I)*Pi + 
                     Log[q2/m2]))/Pi)^4))/3 - PolyLog[4, m2/q2]))/2 - 
          4*Log[q2/m2]*(((-4*I)/15)*Pi^5*((5*(1/2 - ((I/2)*((-I)*Pi + 
                     Log[q2/m2]))/Pi)^3)/3 - (5*(1/2 - ((I/2)*((-I)*Pi + 
                     Log[q2/m2]))/Pi)^4)/2 + (1/2 - ((I/2)*((-I)*Pi + 
                   Log[q2/m2]))/Pi)^5 + (-1/2 + ((I/2)*((-I)*Pi + 
                   Log[q2/m2]))/Pi)/6) + PolyLog[5, m2/q2]) + 
          10*((4*Pi^6*(1/42 - (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2/
                2 + (5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4)/2 - 3*
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^5 + (1/2 - 
                 ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^6))/45 - 
            PolyLog[6, m2/q2])) + 214200*
         ((-4*Pi^6*(1/42 - (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2/2 + 
             (5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4)/2 - 
             3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^5 + 
             (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^6))/45 - 
          (Log[q2/m2]^5*((-I)*Pi + Log[-1 + q2/m2]))/120 - 
          (Log[q2/m2]^4*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
             PolyLog[2, m2/q2]))/24 + (Log[q2/m2]^3*
            (((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
               (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
               (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
             PolyLog[3, m2/q2]))/6 - (Log[q2/m2]^2*
            ((-2*Pi^4*(-1/30 + (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2 - 
                2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - 
             PolyLog[4, m2/q2]))/2 + Log[q2/m2]*(((-4*I)/15)*Pi^5*
             ((5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3)/3 - 
              (5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4)/2 + 
              (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^5 + 
              (-1/2 + ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/6) + 
            PolyLog[5, m2/q2]) + PolyLog[6, m2/q2]) - (3640*I)*Pi^3*Zeta[3] + 
        36120*Pi^2*Log[m2]*Zeta[3] + (30240*I)*Pi*Log[m2]^2*Zeta[3] - 
        3360*Log[m2]^3*Zeta[3] + 8680*Pi^2*Log[q2/m2]*Zeta[3] + 
        (30240*I)*Pi*Log[m2]*Log[q2/m2]*Zeta[3] - 30240*Log[m2]^2*Log[q2/m2]*
         Zeta[3] + (7560*I)*Pi*Log[q2/m2]^2*Zeta[3] - 
        15120*Log[m2]*Log[q2/m2]^2*Zeta[3] - 2520*Log[q2/m2]^3*Zeta[3] - 
        7140*Pi^2*((-I)*Pi + Log[-1 + q2/m2])*Zeta[3] - 
        (20160*I)*Pi*Log[m2]*((-I)*Pi + Log[-1 + q2/m2])*Zeta[3] + 
        15120*Log[m2]^2*((-I)*Pi + Log[-1 + q2/m2])*Zeta[3] - 
        17640*Log[m2]*((-I)*Pi + Log[-1 + q2/m2])^2*Zeta[3] + 
        6300*((-I)*Pi + Log[-1 + q2/m2])^3*Zeta[3] + 
        (10080*I)*Pi*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
          PolyLog[2, m2/q2])*Zeta[3] - 15120*Log[m2]*(-1/6*Pi^2 - 
          ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2])*Zeta[3] - 
        (11760*I)*Pi*(Pi^2/6 + ((-I)*Pi + Log[q2/m2])^2/2 - 
          Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2]) + PolyLog[2, m2/q2])*
         Zeta[3] - 20160*Log[m2]*(Pi^2/6 + ((-I)*Pi + Log[q2/m2])^2/2 - 
          Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2]) + PolyLog[2, m2/q2])*
         Zeta[3] - 7560*(((4*I)/3)*Pi^3*
           ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
            (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
            (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + PolyLog[3, m2/q2])*
         Zeta[3] + 11760*(((4*I)/3)*Pi^3*
           ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
            (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
            (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) - 
          (Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2]))/2 - 
          Log[q2/m2]*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
            PolyLog[2, m2/q2]) + PolyLog[3, m2/q2])*Zeta[3] - 
        10080*(Log[q2/m2]*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
            PolyLog[2, m2/q2]) - 2*(((4*I)/3)*Pi^3*
             ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
              (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
              (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
            PolyLog[3, m2/q2]))*Zeta[3] - 69720*Zeta[3]^2 - 
        (2940*I)*Pi^3*((Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^2)/2 + 
          ((-I)*Pi + Log[-1 + q2/m2])*PolyLog[2, 1 - q2/m2] - 
          PolyLog[3, 1 - q2/m2] + Zeta[3]) - 17640*Zeta[3]*
         ((Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^2)/2 + 
          ((-I)*Pi + Log[-1 + q2/m2])*PolyLog[2, 1 - q2/m2] - 
          PolyLog[3, 1 - q2/m2] + Zeta[3]) - (9240*I)*Pi^3*
         (Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^2 + 
          ((-I)*Pi + Log[-1 + q2/m2])*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/
             2 - PolyLog[2, m2/q2]) + ((-I)*Pi + Log[-1 + q2/m2])*
           PolyLog[2, 1 - q2/m2] - PolyLog[3, 1 - q2/m2] + Zeta[3]) - 
        19320*Pi^2*Log[m2]*(Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^2 + 
          ((-I)*Pi + Log[-1 + q2/m2])*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/
             2 - PolyLog[2, m2/q2]) + ((-I)*Pi + Log[-1 + q2/m2])*
           PolyLog[2, 1 - q2/m2] - PolyLog[3, 1 - q2/m2] + Zeta[3]) - 
        (15120*I)*Pi*Log[m2]^2*(Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^2 + 
          ((-I)*Pi + Log[-1 + q2/m2])*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/
             2 - PolyLog[2, m2/q2]) + ((-I)*Pi + Log[-1 + q2/m2])*
           PolyLog[2, 1 - q2/m2] - PolyLog[3, 1 - q2/m2] + Zeta[3]) - 
        29820*Pi^2*(2*Conjugate[PolyLog[2, 2, q2/m2]] - 
          Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])^2 - 
          Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*(-1/6*Pi^2 - 
            ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]) + 
          (-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2])^2/2 - 
          2*Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*PolyLog[2, 1 - q2/m2] + 
          2*((-I)*Pi + Log[-1 + q2/m2])*(((4*I)/3)*Pi^3*
             ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
              (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
              (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
            PolyLog[3, m2/q2]) + 2*Log[q2/m2]*PolyLog[3, 1 - q2/m2] - 
          2*Log[q2/m2]*Zeta[3]) - (45360*I)*Pi*Log[m2]*
         (2*Conjugate[PolyLog[2, 2, q2/m2]] - Log[q2/m2]^2*
           ((-I)*Pi + Log[-1 + q2/m2])^2 - Log[q2/m2]*((-I)*Pi + 
            Log[-1 + q2/m2])*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
            PolyLog[2, m2/q2]) + (-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
             PolyLog[2, m2/q2])^2/2 - 2*Log[q2/m2]*((-I)*Pi + 
            Log[-1 + q2/m2])*PolyLog[2, 1 - q2/m2] + 
          2*((-I)*Pi + Log[-1 + q2/m2])*(((4*I)/3)*Pi^3*
             ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
              (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
              (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
            PolyLog[3, m2/q2]) + 2*Log[q2/m2]*PolyLog[3, 1 - q2/m2] - 
          2*Log[q2/m2]*Zeta[3]) - 9660*Pi^2*
         ((Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])^2)/2 - 
          (-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2])^2/2 + 
          Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*PolyLog[2, 1 - q2/m2] - 
          Log[q2/m2]*PolyLog[3, 1 - q2/m2] + Log[q2/m2]*Zeta[3]) - 
        (15120*I)*Pi*Log[m2]*((Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])^2)/
           2 - (-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2])^2/
           2 + Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*PolyLog[2, 1 - q2/m2] - 
          Log[q2/m2]*PolyLog[3, 1 - q2/m2] + Log[q2/m2]*Zeta[3]) - 
        43680*Pi^2*(-Conjugate[PolyLog[2, 2, q2/m2]] + 
          (3*Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])^2)/4 + 
          Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*(-1/6*Pi^2 - 
            ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]) + 
          Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*PolyLog[2, 1 - q2/m2] - 
          ((-I)*Pi + Log[-1 + q2/m2])*(((4*I)/3)*Pi^3*
             ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
              (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
              (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
            PolyLog[3, m2/q2]) - Log[q2/m2]*PolyLog[3, 1 - q2/m2] + 
          Log[q2/m2]*Zeta[3]) - (75600*I)*Pi*Log[m2]*
         (-Conjugate[PolyLog[2, 2, q2/m2]] + 
          (3*Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])^2)/4 + 
          Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*(-1/6*Pi^2 - 
            ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]) + 
          Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*PolyLog[2, 1 - q2/m2] - 
          ((-I)*Pi + Log[-1 + q2/m2])*(((4*I)/3)*Pi^3*
             ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
              (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
              (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
            PolyLog[3, m2/q2]) - Log[q2/m2]*PolyLog[3, 1 - q2/m2] + 
          Log[q2/m2]*Zeta[3]) + 15120*Log[m2]^2*
         (-Conjugate[PolyLog[2, 2, q2/m2]] + 
          (3*Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])^2)/4 + 
          Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*(-1/6*Pi^2 - 
            ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]) + 
          Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*PolyLog[2, 1 - q2/m2] - 
          ((-I)*Pi + Log[-1 + q2/m2])*(((4*I)/3)*Pi^3*
             ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
              (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
              (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
            PolyLog[3, m2/q2]) - Log[q2/m2]*PolyLog[3, 1 - q2/m2] + 
          Log[q2/m2]*Zeta[3]) - (113400*I)*Pi*
         (-6*Conjugate[PolyLog[3, 2, q2/m2]] - HPL[{2, 3}, q2/m2] - 
          2*HPL[{3, 2}, q2/m2] + 2*Conjugate[PolyLog[2, 2, q2/m2]]*
           Log[q2/m2] - (Log[q2/m2]^3*((-I)*Pi + Log[-1 + q2/m2])^2)/2 - 
          (Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])*(-1/6*Pi^2 - 
             ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]))/2 + 
          (Log[q2/m2]*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
              PolyLog[2, m2/q2])^2)/2 - Log[q2/m2]^2*((-I)*Pi + 
            Log[-1 + q2/m2])*PolyLog[2, 1 - q2/m2] + 2*Log[q2/m2]*
           ((-I)*Pi + Log[-1 + q2/m2])*(((4*I)/3)*Pi^3*
             ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
              (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
              (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
            PolyLog[3, m2/q2]) + Log[q2/m2]^2*PolyLog[3, 1 - q2/m2] - 
          3*((-I)*Pi + Log[-1 + q2/m2])*
           ((-2*Pi^4*(-1/30 + (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2 - 2*
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + (1/2 - 
                 ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - 
            PolyLog[4, m2/q2]) - Log[q2/m2]^2*Zeta[3]) + 
        45360*Log[m2]*(-6*Conjugate[PolyLog[3, 2, q2/m2]] - 
          HPL[{2, 3}, q2/m2] - 2*HPL[{3, 2}, q2/m2] + 
          2*Conjugate[PolyLog[2, 2, q2/m2]]*Log[q2/m2] - 
          (Log[q2/m2]^3*((-I)*Pi + Log[-1 + q2/m2])^2)/2 - 
          (Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])*(-1/6*Pi^2 - 
             ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]))/2 + 
          (Log[q2/m2]*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
              PolyLog[2, m2/q2])^2)/2 - Log[q2/m2]^2*((-I)*Pi + 
            Log[-1 + q2/m2])*PolyLog[2, 1 - q2/m2] + 2*Log[q2/m2]*
           ((-I)*Pi + Log[-1 + q2/m2])*(((4*I)/3)*Pi^3*
             ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
              (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
              (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
            PolyLog[3, m2/q2]) + Log[q2/m2]^2*PolyLog[3, 1 - q2/m2] - 
          3*((-I)*Pi + Log[-1 + q2/m2])*
           ((-2*Pi^4*(-1/30 + (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2 - 2*
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + (1/2 - 
                 ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - 
            PolyLog[4, m2/q2]) - Log[q2/m2]^2*Zeta[3]) - 
        (37800*I)*Pi*(3*Conjugate[PolyLog[3, 2, q2/m2]] + 
          HPL[{2, 3}, q2/m2] + 2*HPL[{3, 2}, q2/m2] + 
          (Log[q2/m2]^3*((-I)*Pi + Log[-1 + q2/m2])^2)/4 - 
          (Log[q2/m2]*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
              PolyLog[2, m2/q2])^2)/2 + (Log[q2/m2]^2*((-I)*Pi + 
             Log[-1 + q2/m2])*PolyLog[2, 1 - q2/m2])/2 - 
          (Log[q2/m2]^2*PolyLog[3, 1 - q2/m2])/2 + (Log[q2/m2]^2*Zeta[3])/
           2) + 15120*Log[m2]*(3*Conjugate[PolyLog[3, 2, q2/m2]] + 
          HPL[{2, 3}, q2/m2] + 2*HPL[{3, 2}, q2/m2] + 
          (Log[q2/m2]^3*((-I)*Pi + Log[-1 + q2/m2])^2)/4 - 
          (Log[q2/m2]*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
              PolyLog[2, m2/q2])^2)/2 + (Log[q2/m2]^2*((-I)*Pi + 
             Log[-1 + q2/m2])*PolyLog[2, 1 - q2/m2])/2 - 
          (Log[q2/m2]^2*PolyLog[3, 1 - q2/m2])/2 + (Log[q2/m2]^2*Zeta[3])/
           2) - (158760*I)*Pi*(Conjugate[PolyLog[3, 2, q2/m2]] - 
          Conjugate[PolyLog[2, 2, q2/m2]]*Log[q2/m2] + 
          (Log[q2/m2]^3*((-I)*Pi + Log[-1 + q2/m2])^2)/3 + 
          (Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])*(-1/6*Pi^2 - 
             ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]))/2 + 
          (Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])*PolyLog[2, 1 - q2/m2])/
           2 - Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*
           (((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
              (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
              (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
            PolyLog[3, m2/q2]) - (Log[q2/m2]^2*PolyLog[3, 1 - q2/m2])/2 + 
          ((-I)*Pi + Log[-1 + q2/m2])*
           ((-2*Pi^4*(-1/30 + (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2 - 2*
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + (1/2 - 
                 ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - 
            PolyLog[4, m2/q2]) + (Log[q2/m2]^2*Zeta[3])/2) + 
        75600*Log[m2]*(Conjugate[PolyLog[3, 2, q2/m2]] - 
          Conjugate[PolyLog[2, 2, q2/m2]]*Log[q2/m2] + 
          (Log[q2/m2]^3*((-I)*Pi + Log[-1 + q2/m2])^2)/3 + 
          (Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])*(-1/6*Pi^2 - 
             ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]))/2 + 
          (Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])*PolyLog[2, 1 - q2/m2])/
           2 - Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*
           (((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
              (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
              (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
            PolyLog[3, m2/q2]) - (Log[q2/m2]^2*PolyLog[3, 1 - q2/m2])/2 + 
          ((-I)*Pi + Log[-1 + q2/m2])*
           ((-2*Pi^4*(-1/30 + (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2 - 2*
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + (1/2 - 
                 ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - 
            PolyLog[4, m2/q2]) + (Log[q2/m2]^2*Zeta[3])/2) + 
        113400*(8*Conjugate[PolyLog[4, 2, q2/m2]] - 2*HPL[{2, 4}, q2/m2] + 
          3*HPL[{4, 2}, q2/m2] - 6*Conjugate[PolyLog[3, 2, q2/m2]]*
           Log[q2/m2] - HPL[{2, 3}, q2/m2]*Log[q2/m2] - 2*HPL[{3, 2}, q2/m2]*
           Log[q2/m2] + Conjugate[PolyLog[2, 2, q2/m2]]*Log[q2/m2]^2 - 
          (Log[q2/m2]^4*((-I)*Pi + Log[-1 + q2/m2])^2)/6 - 
          (Log[q2/m2]^3*((-I)*Pi + Log[-1 + q2/m2])*(-1/6*Pi^2 - 
             ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]))/6 + 
          (Log[q2/m2]^2*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
              PolyLog[2, m2/q2])^2)/4 - (Log[q2/m2]^3*((-I)*Pi + 
             Log[-1 + q2/m2])*PolyLog[2, 1 - q2/m2])/3 + 
          Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])*
           (((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
              (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
              (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
            PolyLog[3, m2/q2]) - 
          2*(((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
               (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
               (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
             PolyLog[3, m2/q2])^2 + (Log[q2/m2]^3*PolyLog[3, 1 - q2/m2])/3 - 
          3*Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*
           ((-2*Pi^4*(-1/30 + (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2 - 2*
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + (1/2 - 
                 ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - 
            PolyLog[4, m2/q2]) + 3*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
            PolyLog[2, m2/q2])*((-2*Pi^4*(-1/30 + (1/2 - ((I/2)*((-I)*Pi + 
                    Log[q2/m2]))/Pi)^2 - 2*(1/2 - ((I/2)*((-I)*Pi + 
                     Log[q2/m2]))/Pi)^3 + (1/2 - ((I/2)*((-I)*Pi + 
                    Log[q2/m2]))/Pi)^4))/3 - PolyLog[4, m2/q2]) + 
          4*((-I)*Pi + Log[-1 + q2/m2])*(((-4*I)/15)*Pi^5*
             ((5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3)/3 - 
              (5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4)/2 + 
              (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^5 + 
              (-1/2 + ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/6) + 
            PolyLog[5, m2/q2]) - (Log[q2/m2]^3*Zeta[3])/3) + 
        37800*(-4*Conjugate[PolyLog[4, 2, q2/m2]] + 2*HPL[{2, 4}, q2/m2] - 
          3*HPL[{4, 2}, q2/m2] + 3*Conjugate[PolyLog[3, 2, q2/m2]]*
           Log[q2/m2] + HPL[{2, 3}, q2/m2]*Log[q2/m2] + 2*HPL[{3, 2}, q2/m2]*
           Log[q2/m2] + (Log[q2/m2]^4*((-I)*Pi + Log[-1 + q2/m2])^2)/12 - 
          (Log[q2/m2]^2*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
              PolyLog[2, m2/q2])^2)/4 + (Log[q2/m2]^3*((-I)*Pi + 
             Log[-1 + q2/m2])*PolyLog[2, 1 - q2/m2])/6 + 
          2*(((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
               (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
               (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
             PolyLog[3, m2/q2])^2 - (Log[q2/m2]^3*PolyLog[3, 1 - q2/m2])/6 - 
          3*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2])*
           ((-2*Pi^4*(-1/30 + (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2 - 2*
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + (1/2 - 
                 ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - 
            PolyLog[4, m2/q2]) + (Log[q2/m2]^3*Zeta[3])/6) + 
        158760*(-Conjugate[PolyLog[4, 2, q2/m2]] + 
          Conjugate[PolyLog[3, 2, q2/m2]]*Log[q2/m2] - 
          (Conjugate[PolyLog[2, 2, q2/m2]]*Log[q2/m2]^2)/2 + 
          (5*Log[q2/m2]^4*((-I)*Pi + Log[-1 + q2/m2])^2)/48 + 
          (Log[q2/m2]^3*((-I)*Pi + Log[-1 + q2/m2])*(-1/6*Pi^2 - 
             ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]))/6 + 
          (Log[q2/m2]^3*((-I)*Pi + Log[-1 + q2/m2])*PolyLog[2, 1 - q2/m2])/
           6 - (Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])*
            (((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
               (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
               (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
             PolyLog[3, m2/q2]))/2 - (Log[q2/m2]^3*PolyLog[3, 1 - q2/m2])/6 + 
          Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*
           ((-2*Pi^4*(-1/30 + (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2 - 2*
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + (1/2 - 
                 ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - 
            PolyLog[4, m2/q2]) - ((-I)*Pi + Log[-1 + q2/m2])*
           (((-4*I)/15)*Pi^5*((5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3)/
               3 - (5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4)/2 + 
              (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^5 + 
              (-1/2 + ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/6) + 
            PolyLog[5, m2/q2]) + (Log[q2/m2]^3*Zeta[3])/6) - 
        23100*Pi^2*(-1/90*Pi^4 - (Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^3)/
           2 - (((-I)*Pi + Log[-1 + q2/m2])^2*(-1/6*Pi^2 - 
             ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]))/2 - 
          (((-I)*Pi + Log[-1 + q2/m2])^2*PolyLog[2, 1 - q2/m2])/2 + 
          PolyLog[4, 1 - q2/m2] - ((-I)*Pi + Log[-1 + q2/m2])*Zeta[3]) - 
        (35280*I)*Pi*Log[m2]*(-1/90*Pi^4 - 
          (Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^3)/2 - 
          (((-I)*Pi + Log[-1 + q2/m2])^2*(-1/6*Pi^2 - 
             ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]))/2 - 
          (((-I)*Pi + Log[-1 + q2/m2])^2*PolyLog[2, 1 - q2/m2])/2 + 
          PolyLog[4, 1 - q2/m2] - ((-I)*Pi + Log[-1 + q2/m2])*Zeta[3]) - 
        (88200*I)*Pi*(Conjugate[PolyLog[2, 3, q2/m2]] - (Pi^4*Log[q2/m2])/
           90 + Conjugate[PolyLog[2, 2, q2/m2]]*((-I)*Pi + Log[-1 + q2/m2]) - 
          (5*Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])^3)/12 - 
          (Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^2*(-1/6*Pi^2 - 
             ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]))/2 - 
          (Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^2*PolyLog[2, 1 - q2/m2])/
           2 + (((-I)*Pi + Log[-1 + q2/m2])^2*(((4*I)/3)*Pi^3*
              ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
               (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
               (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
             PolyLog[3, m2/q2]))/2 + Log[q2/m2]*PolyLog[4, 1 - q2/m2] - 
          Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*Zeta[3]) + 
        35280*Log[m2]*(Conjugate[PolyLog[2, 3, q2/m2]] - (Pi^4*Log[q2/m2])/
           90 + Conjugate[PolyLog[2, 2, q2/m2]]*((-I)*Pi + Log[-1 + q2/m2]) - 
          (5*Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])^3)/12 - 
          (Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^2*(-1/6*Pi^2 - 
             ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]))/2 - 
          (Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^2*PolyLog[2, 1 - q2/m2])/
           2 + (((-I)*Pi + Log[-1 + q2/m2])^2*(((4*I)/3)*Pi^3*
              ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
               (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
               (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
             PolyLog[3, m2/q2]))/2 + Log[q2/m2]*PolyLog[4, 1 - q2/m2] - 
          Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*Zeta[3]) - 
        (47880*I)*Pi*(6*Conjugate[PolyLog[2, 3, q2/m2]] + 
          2*HPL[{2, 1, 2}, q2/m2] + 3*HPL[{2, 2, 1}, q2/m2] - 
          (Pi^4*Log[q2/m2])/30 + (((-I)*Pi + Log[-1 + q2/m2])*
            (-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2])^2)/
           2 + (Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^2*
            PolyLog[2, 1 - q2/m2])/2 - 2*Log[q2/m2]*((-I)*Pi + 
            Log[-1 + q2/m2])*PolyLog[3, 1 - q2/m2] + 3*Log[q2/m2]*
           PolyLog[4, 1 - q2/m2] - Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*
           Zeta[3]) - (63000*I)*Pi*(-6*Conjugate[PolyLog[2, 3, q2/m2]] - 
          HPL[{2, 1, 2}, q2/m2] - 2*HPL[{2, 2, 1}, q2/m2] + 
          (Pi^4*Log[q2/m2])/30 - 2*Conjugate[PolyLog[2, 2, q2/m2]]*
           ((-I)*Pi + Log[-1 + q2/m2]) + (Log[q2/m2]^2*
            ((-I)*Pi + Log[-1 + q2/m2])^3)/2 + 
          (Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^2*(-1/6*Pi^2 - 
             ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]))/2 - 
          (((-I)*Pi + Log[-1 + q2/m2])*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^
                2/2 - PolyLog[2, m2/q2])^2)/2 + 
          (Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^2*PolyLog[2, 1 - q2/m2])/
           2 - ((-I)*Pi + Log[-1 + q2/m2])^2*(((4*I)/3)*Pi^3*
             ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
              (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
              (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
            PolyLog[3, m2/q2]) + Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*
           PolyLog[3, 1 - q2/m2] - 3*Log[q2/m2]*PolyLog[4, 1 - q2/m2] + 
          2*Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*Zeta[3]) + 
        88200*(-Conjugate[PolyLog[3, 3, q2/m2]] + 
          Conjugate[PolyLog[2, 3, q2/m2]]*Log[q2/m2] - (Pi^4*Log[q2/m2]^2)/
           180 - Conjugate[PolyLog[3, 2, q2/m2]]*((-I)*Pi + 
            Log[-1 + q2/m2]) + Conjugate[PolyLog[2, 2, q2/m2]]*Log[q2/m2]*
           ((-I)*Pi + Log[-1 + q2/m2]) - (7*Log[q2/m2]^3*
            ((-I)*Pi + Log[-1 + q2/m2])^3)/36 - 
          (Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])^2*(-1/6*Pi^2 - 
             ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]))/4 - 
          (Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])^2*PolyLog[2, 1 - q2/m2])/
           4 + (Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^2*
            (((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
               (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
               (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
             PolyLog[3, m2/q2]))/2 - (((-I)*Pi + Log[-1 + q2/m2])^2*
            ((-2*Pi^4*(-1/30 + (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2 - 
                2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - 
             PolyLog[4, m2/q2]))/2 + (Log[q2/m2]^2*PolyLog[4, 1 - q2/m2])/2 - 
          (Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])*Zeta[3])/2) + 
        63000*(9*Conjugate[PolyLog[3, 3, q2/m2]] + 9*HPL[{2, 1, 3}, q2/m2] - 
          2*HPL[{2, 3, 1}, q2/m2] - 2*HPL[{3, 1, 2}, q2/m2] - 
          6*Conjugate[PolyLog[2, 3, q2/m2]]*Log[q2/m2] - 
          HPL[{2, 1, 2}, q2/m2]*Log[q2/m2] - 2*HPL[{2, 2, 1}, q2/m2]*
           Log[q2/m2] + (Pi^4*Log[q2/m2]^2)/60 + 
          6*Conjugate[PolyLog[3, 2, q2/m2]]*((-I)*Pi + Log[-1 + q2/m2]) + 
          HPL[{2, 3}, q2/m2]*((-I)*Pi + Log[-1 + q2/m2]) + 
          2*HPL[{3, 2}, q2/m2]*((-I)*Pi + Log[-1 + q2/m2]) - 
          2*Conjugate[PolyLog[2, 2, q2/m2]]*Log[q2/m2]*
           ((-I)*Pi + Log[-1 + q2/m2]) + (Log[q2/m2]^3*
            ((-I)*Pi + Log[-1 + q2/m2])^3)/4 + 
          2*Conjugate[PolyLog[2, 2, q2/m2]]*(-1/6*Pi^2 - 
            ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]) + 
          (Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])^2*(-1/6*Pi^2 - 
             ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]))/4 - 
          (Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*
            (-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2])^2)/
           2 + (3*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/
                q2])^3)/2 + (Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])^2*
            PolyLog[2, 1 - q2/m2])/4 - 5*Log[q2/m2]*
           ((-I)*Pi + Log[-1 + q2/m2])^2*(((4*I)/3)*Pi^3*
             ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
              (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
              (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
            PolyLog[3, m2/q2]) - 8*((-I)*Pi + Log[-1 + q2/m2])*
           PolyLog[2, 1 - q2/m2]*(((4*I)/3)*Pi^3*
             ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
              (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
              (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
            PolyLog[3, m2/q2]) + (Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])*
            PolyLog[3, 1 - q2/m2])/2 + 
          8*(((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
              (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
              (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
            PolyLog[3, m2/q2])*PolyLog[3, 1 - q2/m2] + 
          (3*((-I)*Pi + Log[-1 + q2/m2])^2*((-2*Pi^4*(-1/30 + 
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2 - 
                2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - 
             PolyLog[4, m2/q2]))/2 - (3*Log[q2/m2]^2*PolyLog[4, 1 - q2/m2])/
           2 + Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])*Zeta[3] - 
          8*(((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
              (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
              (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
            PolyLog[3, m2/q2])*Zeta[3]) + 
        17640*(3*Conjugate[PolyLog[3, 3, q2/m2]] + 3*HPL[{2, 1, 3}, q2/m2] - 
          HPL[{2, 3, 1}, q2/m2] - 2*Conjugate[PolyLog[2, 3, q2/m2]]*
           Log[q2/m2] - HPL[{2, 1, 2}, q2/m2]*Log[q2/m2] - 
          HPL[{2, 2, 1}, q2/m2]*Log[q2/m2] + (Pi^4*Log[q2/m2]^2)/180 - 
          (Log[q2/m2]^3*((-I)*Pi + Log[-1 + q2/m2])^3)/12 + 
          (-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2])^3/2 - 
          (Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])^2*PolyLog[2, 1 - q2/m2])/
           4 - Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^2*
           (((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
              (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
              (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
            PolyLog[3, m2/q2]) - 2*((-I)*Pi + Log[-1 + q2/m2])*
           PolyLog[2, 1 - q2/m2]*(((4*I)/3)*Pi^3*
             ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
              (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
              (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
            PolyLog[3, m2/q2]) + (Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])*
            PolyLog[3, 1 - q2/m2])/2 + 
          2*(((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
              (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
              (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
            PolyLog[3, m2/q2])*PolyLog[3, 1 - q2/m2] - 
          (Log[q2/m2]^2*PolyLog[4, 1 - q2/m2])/2 - 
          2*(((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
              (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
              (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
            PolyLog[3, m2/q2])*Zeta[3]) + 
        47880*(-9*Conjugate[PolyLog[3, 3, q2/m2]] - 
          12*HPL[{2, 1, 3}, q2/m2] + 3*HPL[{2, 3, 1}, q2/m2] + 
          2*HPL[{3, 1, 2}, q2/m2] + 6*Conjugate[PolyLog[2, 3, q2/m2]]*
           Log[q2/m2] + 2*HPL[{2, 1, 2}, q2/m2]*Log[q2/m2] + 
          3*HPL[{2, 2, 1}, q2/m2]*Log[q2/m2] - (Pi^4*Log[q2/m2]^2)/60 - 
          3*Conjugate[PolyLog[3, 2, q2/m2]]*((-I)*Pi + Log[-1 + q2/m2]) - 
          HPL[{2, 3}, q2/m2]*((-I)*Pi + Log[-1 + q2/m2]) - 
          2*HPL[{3, 2}, q2/m2]*((-I)*Pi + Log[-1 + q2/m2]) - 
          2*Conjugate[PolyLog[2, 2, q2/m2]]*(-1/6*Pi^2 - 
            ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]) + 
          (Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*
            (-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2])^2)/
           2 - 2*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2])^
            3 + (Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])^2*
            PolyLog[2, 1 - q2/m2])/4 + 5*Log[q2/m2]*
           ((-I)*Pi + Log[-1 + q2/m2])^2*(((4*I)/3)*Pi^3*
             ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
              (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
              (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
            PolyLog[3, m2/q2]) + 10*((-I)*Pi + Log[-1 + q2/m2])*
           PolyLog[2, 1 - q2/m2]*(((4*I)/3)*Pi^3*
             ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
              (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
              (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
            PolyLog[3, m2/q2]) - Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])*
           PolyLog[3, 1 - q2/m2] - 10*(((4*I)/3)*Pi^3*
             ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
              (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
              (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
            PolyLog[3, m2/q2])*PolyLog[3, 1 - q2/m2] + 
          (3*Log[q2/m2]^2*PolyLog[4, 1 - q2/m2])/2 - 
          (Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])*Zeta[3])/2 + 
          10*(((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
              (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
              (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
            PolyLog[3, m2/q2])*Zeta[3]) - (7980*I)*Pi^3*
         (-(((-I)*Pi + Log[-1 + q2/m2])*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/
              2 - PolyLog[2, m2/q2])) - 
          2*((Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^2)/2 + 
            ((-I)*Pi + Log[-1 + q2/m2])*PolyLog[2, 1 - q2/m2] - 
            PolyLog[3, 1 - q2/m2] + Zeta[3])) - 47880*Zeta[3]*
         (-(((-I)*Pi + Log[-1 + q2/m2])*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/
              2 - PolyLog[2, m2/q2])) - 
          2*((Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^2)/2 + 
            ((-I)*Pi + Log[-1 + q2/m2])*PolyLog[2, 1 - q2/m2] - 
            PolyLog[3, 1 - q2/m2] + Zeta[3])) + (189000*I)*Pi*Zeta[5] - 
        189000*Log[q2/m2]*Zeta[5] + 85680*((-I)*Pi + Log[-1 + q2/m2])*
         Zeta[5] - (37800*I)*Pi*((Pi^4*((-I)*Pi + Log[-1 + q2/m2]))/90 + 
          (Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^4)/6 + 
          (((-I)*Pi + Log[-1 + q2/m2])^3*(-1/6*Pi^2 - 
             ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]))/6 + 
          (((-I)*Pi + Log[-1 + q2/m2])^3*PolyLog[2, 1 - q2/m2])/6 - 
          PolyLog[5, 1 - q2/m2] + (((-I)*Pi + Log[-1 + q2/m2])^2*Zeta[3])/2 + 
          Zeta[5]) + 37800*(-Conjugate[PolyLog[2, 4, q2/m2]] - 
          Conjugate[PolyLog[2, 3, q2/m2]]*((-I)*Pi + Log[-1 + q2/m2]) + 
          (Pi^4*Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2]))/90 - 
          (Conjugate[PolyLog[2, 2, q2/m2]]*((-I)*Pi + Log[-1 + q2/m2])^2)/2 + 
          (7*Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])^4)/48 + 
          (Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^3*(-1/6*Pi^2 - 
             ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]))/6 + 
          (Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^3*PolyLog[2, 1 - q2/m2])/
           6 - (((-I)*Pi + Log[-1 + q2/m2])^3*(((4*I)/3)*Pi^3*
              ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
               (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
               (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
             PolyLog[3, m2/q2]))/6 - Log[q2/m2]*PolyLog[5, 1 - q2/m2] + 
          (Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^2*Zeta[3])/2 + 
          Log[q2/m2]*Zeta[5]))/(2520*m2*(-1 + q2/m2)), 
      ((((12*Log[m2]^2)/m2 + (20*Log[m2]^3)/(3*m2) + (2*Log[m2]^4)/(3*m2))*
          (I*Pi^3 - Pi^2*Log[q2/m2] + (6*I)*Pi*(Pi^2/6 + 
             ((-I)*Pi + Log[q2/m2])^2/2 - Log[q2/m2]*((-I)*Pi + Log[
                -1 + q2/m2]) + PolyLog[2, m2/q2]) - 
           6*(((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
               (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
               (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) - 
             (Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2]))/2 - 
             Log[q2/m2]*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, 
                m2/q2]) + PolyLog[3, m2/q2]) + 6*Zeta[3]))/6 + 
        (((-12*Log[m2])/m2 - (10*Log[m2]^2)/m2 - (4*Log[m2]^3)/(3*m2))*
          ((300*I)*Pi^3 - 59*Pi^4 - 300*Pi^2*Log[q2/m2] - 
           (60*I)*Pi^3*Log[q2/m2] + 30*Pi^2*Log[q2/m2]^2 + 
           (180*I)*Pi^3*((-I)*Pi + Log[-1 + q2/m2]) + (1800*I)*Pi*
            (Pi^2/6 + ((-I)*Pi + Log[q2/m2])^2/2 - Log[q2/m2]*
              ((-I)*Pi + Log[-1 + q2/m2]) + PolyLog[2, m2/q2]) - 
           420*Pi^2*(Pi^2/6 + ((-I)*Pi + Log[q2/m2])^2/2 - 
             Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2]) + PolyLog[2, m2/q2]) - 
           1800*(((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/
                2 - (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
               (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) - 
             (Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2]))/2 - 
             Log[q2/m2]*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, 
                m2/q2]) + PolyLog[3, m2/q2]) - (1800*I)*Pi*
            (((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
               (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
               (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) - 
             (Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2]))/2 - 
             Log[q2/m2]*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, 
                m2/q2]) + PolyLog[3, m2/q2]) - (360*I)*Pi*
            (Log[q2/m2]*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, 
                m2/q2]) - 2*(((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + 
                      Log[q2/m2]))/Pi)/2 - (3*(1/2 - ((I/2)*((-I)*Pi + 
                        Log[q2/m2]))/Pi)^2)/2 + (1/2 - ((I/2)*((-I)*Pi + 
                      Log[q2/m2]))/Pi)^3) + PolyLog[3, m2/q2])) + 
           360*((Log[q2/m2]^2*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
                PolyLog[2, m2/q2]))/2 - 2*Log[q2/m2]*(((4*I)/3)*Pi^3*
                ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                 (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + PolyLog[3, 
                m2/q2]) + 3*((-2*Pi^4*(-1/30 + (1/2 - ((I/2)*((-I)*Pi + 
                       Log[q2/m2]))/Pi)^2 - 2*(1/2 - ((I/2)*((-I)*Pi + 
                        Log[q2/m2]))/Pi)^3 + (1/2 - ((I/2)*((-I)*Pi + 
                       Log[q2/m2]))/Pi)^4))/3 - PolyLog[4, m2/q2])) + 
           1800*((2*Pi^4*(-1/30 + (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^
                 2 - 2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - 
             (Log[q2/m2]^3*((-I)*Pi + Log[-1 + q2/m2]))/6 - 
             (Log[q2/m2]^2*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
                PolyLog[2, m2/q2]))/2 + Log[q2/m2]*(((4*I)/3)*Pi^3*
                ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                 (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + PolyLog[3, 
                m2/q2]) + PolyLog[4, m2/q2]) + 1800*Zeta[3] + 
           (2160*I)*Pi*Zeta[3] - 2160*Log[q2/m2]*Zeta[3] + 
           1080*((-I)*Pi + Log[-1 + q2/m2])*Zeta[3] - (1080*I)*Pi*
            (Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^2 + 
             ((-I)*Pi + Log[-1 + q2/m2])*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^
                 2/2 - PolyLog[2, m2/q2]) + ((-I)*Pi + Log[-1 + q2/m2])*
              PolyLog[2, 1 - q2/m2] - PolyLog[3, 1 - q2/m2] + Zeta[3]) + 
           1080*(-Conjugate[PolyLog[2, 2, q2/m2]] + 
             (3*Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])^2)/4 + 
             Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*(-1/6*Pi^2 - 
               ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]) + 
             Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*PolyLog[2, 1 - q2/m2] - 
             ((-I)*Pi + Log[-1 + q2/m2])*(((4*I)/3)*Pi^3*
                ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                 (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + PolyLog[3, 
                m2/q2]) - Log[q2/m2]*PolyLog[3, 1 - q2/m2] + 
             Log[q2/m2]*Zeta[3])))/360 + 
        ((6/m2 + (10*Log[m2])/m2 + (2*Log[m2]^2)/m2)*((1140*I)*Pi^3 - 
           295*Pi^4 + (81*I)*Pi^5 - 1140*Pi^2*Log[q2/m2] - 
           (300*I)*Pi^3*Log[q2/m2] - 61*Pi^4*Log[q2/m2] + 
           150*Pi^2*Log[q2/m2]^2 + (30*I)*Pi^3*Log[q2/m2]^2 - 
           10*Pi^2*Log[q2/m2]^3 + (900*I)*Pi^3*((-I)*Pi + Log[-1 + q2/m2]) - 
           271*Pi^4*((-I)*Pi + Log[-1 + q2/m2]) + (210*I)*Pi^3*
            ((-I)*Pi + Log[-1 + q2/m2])^2 + (180*I)*Pi^3*(-1/6*Pi^2 - 
             ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]) + 
           (6840*I)*Pi*(Pi^2/6 + ((-I)*Pi + Log[q2/m2])^2/2 - 
             Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2]) + PolyLog[2, m2/q2]) - 
           2100*Pi^2*(Pi^2/6 + ((-I)*Pi + Log[q2/m2])^2/2 - 
             Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2]) + PolyLog[2, m2/q2]) + 
           (480*I)*Pi^3*(Pi^2/6 + ((-I)*Pi + Log[q2/m2])^2/2 - 
             Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2]) + PolyLog[2, m2/q2]) - 
           6840*(((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/
                2 - (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
               (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) - 
             (Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2]))/2 - 
             Log[q2/m2]*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, 
                m2/q2]) + PolyLog[3, m2/q2]) - (9000*I)*Pi*
            (((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
               (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
               (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) - 
             (Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2]))/2 - 
             Log[q2/m2]*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, 
                m2/q2]) + PolyLog[3, m2/q2]) + 2040*Pi^2*
            (((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
               (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
               (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) - 
             (Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2]))/2 - 
             Log[q2/m2]*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, 
                m2/q2]) + PolyLog[3, m2/q2]) - (1800*I)*Pi*
            (Log[q2/m2]*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, 
                m2/q2]) - 2*(((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + 
                      Log[q2/m2]))/Pi)/2 - (3*(1/2 - ((I/2)*((-I)*Pi + 
                        Log[q2/m2]))/Pi)^2)/2 + (1/2 - ((I/2)*((-I)*Pi + 
                      Log[q2/m2]))/Pi)^3) + PolyLog[3, m2/q2])) + 
           420*Pi^2*(Log[q2/m2]*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
               PolyLog[2, m2/q2]) - 2*(((4*I)/3)*Pi^3*
                ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                 (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + PolyLog[3, 
                m2/q2])) + (360*I)*Pi*(Log[q2/m2]*(((4*I)/3)*Pi^3*
                ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                 (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + PolyLog[3, 
                m2/q2]) - 3*((-2*Pi^4*(-1/30 + (1/2 - ((I/2)*((-I)*Pi + 
                       Log[q2/m2]))/Pi)^2 - 2*(1/2 - ((I/2)*((-I)*Pi + 
                        Log[q2/m2]))/Pi)^3 + (1/2 - ((I/2)*((-I)*Pi + 
                       Log[q2/m2]))/Pi)^4))/3 - PolyLog[4, m2/q2])) + 
           1800*((Log[q2/m2]^2*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
                PolyLog[2, m2/q2]))/2 - 2*Log[q2/m2]*(((4*I)/3)*Pi^3*
                ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                 (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + PolyLog[3, 
                m2/q2]) + 3*((-2*Pi^4*(-1/30 + (1/2 - ((I/2)*((-I)*Pi + 
                       Log[q2/m2]))/Pi)^2 - 2*(1/2 - ((I/2)*((-I)*Pi + 
                        Log[q2/m2]))/Pi)^3 + (1/2 - ((I/2)*((-I)*Pi + 
                       Log[q2/m2]))/Pi)^4))/3 - PolyLog[4, m2/q2])) + 
           (1800*I)*Pi*((Log[q2/m2]^2*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/
                 2 - PolyLog[2, m2/q2]))/2 - 2*Log[q2/m2]*(((4*I)/3)*Pi^3*
                ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                 (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + PolyLog[3, 
                m2/q2]) + 3*((-2*Pi^4*(-1/30 + (1/2 - ((I/2)*((-I)*Pi + 
                       Log[q2/m2]))/Pi)^2 - 2*(1/2 - ((I/2)*((-I)*Pi + 
                        Log[q2/m2]))/Pi)^3 + (1/2 - ((I/2)*((-I)*Pi + 
                       Log[q2/m2]))/Pi)^4))/3 - PolyLog[4, m2/q2])) + 
           9000*((2*Pi^4*(-1/30 + (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^
                 2 - 2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - 
             (Log[q2/m2]^3*((-I)*Pi + Log[-1 + q2/m2]))/6 - 
             (Log[q2/m2]^2*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
                PolyLog[2, m2/q2]))/2 + Log[q2/m2]*(((4*I)/3)*Pi^3*
                ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                 (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + PolyLog[3, 
                m2/q2]) + PolyLog[4, m2/q2]) + (7560*I)*Pi*
            ((2*Pi^4*(-1/30 + (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2 - 
                2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - 
             (Log[q2/m2]^3*((-I)*Pi + Log[-1 + q2/m2]))/6 - 
             (Log[q2/m2]^2*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
                PolyLog[2, m2/q2]))/2 + Log[q2/m2]*(((4*I)/3)*Pi^3*
                ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                 (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + PolyLog[3, 
                m2/q2]) + PolyLog[4, m2/q2]) - 
           7560*(((-4*I)/15)*Pi^5*((5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/
                    Pi)^3)/3 - (5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^
                  4)/2 + (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^5 + 
               (-1/2 + ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/6) - 
             (Log[q2/m2]^4*((-I)*Pi + Log[-1 + q2/m2]))/24 - 
             (Log[q2/m2]^3*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
                PolyLog[2, m2/q2]))/6 + (Log[q2/m2]^2*(((4*I)/3)*Pi^3*
                 ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                  (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
                PolyLog[3, m2/q2]))/2 - Log[q2/m2]*((-2*Pi^4*(-1/30 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2 - 
                  2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - PolyLog[
                4, m2/q2]) + PolyLog[5, m2/q2]) - 
           1800*((Log[q2/m2]^3*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
                PolyLog[2, m2/q2]))/6 - Log[q2/m2]^2*(((4*I)/3)*Pi^3*
                ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                 (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + PolyLog[3, 
                m2/q2]) + 3*Log[q2/m2]*((-2*Pi^4*(-1/30 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2 - 
                  2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - PolyLog[
                4, m2/q2]) - 4*(((-4*I)/15)*Pi^5*
                ((5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3)/3 - 
                 (5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4)/2 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^5 + 
                 (-1/2 + ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/6) + PolyLog[5, 
                m2/q2])) - 360*((Log[q2/m2]^2*(((4*I)/3)*Pi^3*
                 ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                  (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
                PolyLog[3, m2/q2]))/2 - 3*Log[q2/m2]*
              ((-2*Pi^4*(-1/30 + (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^
                   2 - 2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - PolyLog[
                4, m2/q2]) + 6*(((-4*I)/15)*Pi^5*
                ((5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3)/3 - 
                 (5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4)/2 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^5 + 
                 (-1/2 + ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/6) + PolyLog[5, 
                m2/q2])) + 6840*Zeta[3] + (10800*I)*Pi*Zeta[3] - 
           2580*Pi^2*Zeta[3] - 10800*Log[q2/m2]*Zeta[3] - 
           (2160*I)*Pi*Log[q2/m2]*Zeta[3] + 1080*Log[q2/m2]^2*Zeta[3] + 
           5400*((-I)*Pi + Log[-1 + q2/m2])*Zeta[3] + (1440*I)*Pi*
            ((-I)*Pi + Log[-1 + q2/m2])*Zeta[3] + 
           1260*((-I)*Pi + Log[-1 + q2/m2])^2*Zeta[3] + 
           1080*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2])*
            Zeta[3] + 1440*(Pi^2/6 + ((-I)*Pi + Log[q2/m2])^2/2 - 
             Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2]) + PolyLog[2, m2/q2])*
            Zeta[3] - (5400*I)*Pi*(Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^2 + 
             ((-I)*Pi + Log[-1 + q2/m2])*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^
                 2/2 - PolyLog[2, m2/q2]) + ((-I)*Pi + Log[-1 + q2/m2])*
              PolyLog[2, 1 - q2/m2] - PolyLog[3, 1 - q2/m2] + Zeta[3]) + 
           1380*Pi^2*(Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^2 + 
             ((-I)*Pi + Log[-1 + q2/m2])*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^
                 2/2 - PolyLog[2, m2/q2]) + ((-I)*Pi + Log[-1 + q2/m2])*
              PolyLog[2, 1 - q2/m2] - PolyLog[3, 1 - q2/m2] + Zeta[3]) + 
           (3240*I)*Pi*(2*Conjugate[PolyLog[2, 2, q2/m2]] - 
             Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])^2 - 
             Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*(-1/6*Pi^2 - 
               ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]) + 
             (-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2])^2/
              2 - 2*Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*PolyLog[2, 1 - 
                q2/m2] + 2*((-I)*Pi + Log[-1 + q2/m2])*(((4*I)/3)*Pi^3*
                ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                 (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + PolyLog[3, 
                m2/q2]) + 2*Log[q2/m2]*PolyLog[3, 1 - q2/m2] - 
             2*Log[q2/m2]*Zeta[3]) + (1080*I)*Pi*
            ((Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])^2)/2 - 
             (-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2])^2/
              2 + Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*PolyLog[2, 1 - 
                q2/m2] - Log[q2/m2]*PolyLog[3, 1 - q2/m2] + 
             Log[q2/m2]*Zeta[3]) + 5400*(-Conjugate[PolyLog[2, 2, q2/m2]] + 
             (3*Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])^2)/4 + 
             Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*(-1/6*Pi^2 - 
               ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]) + 
             Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*PolyLog[2, 1 - q2/m2] - 
             ((-I)*Pi + Log[-1 + q2/m2])*(((4*I)/3)*Pi^3*
                ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                 (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + PolyLog[3, 
                m2/q2]) - Log[q2/m2]*PolyLog[3, 1 - q2/m2] + 
             Log[q2/m2]*Zeta[3]) + (5400*I)*Pi*
            (-Conjugate[PolyLog[2, 2, q2/m2]] + (3*Log[q2/m2]^2*((-I)*Pi + 
                 Log[-1 + q2/m2])^2)/4 + Log[q2/m2]*((-I)*Pi + Log[
                -1 + q2/m2])*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
               PolyLog[2, m2/q2]) + Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*
              PolyLog[2, 1 - q2/m2] - ((-I)*Pi + Log[-1 + q2/m2])*
              (((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                 (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + PolyLog[3, 
                m2/q2]) - Log[q2/m2]*PolyLog[3, 1 - q2/m2] + 
             Log[q2/m2]*Zeta[3]) - 3240*(-6*Conjugate[PolyLog[3, 2, q2/m2]] - 
             HPL[{2, 3}, q2/m2] - 2*HPL[{3, 2}, q2/m2] + 
             2*Conjugate[PolyLog[2, 2, q2/m2]]*Log[q2/m2] - 
             (Log[q2/m2]^3*((-I)*Pi + Log[-1 + q2/m2])^2)/2 - 
             (Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])*(-1/6*Pi^2 - 
                ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]))/2 + 
             (Log[q2/m2]*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
                 PolyLog[2, m2/q2])^2)/2 - Log[q2/m2]^2*((-I)*Pi + Log[
                -1 + q2/m2])*PolyLog[2, 1 - q2/m2] + 2*Log[q2/m2]*
              ((-I)*Pi + Log[-1 + q2/m2])*(((4*I)/3)*Pi^3*
                ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                 (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + PolyLog[3, 
                m2/q2]) + Log[q2/m2]^2*PolyLog[3, 1 - q2/m2] - 
             3*((-I)*Pi + Log[-1 + q2/m2])*((-2*Pi^4*(-1/30 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2 - 
                  2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - PolyLog[
                4, m2/q2]) - Log[q2/m2]^2*Zeta[3]) - 
           1080*(3*Conjugate[PolyLog[3, 2, q2/m2]] + HPL[{2, 3}, q2/m2] + 
             2*HPL[{3, 2}, q2/m2] + (Log[q2/m2]^3*((-I)*Pi + Log[-1 + q2/m2])^
                2)/4 - (Log[q2/m2]*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
                 PolyLog[2, m2/q2])^2)/2 + (Log[q2/m2]^2*((-I)*Pi + 
                Log[-1 + q2/m2])*PolyLog[2, 1 - q2/m2])/2 - 
             (Log[q2/m2]^2*PolyLog[3, 1 - q2/m2])/2 + (Log[q2/m2]^2*Zeta[3])/
              2) - 5400*(Conjugate[PolyLog[3, 2, q2/m2]] - 
             Conjugate[PolyLog[2, 2, q2/m2]]*Log[q2/m2] + 
             (Log[q2/m2]^3*((-I)*Pi + Log[-1 + q2/m2])^2)/3 + 
             (Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])*(-1/6*Pi^2 - 
                ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]))/2 + 
             (Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])*PolyLog[2, 1 - q2/m2])/
              2 - Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*(((4*I)/3)*Pi^3*
                ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                 (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + PolyLog[3, 
                m2/q2]) - (Log[q2/m2]^2*PolyLog[3, 1 - q2/m2])/2 + 
             ((-I)*Pi + Log[-1 + q2/m2])*((-2*Pi^4*(-1/30 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2 - 
                  2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - PolyLog[
                4, m2/q2]) + (Log[q2/m2]^2*Zeta[3])/2) + 
           (2520*I)*Pi*(-1/90*Pi^4 - (Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^
                3)/2 - (((-I)*Pi + Log[-1 + q2/m2])^2*(-1/6*Pi^2 - 
                ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]))/2 - 
             (((-I)*Pi + Log[-1 + q2/m2])^2*PolyLog[2, 1 - q2/m2])/2 + 
             PolyLog[4, 1 - q2/m2] - ((-I)*Pi + Log[-1 + q2/m2])*Zeta[3]) - 
           2520*(Conjugate[PolyLog[2, 3, q2/m2]] - (Pi^4*Log[q2/m2])/90 + 
             Conjugate[PolyLog[2, 2, q2/m2]]*((-I)*Pi + Log[-1 + q2/m2]) - 
             (5*Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])^3)/12 - 
             (Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^2*(-1/6*Pi^2 - 
                ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]))/2 - 
             (Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^2*PolyLog[2, 1 - q2/m2])/
              2 + (((-I)*Pi + Log[-1 + q2/m2])^2*(((4*I)/3)*Pi^3*
                 ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                  (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
                PolyLog[3, m2/q2]))/2 + Log[q2/m2]*PolyLog[4, 1 - q2/m2] - 
             Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*Zeta[3])))/360 + 
        ((-5/m2 - (2*Log[m2])/m2)*((27300*I)*Pi^3 - 7847*Pi^4 + 
           (2835*I)*Pi^5 - 1007*Pi^6 - 27300*Pi^2*Log[q2/m2] - 
           (7980*I)*Pi^3*Log[q2/m2] - 2135*Pi^4*Log[q2/m2] - 
           (567*I)*Pi^5*Log[q2/m2] + 3990*Pi^2*Log[q2/m2]^2 + 
           (1050*I)*Pi^3*Log[q2/m2]^2 + (427*Pi^4*Log[q2/m2]^2)/2 - 
           350*Pi^2*Log[q2/m2]^3 - (70*I)*Pi^3*Log[q2/m2]^3 + 
           (35*Pi^2*Log[q2/m2]^4)/2 - (7560*I)*Pi*
            (-3*Conjugate[PolyLog[3, 2, q2/m2]] - HPL[{3, 2}, q2/m2] + 
             Conjugate[PolyLog[2, 2, q2/m2]]*Log[q2/m2]) + 
           (23940*I)*Pi^3*((-I)*Pi + Log[-1 + q2/m2]) - 
           9485*Pi^4*((-I)*Pi + Log[-1 + q2/m2]) + (1071*I)*Pi^5*
            ((-I)*Pi + Log[-1 + q2/m2]) + (7350*I)*Pi^3*
            ((-I)*Pi + Log[-1 + q2/m2])^2 - 
           (4865*Pi^4*((-I)*Pi + Log[-1 + q2/m2])^2)/2 + (1050*I)*Pi^3*
            ((-I)*Pi + Log[-1 + q2/m2])^3 - (22680*I)*Pi*
            (-2*HPL[{2, 3}, q2/m2] - 2*HPL[{3, 2}, q2/m2] - 
             2*Conjugate[PolyLog[2, 2, q2/m2]]*Log[q2/m2] + 
             (Log[q2/m2]*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
                 PolyLog[2, m2/q2])^2)/2) + (6300*I)*Pi^3*
            (-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]) - 
           1897*Pi^4*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
             PolyLog[2, m2/q2]) + (163800*I)*Pi*(Pi^2/6 + 
             ((-I)*Pi + Log[q2/m2])^2/2 - Log[q2/m2]*((-I)*Pi + Log[
                -1 + q2/m2]) + PolyLog[2, m2/q2]) - 55860*Pi^2*
            (Pi^2/6 + ((-I)*Pi + Log[q2/m2])^2/2 - Log[q2/m2]*
              ((-I)*Pi + Log[-1 + q2/m2]) + PolyLog[2, m2/q2]) + 
           (16800*I)*Pi^3*(Pi^2/6 + ((-I)*Pi + Log[q2/m2])^2/2 - 
             Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2]) + PolyLog[2, m2/q2]) - 
           7609*Pi^4*(Pi^2/6 + ((-I)*Pi + Log[q2/m2])^2/2 - 
             Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2]) + PolyLog[2, m2/q2]) - 
           (1260*I)*Pi^3*(((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + 
                    Log[q2/m2]))/Pi)/2 - (3*(1/2 - ((I/2)*((-I)*Pi + 
                      Log[q2/m2]))/Pi)^2)/2 + (1/2 - ((I/2)*((-I)*Pi + 
                    Log[q2/m2]))/Pi)^3) + PolyLog[3, m2/q2]) - 
           163800*(((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/
                2 - (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
               (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) - 
             (Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2]))/2 - 
             Log[q2/m2]*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, 
                m2/q2]) + PolyLog[3, m2/q2]) - (239400*I)*Pi*
            (((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
               (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
               (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) - 
             (Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2]))/2 - 
             Log[q2/m2]*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, 
                m2/q2]) + PolyLog[3, m2/q2]) + 71400*Pi^2*
            (((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
               (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
               (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) - 
             (Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2]))/2 - 
             Log[q2/m2]*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, 
                m2/q2]) + PolyLog[3, m2/q2]) - (11760*I)*Pi^3*
            (((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
               (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
               (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) - 
             (Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2]))/2 - 
             Log[q2/m2]*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, 
                m2/q2]) + PolyLog[3, m2/q2]) - (47880*I)*Pi*
            (Log[q2/m2]*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, 
                m2/q2]) - 2*(((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + 
                      Log[q2/m2]))/Pi)/2 - (3*(1/2 - ((I/2)*((-I)*Pi + 
                        Log[q2/m2]))/Pi)^2)/2 + (1/2 - ((I/2)*((-I)*Pi + 
                      Log[q2/m2]))/Pi)^3) + PolyLog[3, m2/q2])) + 
           14700*Pi^2*(Log[q2/m2]*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
               PolyLog[2, m2/q2]) - 2*(((4*I)/3)*Pi^3*
                ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                 (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + PolyLog[3, 
                m2/q2])) - (3360*I)*Pi^3*(Log[q2/m2]*(-1/6*Pi^2 - 
               ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]) - 
             2*(((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                 (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + PolyLog[3, 
                m2/q2])) + (12600*I)*Pi*(Log[q2/m2]*(((4*I)/3)*Pi^3*
                ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                 (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + PolyLog[3, 
                m2/q2]) - 3*((-2*Pi^4*(-1/30 + (1/2 - ((I/2)*((-I)*Pi + 
                       Log[q2/m2]))/Pi)^2 - 2*(1/2 - ((I/2)*((-I)*Pi + 
                        Log[q2/m2]))/Pi)^3 + (1/2 - ((I/2)*((-I)*Pi + 
                       Log[q2/m2]))/Pi)^4))/3 - PolyLog[4, m2/q2])) - 
           2940*Pi^2*(Log[q2/m2]*(((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + 
                      Log[q2/m2]))/Pi)/2 - (3*(1/2 - ((I/2)*((-I)*Pi + 
                        Log[q2/m2]))/Pi)^2)/2 + (1/2 - ((I/2)*((-I)*Pi + 
                      Log[q2/m2]))/Pi)^3) + PolyLog[3, m2/q2]) - 
             3*((-2*Pi^4*(-1/30 + (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^
                   2 - 2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - PolyLog[
                4, m2/q2])) + 47880*((Log[q2/m2]^2*(-1/6*Pi^2 - 
                ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]))/2 - 
             2*Log[q2/m2]*(((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + 
                      Log[q2/m2]))/Pi)/2 - (3*(1/2 - ((I/2)*((-I)*Pi + 
                        Log[q2/m2]))/Pi)^2)/2 + (1/2 - ((I/2)*((-I)*Pi + 
                      Log[q2/m2]))/Pi)^3) + PolyLog[3, m2/q2]) + 
             3*((-2*Pi^4*(-1/30 + (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^
                   2 - 2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - PolyLog[
                4, m2/q2])) + (63000*I)*Pi*((Log[q2/m2]^2*(-1/6*Pi^2 - 
                ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]))/2 - 
             2*Log[q2/m2]*(((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + 
                      Log[q2/m2]))/Pi)/2 - (3*(1/2 - ((I/2)*((-I)*Pi + 
                        Log[q2/m2]))/Pi)^2)/2 + (1/2 - ((I/2)*((-I)*Pi + 
                      Log[q2/m2]))/Pi)^3) + PolyLog[3, m2/q2]) + 
             3*((-2*Pi^4*(-1/30 + (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^
                   2 - 2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - PolyLog[
                4, m2/q2])) - 14280*Pi^2*((Log[q2/m2]^2*(-1/6*Pi^2 - 
                ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]))/2 - 
             2*Log[q2/m2]*(((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + 
                      Log[q2/m2]))/Pi)/2 - (3*(1/2 - ((I/2)*((-I)*Pi + 
                        Log[q2/m2]))/Pi)^2)/2 + (1/2 - ((I/2)*((-I)*Pi + 
                      Log[q2/m2]))/Pi)^3) + PolyLog[3, m2/q2]) + 
             3*((-2*Pi^4*(-1/30 + (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^
                   2 - 2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - PolyLog[
                4, m2/q2])) - (83160*I)*Pi*(6*Conjugate[PolyLog[3, 2, 
                q2/m2]] + 2*HPL[{2, 3}, q2/m2] + 3*HPL[{3, 2}, q2/m2] - 
             (Log[q2/m2]*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
                 PolyLog[2, m2/q2])^2)/2 - Log[q2/m2]*((-I)*Pi + Log[
                -1 + q2/m2])*(((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + 
                      Log[q2/m2]))/Pi)/2 - (3*(1/2 - ((I/2)*((-I)*Pi + 
                        Log[q2/m2]))/Pi)^2)/2 + (1/2 - ((I/2)*((-I)*Pi + 
                      Log[q2/m2]))/Pi)^3) + PolyLog[3, m2/q2]) + 
             3*((-I)*Pi + Log[-1 + q2/m2])*((-2*Pi^4*(-1/30 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2 - 
                  2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - PolyLog[
                4, m2/q2])) + 7560*(6*Conjugate[PolyLog[4, 2, q2/m2]] - 
             (3*HPL[{2, 4}, q2/m2])/2 + 3*HPL[{4, 2}, q2/m2] - 
             3*Conjugate[PolyLog[3, 2, q2/m2]]*Log[q2/m2] - 
             HPL[{3, 2}, q2/m2]*Log[q2/m2] + (Conjugate[PolyLog[2, 2, q2/m2]]*
               Log[q2/m2]^2)/2 - (((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + 
                      Log[q2/m2]))/Pi)/2 - (3*(1/2 - ((I/2)*((-I)*Pi + 
                        Log[q2/m2]))/Pi)^2)/2 + (1/2 - ((I/2)*((-I)*Pi + 
                      Log[q2/m2]))/Pi)^3) + PolyLog[3, m2/q2])^2 + 
             (3*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2])*(
                (-2*Pi^4*(-1/30 + (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^
                    2 - 2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                   (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - 
                PolyLog[4, m2/q2]))/2) + 22680*(-3*HPL[{2, 4}, q2/m2] + 
             3*HPL[{4, 2}, q2/m2] - 2*HPL[{2, 3}, q2/m2]*Log[q2/m2] - 
             2*HPL[{3, 2}, q2/m2]*Log[q2/m2] - Conjugate[PolyLog[2, 2, 
                q2/m2]]*Log[q2/m2]^2 + (Log[q2/m2]^2*(-1/6*Pi^2 - 
                 ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2])^2)/4 - 
             4*(((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                  (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
                PolyLog[3, m2/q2])^2 + 6*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^
                 2/2 - PolyLog[2, m2/q2])*((-2*Pi^4*(-1/30 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2 - 
                  2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - PolyLog[
                4, m2/q2])) + 239400*((2*Pi^4*(-1/30 + 
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2 - 
                2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - 
             (Log[q2/m2]^3*((-I)*Pi + Log[-1 + q2/m2]))/6 - 
             (Log[q2/m2]^2*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
                PolyLog[2, m2/q2]))/2 + Log[q2/m2]*(((4*I)/3)*Pi^3*
                ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                 (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + PolyLog[3, 
                m2/q2]) + PolyLog[4, m2/q2]) + (264600*I)*Pi*
            ((2*Pi^4*(-1/30 + (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2 - 
                2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - 
             (Log[q2/m2]^3*((-I)*Pi + Log[-1 + q2/m2]))/6 - 
             (Log[q2/m2]^2*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
                PolyLog[2, m2/q2]))/2 + Log[q2/m2]*(((4*I)/3)*Pi^3*
                ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                 (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + PolyLog[3, 
                m2/q2]) + PolyLog[4, m2/q2]) - 59640*Pi^2*
            ((2*Pi^4*(-1/30 + (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2 - 
                2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - 
             (Log[q2/m2]^3*((-I)*Pi + Log[-1 + q2/m2]))/6 - 
             (Log[q2/m2]^2*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
                PolyLog[2, m2/q2]))/2 + Log[q2/m2]*(((4*I)/3)*Pi^3*
                ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                 (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + PolyLog[3, 
                m2/q2]) + PolyLog[4, m2/q2]) - (17640*I)*Pi*
            (-2*Conjugate[PolyLog[2, 3, q2/m2]] - HPL[{2, 1, 2}, q2/m2] - 
             HPL[{2, 2, 1}, q2/m2] + (Pi^4*Log[q2/m2])/90 - 
             (Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])^3)/6 - 
             (Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^2*PolyLog[2, 1 - q2/m2])/
              2 + Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*PolyLog[3, 1 - 
                q2/m2] - Log[q2/m2]*PolyLog[4, 1 - q2/m2]) - 
           264600*(((-4*I)/15)*Pi^5*((5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/
                    Pi)^3)/3 - (5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^
                  4)/2 + (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^5 + 
               (-1/2 + ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/6) - 
             (Log[q2/m2]^4*((-I)*Pi + Log[-1 + q2/m2]))/24 - 
             (Log[q2/m2]^3*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
                PolyLog[2, m2/q2]))/6 + (Log[q2/m2]^2*(((4*I)/3)*Pi^3*
                 ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                  (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
                PolyLog[3, m2/q2]))/2 - Log[q2/m2]*((-2*Pi^4*(-1/30 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2 - 
                  2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - PolyLog[
                4, m2/q2]) + PolyLog[5, m2/q2]) - (214200*I)*Pi*
            (((-4*I)/15)*Pi^5*((5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^
                  3)/3 - (5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4)/2 + 
               (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^5 + (-1/2 + 
                 ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/6) - 
             (Log[q2/m2]^4*((-I)*Pi + Log[-1 + q2/m2]))/24 - 
             (Log[q2/m2]^3*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
                PolyLog[2, m2/q2]))/6 + (Log[q2/m2]^2*(((4*I)/3)*Pi^3*
                 ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                  (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
                PolyLog[3, m2/q2]))/2 - Log[q2/m2]*((-2*Pi^4*(-1/30 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2 - 
                  2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - PolyLog[
                4, m2/q2]) + PolyLog[5, m2/q2]) - (2520*I)*Pi*
            (Log[q2/m2]*((-2*Pi^4*(-1/30 + (1/2 - ((I/2)*((-I)*Pi + 
                       Log[q2/m2]))/Pi)^2 - 2*(1/2 - ((I/2)*((-I)*Pi + 
                        Log[q2/m2]))/Pi)^3 + (1/2 - ((I/2)*((-I)*Pi + 
                       Log[q2/m2]))/Pi)^4))/3 - PolyLog[4, m2/q2]) - 
             4*(((-4*I)/15)*Pi^5*((5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/
                      Pi)^3)/3 - (5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^
                    4)/2 + (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^5 + 
                 (-1/2 + ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/6) + PolyLog[5, 
                m2/q2])) - 63000*((Log[q2/m2]^3*(-1/6*Pi^2 - 
                ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]))/6 - 
             Log[q2/m2]^2*(((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + 
                      Log[q2/m2]))/Pi)/2 - (3*(1/2 - ((I/2)*((-I)*Pi + 
                        Log[q2/m2]))/Pi)^2)/2 + (1/2 - ((I/2)*((-I)*Pi + 
                      Log[q2/m2]))/Pi)^3) + PolyLog[3, m2/q2]) + 
             3*Log[q2/m2]*((-2*Pi^4*(-1/30 + (1/2 - ((I/2)*((-I)*Pi + 
                       Log[q2/m2]))/Pi)^2 - 2*(1/2 - ((I/2)*((-I)*Pi + 
                        Log[q2/m2]))/Pi)^3 + (1/2 - ((I/2)*((-I)*Pi + 
                       Log[q2/m2]))/Pi)^4))/3 - PolyLog[4, m2/q2]) - 
             4*(((-4*I)/15)*Pi^5*((5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/
                      Pi)^3)/3 - (5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^
                    4)/2 + (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^5 + 
                 (-1/2 + ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/6) + PolyLog[5, 
                m2/q2])) - (52920*I)*Pi*((Log[q2/m2]^3*(-1/6*Pi^2 - 
                ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]))/6 - 
             Log[q2/m2]^2*(((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + 
                      Log[q2/m2]))/Pi)/2 - (3*(1/2 - ((I/2)*((-I)*Pi + 
                        Log[q2/m2]))/Pi)^2)/2 + (1/2 - ((I/2)*((-I)*Pi + 
                      Log[q2/m2]))/Pi)^3) + PolyLog[3, m2/q2]) + 
             3*Log[q2/m2]*((-2*Pi^4*(-1/30 + (1/2 - ((I/2)*((-I)*Pi + 
                       Log[q2/m2]))/Pi)^2 - 2*(1/2 - ((I/2)*((-I)*Pi + 
                        Log[q2/m2]))/Pi)^3 + (1/2 - ((I/2)*((-I)*Pi + 
                       Log[q2/m2]))/Pi)^4))/3 - PolyLog[4, m2/q2]) - 
             4*(((-4*I)/15)*Pi^5*((5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/
                      Pi)^3)/3 - (5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^
                    4)/2 + (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^5 + 
                 (-1/2 + ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/6) + PolyLog[5, 
                m2/q2])) - 12600*((Log[q2/m2]^2*(((4*I)/3)*Pi^3*
                 ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                  (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
                PolyLog[3, m2/q2]))/2 - 3*Log[q2/m2]*
              ((-2*Pi^4*(-1/30 + (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^
                   2 - 2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - PolyLog[
                4, m2/q2]) + 6*(((-4*I)/15)*Pi^5*
                ((5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3)/3 - 
                 (5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4)/2 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^5 + 
                 (-1/2 + ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/6) + PolyLog[5, 
                m2/q2])) - (12600*I)*Pi*((Log[q2/m2]^2*(((4*I)/3)*Pi^3*
                 ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                  (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
                PolyLog[3, m2/q2]))/2 - 3*Log[q2/m2]*
              ((-2*Pi^4*(-1/30 + (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^
                   2 - 2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - PolyLog[
                4, m2/q2]) + 6*(((-4*I)/15)*Pi^5*
                ((5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3)/3 - 
                 (5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4)/2 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^5 + 
                 (-1/2 + ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/6) + PolyLog[5, 
                m2/q2])) + 83160*(-12*Conjugate[PolyLog[4, 2, q2/m2]] + 
             (9*HPL[{2, 4}, q2/m2])/2 - 6*HPL[{4, 2}, q2/m2] + 
             6*Conjugate[PolyLog[3, 2, q2/m2]]*Log[q2/m2] + 
             2*HPL[{2, 3}, q2/m2]*Log[q2/m2] + 3*HPL[{3, 2}, q2/m2]*
              Log[q2/m2] - (Log[q2/m2]^2*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^
                   2/2 - PolyLog[2, m2/q2])^2)/4 - (Log[q2/m2]^2*((-I)*Pi + 
                Log[-1 + q2/m2])*(((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + 
                       Log[q2/m2]))/Pi)/2 - (3*(1/2 - ((I/2)*((-I)*Pi + 
                         Log[q2/m2]))/Pi)^2)/2 + (1/2 - ((I/2)*((-I)*Pi + 
                       Log[q2/m2]))/Pi)^3) + PolyLog[3, m2/q2]))/2 + 
             5*(((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                  (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
                PolyLog[3, m2/q2])^2 + 3*Log[q2/m2]*((-I)*Pi + Log[
                -1 + q2/m2])*((-2*Pi^4*(-1/30 + (1/2 - ((I/2)*((-I)*Pi + 
                       Log[q2/m2]))/Pi)^2 - 2*(1/2 - ((I/2)*((-I)*Pi + 
                        Log[q2/m2]))/Pi)^3 + (1/2 - ((I/2)*((-I)*Pi + 
                       Log[q2/m2]))/Pi)^4))/3 - PolyLog[4, m2/q2]) - 
             (15*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2])*
               ((-2*Pi^4*(-1/30 + (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^
                    2 - 2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                   (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - 
                PolyLog[4, m2/q2]))/2 - 6*((-I)*Pi + Log[-1 + q2/m2])*
              (((-4*I)/15)*Pi^5*((5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^
                    3)/3 - (5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4)/
                  2 + (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^5 + 
                 (-1/2 + ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/6) + PolyLog[5, 
                m2/q2])) + 12600*((Log[q2/m2]^3*(((4*I)/3)*Pi^3*
                 ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                  (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
                PolyLog[3, m2/q2]))/6 - (3*Log[q2/m2]^2*(
                (-2*Pi^4*(-1/30 + (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^
                    2 - 2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                   (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - 
                PolyLog[4, m2/q2]))/2 + 6*Log[q2/m2]*(((-4*I)/15)*Pi^5*
                ((5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3)/3 - 
                 (5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4)/2 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^5 + 
                 (-1/2 + ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/6) + PolyLog[5, 
                m2/q2]) - 10*((4*Pi^6*(1/42 - (1/2 - ((I/2)*((-I)*Pi + 
                        Log[q2/m2]))/Pi)^2/2 + (5*(1/2 - ((I/2)*((-I)*Pi + 
                         Log[q2/m2]))/Pi)^4)/2 - 3*(1/2 - ((I/2)*((-I)*Pi + 
                        Log[q2/m2]))/Pi)^5 + (1/2 - ((I/2)*((-I)*Pi + 
                       Log[q2/m2]))/Pi)^6))/45 - PolyLog[6, m2/q2])) + 
           52920*((Log[q2/m2]^4*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
                PolyLog[2, m2/q2]))/24 - (Log[q2/m2]^3*(((4*I)/3)*Pi^3*
                 ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                  (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
                PolyLog[3, m2/q2]))/3 + (3*Log[q2/m2]^2*(
                (-2*Pi^4*(-1/30 + (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^
                    2 - 2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                   (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - 
                PolyLog[4, m2/q2]))/2 - 4*Log[q2/m2]*(((-4*I)/15)*Pi^5*
                ((5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3)/3 - 
                 (5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4)/2 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^5 + 
                 (-1/2 + ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/6) + PolyLog[5, 
                m2/q2]) + 5*((4*Pi^6*(1/42 - (1/2 - ((I/2)*((-I)*Pi + 
                        Log[q2/m2]))/Pi)^2/2 + (5*(1/2 - ((I/2)*((-I)*Pi + 
                         Log[q2/m2]))/Pi)^4)/2 - 3*(1/2 - ((I/2)*((-I)*Pi + 
                        Log[q2/m2]))/Pi)^5 + (1/2 - ((I/2)*((-I)*Pi + 
                       Log[q2/m2]))/Pi)^6))/45 - PolyLog[6, m2/q2])) + 
           2520*((Log[q2/m2]^2*((-2*Pi^4*(-1/30 + (1/2 - ((I/2)*((-I)*Pi + 
                        Log[q2/m2]))/Pi)^2 - 2*(1/2 - ((I/2)*((-I)*Pi + 
                         Log[q2/m2]))/Pi)^3 + (1/2 - ((I/2)*((-I)*Pi + 
                        Log[q2/m2]))/Pi)^4))/3 - PolyLog[4, m2/q2]))/2 - 
             4*Log[q2/m2]*(((-4*I)/15)*Pi^5*((5*(1/2 - ((I/2)*((-I)*Pi + 
                        Log[q2/m2]))/Pi)^3)/3 - (5*(1/2 - ((I/2)*((-I)*Pi + 
                        Log[q2/m2]))/Pi)^4)/2 + (1/2 - ((I/2)*((-I)*Pi + 
                      Log[q2/m2]))/Pi)^5 + (-1/2 + ((I/2)*((-I)*Pi + 
                      Log[q2/m2]))/Pi)/6) + PolyLog[5, m2/q2]) + 
             10*((4*Pi^6*(1/42 - (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2/
                   2 + (5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4)/2 - 
                  3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^5 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^6))/45 - PolyLog[
                6, m2/q2])) + 214200*((-4*Pi^6*(1/42 - 
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2/2 + 
                (5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4)/2 - 
                3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^5 + 
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^6))/45 - 
             (Log[q2/m2]^5*((-I)*Pi + Log[-1 + q2/m2]))/120 - 
             (Log[q2/m2]^4*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
                PolyLog[2, m2/q2]))/24 + (Log[q2/m2]^3*(((4*I)/3)*Pi^3*
                 ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                  (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
                PolyLog[3, m2/q2]))/6 - (Log[q2/m2]^2*((-2*Pi^4*(-1/30 + 
                   (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2 - 
                   2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                   (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - 
                PolyLog[4, m2/q2]))/2 + Log[q2/m2]*(((-4*I)/15)*Pi^5*
                ((5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3)/3 - 
                 (5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4)/2 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^5 + 
                 (-1/2 + ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/6) + PolyLog[5, 
                m2/q2]) + PolyLog[6, m2/q2]) + 163800*Zeta[3] + 
           (287280*I)*Pi*Zeta[3] - 90300*Pi^2*Zeta[3] - (3640*I)*Pi^3*
            Zeta[3] - 287280*Log[q2/m2]*Zeta[3] - (75600*I)*Pi*Log[q2/m2]*
            Zeta[3] + 8680*Pi^2*Log[q2/m2]*Zeta[3] + 37800*Log[q2/m2]^2*
            Zeta[3] + (7560*I)*Pi*Log[q2/m2]^2*Zeta[3] - 2520*Log[q2/m2]^3*
            Zeta[3] + 143640*((-I)*Pi + Log[-1 + q2/m2])*Zeta[3] + 
           (50400*I)*Pi*((-I)*Pi + Log[-1 + q2/m2])*Zeta[3] - 
           7140*Pi^2*((-I)*Pi + Log[-1 + q2/m2])*Zeta[3] + 
           44100*((-I)*Pi + Log[-1 + q2/m2])^2*Zeta[3] + 
           6300*((-I)*Pi + Log[-1 + q2/m2])^3*Zeta[3] + 
           37800*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2])*
            Zeta[3] + (10080*I)*Pi*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
             PolyLog[2, m2/q2])*Zeta[3] + 50400*(Pi^2/6 + 
             ((-I)*Pi + Log[q2/m2])^2/2 - Log[q2/m2]*((-I)*Pi + Log[
                -1 + q2/m2]) + PolyLog[2, m2/q2])*Zeta[3] - 
           (11760*I)*Pi*(Pi^2/6 + ((-I)*Pi + Log[q2/m2])^2/2 - 
             Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2]) + PolyLog[2, m2/q2])*
            Zeta[3] - 7560*(((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + 
                    Log[q2/m2]))/Pi)/2 - (3*(1/2 - ((I/2)*((-I)*Pi + 
                      Log[q2/m2]))/Pi)^2)/2 + (1/2 - ((I/2)*((-I)*Pi + 
                    Log[q2/m2]))/Pi)^3) + PolyLog[3, m2/q2])*Zeta[3] + 
           11760*(((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/
                2 - (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
               (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) - 
             (Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2]))/2 - 
             Log[q2/m2]*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, 
                m2/q2]) + PolyLog[3, m2/q2])*Zeta[3] - 
           10080*(Log[q2/m2]*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
               PolyLog[2, m2/q2]) - 2*(((4*I)/3)*Pi^3*
                ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                 (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + PolyLog[3, 
                m2/q2]))*Zeta[3] - 69720*Zeta[3]^2 - (2940*I)*Pi^3*
            ((Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^2)/2 + 
             ((-I)*Pi + Log[-1 + q2/m2])*PolyLog[2, 1 - q2/m2] - 
             PolyLog[3, 1 - q2/m2] + Zeta[3]) - 17640*Zeta[3]*
            ((Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^2)/2 + 
             ((-I)*Pi + Log[-1 + q2/m2])*PolyLog[2, 1 - q2/m2] - 
             PolyLog[3, 1 - q2/m2] + Zeta[3]) - (143640*I)*Pi*
            (Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^2 + 
             ((-I)*Pi + Log[-1 + q2/m2])*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^
                 2/2 - PolyLog[2, m2/q2]) + ((-I)*Pi + Log[-1 + q2/m2])*
              PolyLog[2, 1 - q2/m2] - PolyLog[3, 1 - q2/m2] + Zeta[3]) + 
           48300*Pi^2*(Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^2 + 
             ((-I)*Pi + Log[-1 + q2/m2])*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^
                 2/2 - PolyLog[2, m2/q2]) + ((-I)*Pi + Log[-1 + q2/m2])*
              PolyLog[2, 1 - q2/m2] - PolyLog[3, 1 - q2/m2] + Zeta[3]) - 
           (9240*I)*Pi^3*(Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^2 + 
             ((-I)*Pi + Log[-1 + q2/m2])*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^
                 2/2 - PolyLog[2, m2/q2]) + ((-I)*Pi + Log[-1 + q2/m2])*
              PolyLog[2, 1 - q2/m2] - PolyLog[3, 1 - q2/m2] + Zeta[3]) + 
           (113400*I)*Pi*(2*Conjugate[PolyLog[2, 2, q2/m2]] - 
             Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])^2 - 
             Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*(-1/6*Pi^2 - 
               ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]) + 
             (-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2])^2/
              2 - 2*Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*PolyLog[2, 1 - 
                q2/m2] + 2*((-I)*Pi + Log[-1 + q2/m2])*(((4*I)/3)*Pi^3*
                ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                 (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + PolyLog[3, 
                m2/q2]) + 2*Log[q2/m2]*PolyLog[3, 1 - q2/m2] - 
             2*Log[q2/m2]*Zeta[3]) - 29820*Pi^2*
            (2*Conjugate[PolyLog[2, 2, q2/m2]] - Log[q2/m2]^2*
              ((-I)*Pi + Log[-1 + q2/m2])^2 - Log[q2/m2]*((-I)*Pi + Log[
                -1 + q2/m2])*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
               PolyLog[2, m2/q2]) + (-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
                PolyLog[2, m2/q2])^2/2 - 2*Log[q2/m2]*((-I)*Pi + Log[
                -1 + q2/m2])*PolyLog[2, 1 - q2/m2] + 
             2*((-I)*Pi + Log[-1 + q2/m2])*(((4*I)/3)*Pi^3*
                ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                 (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + PolyLog[3, 
                m2/q2]) + 2*Log[q2/m2]*PolyLog[3, 1 - q2/m2] - 
             2*Log[q2/m2]*Zeta[3]) + (37800*I)*Pi*
            ((Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])^2)/2 - 
             (-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2])^2/
              2 + Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*PolyLog[2, 1 - 
                q2/m2] - Log[q2/m2]*PolyLog[3, 1 - q2/m2] + 
             Log[q2/m2]*Zeta[3]) - 9660*Pi^2*
            ((Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])^2)/2 - 
             (-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2])^2/
              2 + Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*PolyLog[2, 1 - 
                q2/m2] - Log[q2/m2]*PolyLog[3, 1 - q2/m2] + 
             Log[q2/m2]*Zeta[3]) + 143640*(-Conjugate[PolyLog[2, 2, q2/m2]] + 
             (3*Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])^2)/4 + 
             Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*(-1/6*Pi^2 - 
               ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]) + 
             Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*PolyLog[2, 1 - q2/m2] - 
             ((-I)*Pi + Log[-1 + q2/m2])*(((4*I)/3)*Pi^3*
                ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                 (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + PolyLog[3, 
                m2/q2]) - Log[q2/m2]*PolyLog[3, 1 - q2/m2] + 
             Log[q2/m2]*Zeta[3]) + (189000*I)*Pi*
            (-Conjugate[PolyLog[2, 2, q2/m2]] + (3*Log[q2/m2]^2*((-I)*Pi + 
                 Log[-1 + q2/m2])^2)/4 + Log[q2/m2]*((-I)*Pi + Log[
                -1 + q2/m2])*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
               PolyLog[2, m2/q2]) + Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*
              PolyLog[2, 1 - q2/m2] - ((-I)*Pi + Log[-1 + q2/m2])*
              (((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                 (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + PolyLog[3, 
                m2/q2]) - Log[q2/m2]*PolyLog[3, 1 - q2/m2] + 
             Log[q2/m2]*Zeta[3]) - 43680*Pi^2*(-Conjugate[PolyLog[2, 2, 
                q2/m2]] + (3*Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])^2)/4 + 
             Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*(-1/6*Pi^2 - 
               ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]) + 
             Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*PolyLog[2, 1 - q2/m2] - 
             ((-I)*Pi + Log[-1 + q2/m2])*(((4*I)/3)*Pi^3*
                ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                 (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + PolyLog[3, 
                m2/q2]) - Log[q2/m2]*PolyLog[3, 1 - q2/m2] + 
             Log[q2/m2]*Zeta[3]) - 113400*(-6*Conjugate[PolyLog[3, 2, 
                q2/m2]] - HPL[{2, 3}, q2/m2] - 2*HPL[{3, 2}, q2/m2] + 
             2*Conjugate[PolyLog[2, 2, q2/m2]]*Log[q2/m2] - 
             (Log[q2/m2]^3*((-I)*Pi + Log[-1 + q2/m2])^2)/2 - 
             (Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])*(-1/6*Pi^2 - 
                ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]))/2 + 
             (Log[q2/m2]*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
                 PolyLog[2, m2/q2])^2)/2 - Log[q2/m2]^2*((-I)*Pi + Log[
                -1 + q2/m2])*PolyLog[2, 1 - q2/m2] + 2*Log[q2/m2]*
              ((-I)*Pi + Log[-1 + q2/m2])*(((4*I)/3)*Pi^3*
                ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                 (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + PolyLog[3, 
                m2/q2]) + Log[q2/m2]^2*PolyLog[3, 1 - q2/m2] - 
             3*((-I)*Pi + Log[-1 + q2/m2])*((-2*Pi^4*(-1/30 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2 - 
                  2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - PolyLog[
                4, m2/q2]) - Log[q2/m2]^2*Zeta[3]) - (113400*I)*Pi*
            (-6*Conjugate[PolyLog[3, 2, q2/m2]] - HPL[{2, 3}, q2/m2] - 
             2*HPL[{3, 2}, q2/m2] + 2*Conjugate[PolyLog[2, 2, q2/m2]]*
              Log[q2/m2] - (Log[q2/m2]^3*((-I)*Pi + Log[-1 + q2/m2])^2)/2 - 
             (Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])*(-1/6*Pi^2 - 
                ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]))/2 + 
             (Log[q2/m2]*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
                 PolyLog[2, m2/q2])^2)/2 - Log[q2/m2]^2*((-I)*Pi + Log[
                -1 + q2/m2])*PolyLog[2, 1 - q2/m2] + 2*Log[q2/m2]*
              ((-I)*Pi + Log[-1 + q2/m2])*(((4*I)/3)*Pi^3*
                ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                 (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + PolyLog[3, 
                m2/q2]) + Log[q2/m2]^2*PolyLog[3, 1 - q2/m2] - 
             3*((-I)*Pi + Log[-1 + q2/m2])*((-2*Pi^4*(-1/30 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2 - 
                  2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - PolyLog[
                4, m2/q2]) - Log[q2/m2]^2*Zeta[3]) - 
           37800*(3*Conjugate[PolyLog[3, 2, q2/m2]] + HPL[{2, 3}, q2/m2] + 
             2*HPL[{3, 2}, q2/m2] + (Log[q2/m2]^3*((-I)*Pi + Log[-1 + q2/m2])^
                2)/4 - (Log[q2/m2]*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
                 PolyLog[2, m2/q2])^2)/2 + (Log[q2/m2]^2*((-I)*Pi + 
                Log[-1 + q2/m2])*PolyLog[2, 1 - q2/m2])/2 - 
             (Log[q2/m2]^2*PolyLog[3, 1 - q2/m2])/2 + (Log[q2/m2]^2*Zeta[3])/
              2) - (37800*I)*Pi*(3*Conjugate[PolyLog[3, 2, q2/m2]] + 
             HPL[{2, 3}, q2/m2] + 2*HPL[{3, 2}, q2/m2] + 
             (Log[q2/m2]^3*((-I)*Pi + Log[-1 + q2/m2])^2)/4 - 
             (Log[q2/m2]*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
                 PolyLog[2, m2/q2])^2)/2 + (Log[q2/m2]^2*((-I)*Pi + 
                Log[-1 + q2/m2])*PolyLog[2, 1 - q2/m2])/2 - 
             (Log[q2/m2]^2*PolyLog[3, 1 - q2/m2])/2 + (Log[q2/m2]^2*Zeta[3])/
              2) - 189000*(Conjugate[PolyLog[3, 2, q2/m2]] - 
             Conjugate[PolyLog[2, 2, q2/m2]]*Log[q2/m2] + 
             (Log[q2/m2]^3*((-I)*Pi + Log[-1 + q2/m2])^2)/3 + 
             (Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])*(-1/6*Pi^2 - 
                ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]))/2 + 
             (Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])*PolyLog[2, 1 - q2/m2])/
              2 - Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*(((4*I)/3)*Pi^3*
                ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                 (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + PolyLog[3, 
                m2/q2]) - (Log[q2/m2]^2*PolyLog[3, 1 - q2/m2])/2 + 
             ((-I)*Pi + Log[-1 + q2/m2])*((-2*Pi^4*(-1/30 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2 - 
                  2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - PolyLog[
                4, m2/q2]) + (Log[q2/m2]^2*Zeta[3])/2) - (158760*I)*Pi*
            (Conjugate[PolyLog[3, 2, q2/m2]] - Conjugate[PolyLog[2, 2, 
                q2/m2]]*Log[q2/m2] + (Log[q2/m2]^3*((-I)*Pi + 
                 Log[-1 + q2/m2])^2)/3 + (Log[q2/m2]^2*((-I)*Pi + 
                Log[-1 + q2/m2])*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
                PolyLog[2, m2/q2]))/2 + (Log[q2/m2]^2*((-I)*Pi + 
                Log[-1 + q2/m2])*PolyLog[2, 1 - q2/m2])/2 - 
             Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*(((4*I)/3)*Pi^3*
                ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                 (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + PolyLog[3, 
                m2/q2]) - (Log[q2/m2]^2*PolyLog[3, 1 - q2/m2])/2 + 
             ((-I)*Pi + Log[-1 + q2/m2])*((-2*Pi^4*(-1/30 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2 - 
                  2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - PolyLog[
                4, m2/q2]) + (Log[q2/m2]^2*Zeta[3])/2) + 
           113400*(8*Conjugate[PolyLog[4, 2, q2/m2]] - 2*HPL[{2, 4}, q2/m2] + 
             3*HPL[{4, 2}, q2/m2] - 6*Conjugate[PolyLog[3, 2, q2/m2]]*
              Log[q2/m2] - HPL[{2, 3}, q2/m2]*Log[q2/m2] - 
             2*HPL[{3, 2}, q2/m2]*Log[q2/m2] + Conjugate[PolyLog[2, 2, 
                q2/m2]]*Log[q2/m2]^2 - (Log[q2/m2]^4*((-I)*Pi + 
                 Log[-1 + q2/m2])^2)/6 - (Log[q2/m2]^3*((-I)*Pi + 
                Log[-1 + q2/m2])*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
                PolyLog[2, m2/q2]))/6 + (Log[q2/m2]^2*(-1/6*Pi^2 - 
                 ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2])^2)/4 - 
             (Log[q2/m2]^3*((-I)*Pi + Log[-1 + q2/m2])*PolyLog[2, 1 - q2/m2])/
              3 + Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])*(((4*I)/3)*Pi^3*
                ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                 (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + PolyLog[3, 
                m2/q2]) - 2*(((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + 
                       Log[q2/m2]))/Pi)/2 - (3*(1/2 - ((I/2)*((-I)*Pi + 
                         Log[q2/m2]))/Pi)^2)/2 + (1/2 - ((I/2)*((-I)*Pi + 
                       Log[q2/m2]))/Pi)^3) + PolyLog[3, m2/q2])^2 + 
             (Log[q2/m2]^3*PolyLog[3, 1 - q2/m2])/3 - 3*Log[q2/m2]*
              ((-I)*Pi + Log[-1 + q2/m2])*((-2*Pi^4*(-1/30 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2 - 
                  2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - PolyLog[
                4, m2/q2]) + 3*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
               PolyLog[2, m2/q2])*((-2*Pi^4*(-1/30 + (1/2 - ((I/2)*((-I)*Pi + 
                       Log[q2/m2]))/Pi)^2 - 2*(1/2 - ((I/2)*((-I)*Pi + 
                        Log[q2/m2]))/Pi)^3 + (1/2 - ((I/2)*((-I)*Pi + 
                       Log[q2/m2]))/Pi)^4))/3 - PolyLog[4, m2/q2]) + 
             4*((-I)*Pi + Log[-1 + q2/m2])*(((-4*I)/15)*Pi^5*
                ((5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3)/3 - 
                 (5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4)/2 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^5 + 
                 (-1/2 + ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/6) + PolyLog[5, 
                m2/q2]) - (Log[q2/m2]^3*Zeta[3])/3) + 
           37800*(-4*Conjugate[PolyLog[4, 2, q2/m2]] + 2*HPL[{2, 4}, q2/m2] - 
             3*HPL[{4, 2}, q2/m2] + 3*Conjugate[PolyLog[3, 2, q2/m2]]*
              Log[q2/m2] + HPL[{2, 3}, q2/m2]*Log[q2/m2] + 
             2*HPL[{3, 2}, q2/m2]*Log[q2/m2] + (Log[q2/m2]^4*((-I)*Pi + 
                 Log[-1 + q2/m2])^2)/12 - (Log[q2/m2]^2*(-1/6*Pi^2 - 
                 ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2])^2)/4 + 
             (Log[q2/m2]^3*((-I)*Pi + Log[-1 + q2/m2])*PolyLog[2, 1 - q2/m2])/
              6 + 2*(((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/
                     Pi)/2 - (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/
                   2 + (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
                PolyLog[3, m2/q2])^2 - (Log[q2/m2]^3*PolyLog[3, 1 - q2/m2])/
              6 - 3*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, 
                m2/q2])*((-2*Pi^4*(-1/30 + (1/2 - ((I/2)*((-I)*Pi + 
                       Log[q2/m2]))/Pi)^2 - 2*(1/2 - ((I/2)*((-I)*Pi + 
                        Log[q2/m2]))/Pi)^3 + (1/2 - ((I/2)*((-I)*Pi + 
                       Log[q2/m2]))/Pi)^4))/3 - PolyLog[4, m2/q2]) + 
             (Log[q2/m2]^3*Zeta[3])/6) + 158760*
            (-Conjugate[PolyLog[4, 2, q2/m2]] + Conjugate[PolyLog[3, 2, 
                q2/m2]]*Log[q2/m2] - (Conjugate[PolyLog[2, 2, q2/m2]]*
               Log[q2/m2]^2)/2 + (5*Log[q2/m2]^4*((-I)*Pi + Log[-1 + q2/m2])^
                2)/48 + (Log[q2/m2]^3*((-I)*Pi + Log[-1 + q2/m2])*(
                -1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]))/
              6 + (Log[q2/m2]^3*((-I)*Pi + Log[-1 + q2/m2])*PolyLog[2, 
                1 - q2/m2])/6 - (Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])*(
                ((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                  (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
                PolyLog[3, m2/q2]))/2 - (Log[q2/m2]^3*PolyLog[3, 1 - q2/m2])/
              6 + Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*
              ((-2*Pi^4*(-1/30 + (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^
                   2 - 2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - PolyLog[
                4, m2/q2]) - ((-I)*Pi + Log[-1 + q2/m2])*(((-4*I)/15)*Pi^5*
                ((5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3)/3 - 
                 (5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4)/2 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^5 + 
                 (-1/2 + ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/6) + PolyLog[5, 
                m2/q2]) + (Log[q2/m2]^3*Zeta[3])/6) + (88200*I)*Pi*
            (-1/90*Pi^4 - (Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^3)/2 - 
             (((-I)*Pi + Log[-1 + q2/m2])^2*(-1/6*Pi^2 - 
                ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]))/2 - 
             (((-I)*Pi + Log[-1 + q2/m2])^2*PolyLog[2, 1 - q2/m2])/2 + 
             PolyLog[4, 1 - q2/m2] - ((-I)*Pi + Log[-1 + q2/m2])*Zeta[3]) - 
           23100*Pi^2*(-1/90*Pi^4 - (Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^
                3)/2 - (((-I)*Pi + Log[-1 + q2/m2])^2*(-1/6*Pi^2 - 
                ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]))/2 - 
             (((-I)*Pi + Log[-1 + q2/m2])^2*PolyLog[2, 1 - q2/m2])/2 + 
             PolyLog[4, 1 - q2/m2] - ((-I)*Pi + Log[-1 + q2/m2])*Zeta[3]) - 
           88200*(Conjugate[PolyLog[2, 3, q2/m2]] - (Pi^4*Log[q2/m2])/90 + 
             Conjugate[PolyLog[2, 2, q2/m2]]*((-I)*Pi + Log[-1 + q2/m2]) - 
             (5*Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])^3)/12 - 
             (Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^2*(-1/6*Pi^2 - 
                ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]))/2 - 
             (Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^2*PolyLog[2, 1 - q2/m2])/
              2 + (((-I)*Pi + Log[-1 + q2/m2])^2*(((4*I)/3)*Pi^3*
                 ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                  (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
                PolyLog[3, m2/q2]))/2 + Log[q2/m2]*PolyLog[4, 1 - q2/m2] - 
             Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*Zeta[3]) - 
           (88200*I)*Pi*(Conjugate[PolyLog[2, 3, q2/m2]] - (Pi^4*Log[q2/m2])/
              90 + Conjugate[PolyLog[2, 2, q2/m2]]*((-I)*Pi + Log[
                -1 + q2/m2]) - (5*Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])^3)/
              12 - (Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^2*(-1/6*Pi^2 - 
                ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]))/2 - 
             (Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^2*PolyLog[2, 1 - q2/m2])/
              2 + (((-I)*Pi + Log[-1 + q2/m2])^2*(((4*I)/3)*Pi^3*
                 ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                  (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
                PolyLog[3, m2/q2]))/2 + Log[q2/m2]*PolyLog[4, 1 - q2/m2] - 
             Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*Zeta[3]) - 
           (47880*I)*Pi*(6*Conjugate[PolyLog[2, 3, q2/m2]] + 
             2*HPL[{2, 1, 2}, q2/m2] + 3*HPL[{2, 2, 1}, q2/m2] - 
             (Pi^4*Log[q2/m2])/30 + (((-I)*Pi + Log[-1 + q2/m2])*(-1/6*Pi^2 - 
                 ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2])^2)/2 + 
             (Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^2*PolyLog[2, 1 - q2/m2])/
              2 - 2*Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*PolyLog[3, 1 - 
                q2/m2] + 3*Log[q2/m2]*PolyLog[4, 1 - q2/m2] - 
             Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*Zeta[3]) - 
           (63000*I)*Pi*(-6*Conjugate[PolyLog[2, 3, q2/m2]] - 
             HPL[{2, 1, 2}, q2/m2] - 2*HPL[{2, 2, 1}, q2/m2] + 
             (Pi^4*Log[q2/m2])/30 - 2*Conjugate[PolyLog[2, 2, q2/m2]]*
              ((-I)*Pi + Log[-1 + q2/m2]) + (Log[q2/m2]^2*((-I)*Pi + 
                 Log[-1 + q2/m2])^3)/2 + (Log[q2/m2]*((-I)*Pi + 
                 Log[-1 + q2/m2])^2*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
                PolyLog[2, m2/q2]))/2 - (((-I)*Pi + Log[-1 + q2/m2])*
               (-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2])^
                2)/2 + (Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^2*PolyLog[2, 
                1 - q2/m2])/2 - ((-I)*Pi + Log[-1 + q2/m2])^2*
              (((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                 (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + PolyLog[3, 
                m2/q2]) + Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*
              PolyLog[3, 1 - q2/m2] - 3*Log[q2/m2]*PolyLog[4, 1 - q2/m2] + 
             2*Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*Zeta[3]) + 
           88200*(-Conjugate[PolyLog[3, 3, q2/m2]] + Conjugate[PolyLog[2, 3, 
                q2/m2]]*Log[q2/m2] - (Pi^4*Log[q2/m2]^2)/180 - 
             Conjugate[PolyLog[3, 2, q2/m2]]*((-I)*Pi + Log[-1 + q2/m2]) + 
             Conjugate[PolyLog[2, 2, q2/m2]]*Log[q2/m2]*((-I)*Pi + Log[
                -1 + q2/m2]) - (7*Log[q2/m2]^3*((-I)*Pi + Log[-1 + q2/m2])^3)/
              36 - (Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])^2*(-1/6*Pi^2 - 
                ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]))/4 - 
             (Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])^2*PolyLog[2, 
                1 - q2/m2])/4 + (Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^2*(
                ((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                  (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
                PolyLog[3, m2/q2]))/2 - (((-I)*Pi + Log[-1 + q2/m2])^2*(
                (-2*Pi^4*(-1/30 + (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^
                    2 - 2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                   (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - 
                PolyLog[4, m2/q2]))/2 + (Log[q2/m2]^2*PolyLog[4, 1 - q2/m2])/
              2 - (Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])*Zeta[3])/2) + 
           63000*(9*Conjugate[PolyLog[3, 3, q2/m2]] + 
             9*HPL[{2, 1, 3}, q2/m2] - 2*HPL[{2, 3, 1}, q2/m2] - 
             2*HPL[{3, 1, 2}, q2/m2] - 6*Conjugate[PolyLog[2, 3, q2/m2]]*
              Log[q2/m2] - HPL[{2, 1, 2}, q2/m2]*Log[q2/m2] - 
             2*HPL[{2, 2, 1}, q2/m2]*Log[q2/m2] + (Pi^4*Log[q2/m2]^2)/60 + 
             6*Conjugate[PolyLog[3, 2, q2/m2]]*((-I)*Pi + Log[-1 + q2/m2]) + 
             HPL[{2, 3}, q2/m2]*((-I)*Pi + Log[-1 + q2/m2]) + 
             2*HPL[{3, 2}, q2/m2]*((-I)*Pi + Log[-1 + q2/m2]) - 
             2*Conjugate[PolyLog[2, 2, q2/m2]]*Log[q2/m2]*((-I)*Pi + Log[
                -1 + q2/m2]) + (Log[q2/m2]^3*((-I)*Pi + Log[-1 + q2/m2])^3)/
              4 + 2*Conjugate[PolyLog[2, 2, q2/m2]]*(-1/6*Pi^2 - 
               ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]) + 
             (Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])^2*(-1/6*Pi^2 - 
                ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]))/4 - 
             (Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*(-1/6*Pi^2 - 
                 ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2])^2)/2 + 
             (3*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2])^
                3)/2 + (Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])^2*PolyLog[2, 
                1 - q2/m2])/4 - 5*Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^2*
              (((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                 (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + PolyLog[3, 
                m2/q2]) - 8*((-I)*Pi + Log[-1 + q2/m2])*PolyLog[2, 1 - q2/m2]*
              (((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                 (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + PolyLog[3, 
                m2/q2]) + (Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])*PolyLog[
                3, 1 - q2/m2])/2 + 8*(((4*I)/3)*Pi^3*
                ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                 (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + PolyLog[3, 
                m2/q2])*PolyLog[3, 1 - q2/m2] + 
             (3*((-I)*Pi + Log[-1 + q2/m2])^2*((-2*Pi^4*(-1/30 + 
                   (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2 - 
                   2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                   (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - 
                PolyLog[4, m2/q2]))/2 - (3*Log[q2/m2]^2*PolyLog[4, 
                1 - q2/m2])/2 + Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])*
              Zeta[3] - 8*(((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + 
                      Log[q2/m2]))/Pi)/2 - (3*(1/2 - ((I/2)*((-I)*Pi + 
                        Log[q2/m2]))/Pi)^2)/2 + (1/2 - ((I/2)*((-I)*Pi + 
                      Log[q2/m2]))/Pi)^3) + PolyLog[3, m2/q2])*Zeta[3]) + 
           17640*(3*Conjugate[PolyLog[3, 3, q2/m2]] + 
             3*HPL[{2, 1, 3}, q2/m2] - HPL[{2, 3, 1}, q2/m2] - 
             2*Conjugate[PolyLog[2, 3, q2/m2]]*Log[q2/m2] - 
             HPL[{2, 1, 2}, q2/m2]*Log[q2/m2] - HPL[{2, 2, 1}, q2/m2]*
              Log[q2/m2] + (Pi^4*Log[q2/m2]^2)/180 - 
             (Log[q2/m2]^3*((-I)*Pi + Log[-1 + q2/m2])^3)/12 + 
             (-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2])^3/
              2 - (Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])^2*PolyLog[2, 
                1 - q2/m2])/4 - Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^2*
              (((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                 (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + PolyLog[3, 
                m2/q2]) - 2*((-I)*Pi + Log[-1 + q2/m2])*PolyLog[2, 1 - q2/m2]*
              (((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                 (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + PolyLog[3, 
                m2/q2]) + (Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])*PolyLog[
                3, 1 - q2/m2])/2 + 2*(((4*I)/3)*Pi^3*
                ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                 (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + PolyLog[3, 
                m2/q2])*PolyLog[3, 1 - q2/m2] - (Log[q2/m2]^2*PolyLog[4, 
                1 - q2/m2])/2 - 2*(((4*I)/3)*Pi^3*
                ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                 (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + PolyLog[3, 
                m2/q2])*Zeta[3]) + 47880*(-9*Conjugate[PolyLog[3, 3, 
                q2/m2]] - 12*HPL[{2, 1, 3}, q2/m2] + 3*HPL[{2, 3, 1}, q2/
                m2] + 2*HPL[{3, 1, 2}, q2/m2] + 6*Conjugate[PolyLog[2, 3, 
                q2/m2]]*Log[q2/m2] + 2*HPL[{2, 1, 2}, q2/m2]*Log[q2/m2] + 
             3*HPL[{2, 2, 1}, q2/m2]*Log[q2/m2] - (Pi^4*Log[q2/m2]^2)/60 - 
             3*Conjugate[PolyLog[3, 2, q2/m2]]*((-I)*Pi + Log[-1 + q2/m2]) - 
             HPL[{2, 3}, q2/m2]*((-I)*Pi + Log[-1 + q2/m2]) - 
             2*HPL[{3, 2}, q2/m2]*((-I)*Pi + Log[-1 + q2/m2]) - 
             2*Conjugate[PolyLog[2, 2, q2/m2]]*(-1/6*Pi^2 - 
               ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]) + 
             (Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*(-1/6*Pi^2 - 
                 ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2])^2)/2 - 
             2*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2])^
               3 + (Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])^2*PolyLog[2, 
                1 - q2/m2])/4 + 5*Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^2*
              (((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                 (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + PolyLog[3, 
                m2/q2]) + 10*((-I)*Pi + Log[-1 + q2/m2])*PolyLog[2, 1 - 
                q2/m2]*(((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/
                    Pi)/2 - (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/
                  2 + (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + PolyLog[
                3, m2/q2]) - Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])*
              PolyLog[3, 1 - q2/m2] - 10*(((4*I)/3)*Pi^3*
                ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                 (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + PolyLog[3, 
                m2/q2])*PolyLog[3, 1 - q2/m2] + (3*Log[q2/m2]^2*PolyLog[4, 
                1 - q2/m2])/2 - (Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])*
               Zeta[3])/2 + 10*(((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + 
                      Log[q2/m2]))/Pi)/2 - (3*(1/2 - ((I/2)*((-I)*Pi + 
                        Log[q2/m2]))/Pi)^2)/2 + (1/2 - ((I/2)*((-I)*Pi + 
                      Log[q2/m2]))/Pi)^3) + PolyLog[3, m2/q2])*Zeta[3]) - 
           (7980*I)*Pi^3*(-(((-I)*Pi + Log[-1 + q2/m2])*(-1/6*Pi^2 - 
                ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2])) - 
             2*((Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^2)/2 + ((-I)*Pi + 
                 Log[-1 + q2/m2])*PolyLog[2, 1 - q2/m2] - PolyLog[3, 
                1 - q2/m2] + Zeta[3])) - 47880*Zeta[3]*
            (-(((-I)*Pi + Log[-1 + q2/m2])*(-1/6*Pi^2 - 
                ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2])) - 
             2*((Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^2)/2 + ((-I)*Pi + 
                 Log[-1 + q2/m2])*PolyLog[2, 1 - q2/m2] - PolyLog[3, 
                1 - q2/m2] + Zeta[3])) + (189000*I)*Pi*Zeta[5] - 
           189000*Log[q2/m2]*Zeta[5] + 85680*((-I)*Pi + Log[-1 + q2/m2])*
            Zeta[5] - (37800*I)*Pi*((Pi^4*((-I)*Pi + Log[-1 + q2/m2]))/90 + 
             (Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^4)/6 + 
             (((-I)*Pi + Log[-1 + q2/m2])^3*(-1/6*Pi^2 - 
                ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]))/6 + 
             (((-I)*Pi + Log[-1 + q2/m2])^3*PolyLog[2, 1 - q2/m2])/6 - 
             PolyLog[5, 1 - q2/m2] + (((-I)*Pi + Log[-1 + q2/m2])^2*Zeta[3])/
              2 + Zeta[5]) + 37800*(-Conjugate[PolyLog[2, 4, q2/m2]] - 
             Conjugate[PolyLog[2, 3, q2/m2]]*((-I)*Pi + Log[-1 + q2/m2]) + 
             (Pi^4*Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2]))/90 - 
             (Conjugate[PolyLog[2, 2, q2/m2]]*((-I)*Pi + Log[-1 + q2/m2])^2)/
              2 + (7*Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])^4)/48 + 
             (Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^3*(-1/6*Pi^2 - 
                ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]))/6 + 
             (Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^3*PolyLog[2, 1 - q2/m2])/
              6 - (((-I)*Pi + Log[-1 + q2/m2])^3*(((4*I)/3)*Pi^3*
                 ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                  (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
                PolyLog[3, m2/q2]))/6 - Log[q2/m2]*PolyLog[5, 1 - q2/m2] + 
             (Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^2*Zeta[3])/2 + 
             Log[q2/m2]*Zeta[5])))/2520 + 
        (((17640*I)*Pi^3*Conjugate[PolyLog[2, 2, q2/m2]] - 
            531720*Pi^2*Log[q2/m2] - (163800*I)*Pi^3*Log[q2/m2] - 
            48678*Pi^4*Log[q2/m2] - (17010*I)*Pi^5*Log[q2/m2] - 
            1861*Pi^6*Log[q2/m2] + 81900*Pi^2*Log[q2/m2]^2 + 
            (23940*I)*Pi^3*Log[q2/m2]^2 + 6405*Pi^4*Log[q2/m2]^2 + 
            (1701*I)*Pi^5*Log[q2/m2]^2 - 7980*Pi^2*Log[q2/m2]^3 - 
            (2100*I)*Pi^3*Log[q2/m2]^3 - 427*Pi^4*Log[q2/m2]^3 + 
            525*Pi^2*Log[q2/m2]^4 + (105*I)*Pi^3*Log[q2/m2]^4 - 
            21*Pi^2*Log[q2/m2]^5 - (226800*I)*Pi*(-3*Conjugate[PolyLog[3, 2, 
                 q2/m2]] - HPL[{3, 2}, q2/m2] + Conjugate[PolyLog[2, 2, 
                 q2/m2]]*Log[q2/m2]) + 57960*Pi^2*(-3*Conjugate[PolyLog[3, 2, 
                 q2/m2]] - HPL[{3, 2}, q2/m2] + Conjugate[PolyLog[2, 2, 
                 q2/m2]]*Log[q2/m2]) + (45360*I)*Pi*
             (-4*Conjugate[PolyLog[4, 2, q2/m2]] - HPL[{4, 2}, q2/m2] + 
              Conjugate[PolyLog[3, 2, q2/m2]]*Log[q2/m2]) - 
            45360*(10*Conjugate[PolyLog[5, 2, q2/m2]] + HPL[{4, 3}, q2/m2] + 
              4*HPL[{5, 2}, q2/m2] - 4*Conjugate[PolyLog[4, 2, q2/m2]]*Log[
                q2/m2] - HPL[{4, 2}, q2/m2]*Log[q2/m2] + 
              (Conjugate[PolyLog[3, 2, q2/m2]]*Log[q2/m2]^2)/2) + 
            (47880*I)*Pi^3*(-2*Conjugate[PolyLog[2, 2, q2/m2]] + 
              (-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2])^
                2/2) - (680400*I)*Pi*(-2*HPL[{2, 3}, q2/m2] - 
              2*HPL[{3, 2}, q2/m2] - 2*Conjugate[PolyLog[2, 2, q2/m2]]*Log[
                q2/m2] + (Log[q2/m2]*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/
                   2 - PolyLog[2, m2/q2])^2)/2) + 178920*Pi^2*
             (-2*HPL[{2, 3}, q2/m2] - 2*HPL[{3, 2}, q2/m2] - 
              2*Conjugate[PolyLog[2, 2, q2/m2]]*Log[q2/m2] + 
              (Log[q2/m2]*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
                  PolyLog[2, m2/q2])^2)/2) + (143640*I)*Pi^3*
             (-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]) - 
            56910*Pi^4*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
              PolyLog[2, m2/q2]) + (6426*I)*Pi^5*(-1/6*Pi^2 - 
              ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]) - 
            (37800*I)*Pi^3*(((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + 
                     Log[q2/m2]))/Pi)/2 - (3*(1/2 - ((I/2)*((-I)*Pi + 
                       Log[q2/m2]))/Pi)^2)/2 + (1/2 - ((I/2)*((-I)*Pi + 
                     Log[q2/m2]))/Pi)^3) + PolyLog[3, m2/q2]) + 
            11382*Pi^4*(((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/
                   Pi)/2 - (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/
                 2 + (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
              PolyLog[3, m2/q2]) - (982800*I)*Pi*(Log[q2/m2]*(-1/6*Pi^2 - 
                ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]) - 
              2*(((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/
                   2 - (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
                PolyLog[3, m2/q2])) + 335160*Pi^2*(Log[q2/m2]*(-1/6*Pi^2 - 
                ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]) - 
              2*(((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/
                   2 - (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
                PolyLog[3, m2/q2])) - (100800*I)*Pi^3*
             (Log[q2/m2]*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
                PolyLog[2, m2/q2]) - 2*(((4*I)/3)*Pi^3*
                 ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                  (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
                PolyLog[3, m2/q2])) + 45654*Pi^4*(Log[q2/m2]*(-1/6*Pi^2 - 
                ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]) - 
              2*(((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/
                   2 - (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
                PolyLog[3, m2/q2])) + (287280*I)*Pi*
             (Log[q2/m2]*(((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + 
                       Log[q2/m2]))/Pi)/2 - (3*(1/2 - ((I/2)*((-I)*Pi + 
                         Log[q2/m2]))/Pi)^2)/2 + (1/2 - ((I/2)*((-I)*Pi + 
                       Log[q2/m2]))/Pi)^3) + PolyLog[3, m2/q2]) - 
              3*((-2*Pi^4*(-1/30 + (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^
                    2 - 2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                   (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - 
                PolyLog[4, m2/q2])) - 88200*Pi^2*(Log[q2/m2]*(((4*I)/3)*Pi^3*
                 ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                  (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
                PolyLog[3, m2/q2]) - 3*((-2*Pi^4*(-1/30 + 
                   (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2 - 
                   2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                   (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - 
                PolyLog[4, m2/q2])) + (20160*I)*Pi^3*
             (Log[q2/m2]*(((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + 
                       Log[q2/m2]))/Pi)/2 - (3*(1/2 - ((I/2)*((-I)*Pi + 
                         Log[q2/m2]))/Pi)^2)/2 + (1/2 - ((I/2)*((-I)*Pi + 
                       Log[q2/m2]))/Pi)^3) + PolyLog[3, m2/q2]) - 
              3*((-2*Pi^4*(-1/30 + (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^
                    2 - 2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                   (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - 
                PolyLog[4, m2/q2])) + 982800*((Log[q2/m2]^2*(-1/6*Pi^2 - 
                 ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]))/2 - 
              2*Log[q2/m2]*(((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + 
                       Log[q2/m2]))/Pi)/2 - (3*(1/2 - ((I/2)*((-I)*Pi + 
                         Log[q2/m2]))/Pi)^2)/2 + (1/2 - ((I/2)*((-I)*Pi + 
                       Log[q2/m2]))/Pi)^3) + PolyLog[3, m2/q2]) + 
              3*((-2*Pi^4*(-1/30 + (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^
                    2 - 2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                   (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - 
                PolyLog[4, m2/q2])) + (1436400*I)*Pi*
             ((Log[q2/m2]^2*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
                 PolyLog[2, m2/q2]))/2 - 2*Log[q2/m2]*(((4*I)/3)*Pi^3*
                 ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                  (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
                PolyLog[3, m2/q2]) + 3*((-2*Pi^4*(-1/30 + 
                   (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2 - 
                   2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                   (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - 
                PolyLog[4, m2/q2])) - 428400*Pi^2*((Log[q2/m2]^2*
                (-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]))/
               2 - 2*Log[q2/m2]*(((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + 
                       Log[q2/m2]))/Pi)/2 - (3*(1/2 - ((I/2)*((-I)*Pi + 
                         Log[q2/m2]))/Pi)^2)/2 + (1/2 - ((I/2)*((-I)*Pi + 
                       Log[q2/m2]))/Pi)^3) + PolyLog[3, m2/q2]) + 
              3*((-2*Pi^4*(-1/30 + (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^
                    2 - 2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                   (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - 
                PolyLog[4, m2/q2])) + (70560*I)*Pi^3*
             ((Log[q2/m2]^2*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
                 PolyLog[2, m2/q2]))/2 - 2*Log[q2/m2]*(((4*I)/3)*Pi^3*
                 ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                  (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
                PolyLog[3, m2/q2]) + 3*((-2*Pi^4*(-1/30 + 
                   (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2 - 
                   2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                   (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - 
                PolyLog[4, m2/q2])) + (498960*I)*Pi*(HPL[{2, 3}, q2/m2]*Log[
                q2/m2] + 2*(((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + 
                        Log[q2/m2]))/Pi)/2 - (3*(1/2 - ((I/2)*((-I)*Pi + 
                          Log[q2/m2]))/Pi)^2)/2 + (1/2 - ((I/2)*((-I)*Pi + 
                        Log[q2/m2]))/Pi)^3) + PolyLog[3, m2/q2])^2 - 
              3*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2])*(
                (-2*Pi^4*(-1/30 + (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^
                    2 - 2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                   (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - 
                PolyLog[4, m2/q2])) + (136080*I)*Pi*(3*HPL[{2, 4}, q2/m2] - 
              3*HPL[{4, 2}, q2/m2] + HPL[{3, 2}, q2/m2]*Log[q2/m2] + 
              2*(((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/
                    2 - (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                   (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
                 PolyLog[3, m2/q2])^2 - 3*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^
                  2/2 - PolyLog[2, m2/q2])*((-2*Pi^4*(-1/30 + 
                   (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2 - 
                   2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                   (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - 
                PolyLog[4, m2/q2])) + 226800*(6*Conjugate[PolyLog[4, 2, 
                 q2/m2]] - (3*HPL[{2, 4}, q2/m2])/2 + 3*HPL[{4, 2}, q2/m2] - 
              3*Conjugate[PolyLog[3, 2, q2/m2]]*Log[q2/m2] - 
              HPL[{3, 2}, q2/m2]*Log[q2/m2] + (Conjugate[PolyLog[2, 2, 
                  q2/m2]]*Log[q2/m2]^2)/2 - (((4*I)/3)*Pi^3*
                 ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                  (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
                PolyLog[3, m2/q2])^2 + (3*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^
                   2/2 - PolyLog[2, m2/q2])*((-2*Pi^4*(-1/30 + 
                    (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2 - 
                    2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                    (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - 
                 PolyLog[4, m2/q2]))/2) + (226800*I)*Pi*
             (6*Conjugate[PolyLog[4, 2, q2/m2]] - (3*HPL[{2, 4}, q2/m2])/2 + 
              3*HPL[{4, 2}, q2/m2] - 3*Conjugate[PolyLog[3, 2, q2/m2]]*Log[
                q2/m2] - HPL[{3, 2}, q2/m2]*Log[q2/m2] + 
              (Conjugate[PolyLog[2, 2, q2/m2]]*Log[q2/m2]^2)/2 - 
              (((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                  (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
                PolyLog[3, m2/q2])^2 + (3*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^
                   2/2 - PolyLog[2, m2/q2])*((-2*Pi^4*(-1/30 + 
                    (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2 - 
                    2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                    (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - 
                 PolyLog[4, m2/q2]))/2) + 680400*(-3*HPL[{2, 4}, q2/m2] + 
              3*HPL[{4, 2}, q2/m2] - 2*HPL[{2, 3}, q2/m2]*Log[q2/m2] - 
              2*HPL[{3, 2}, q2/m2]*Log[q2/m2] - Conjugate[PolyLog[2, 2, 
                 q2/m2]]*Log[q2/m2]^2 + (Log[q2/m2]^2*(-1/6*Pi^2 - 
                  ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2])^2)/4 - 
              4*(((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/
                    2 - (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                   (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
                 PolyLog[3, m2/q2])^2 + 6*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^
                  2/2 - PolyLog[2, m2/q2])*((-2*Pi^4*(-1/30 + 
                   (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2 - 
                   2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                   (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - 
                PolyLog[4, m2/q2])) + (680400*I)*Pi*(-3*HPL[{2, 4}, q2/m2] + 
              3*HPL[{4, 2}, q2/m2] - 2*HPL[{2, 3}, q2/m2]*Log[q2/m2] - 
              2*HPL[{3, 2}, q2/m2]*Log[q2/m2] - Conjugate[PolyLog[2, 2, 
                 q2/m2]]*Log[q2/m2]^2 + (Log[q2/m2]^2*(-1/6*Pi^2 - 
                  ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2])^2)/4 - 
              4*(((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/
                    2 - (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                   (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
                 PolyLog[3, m2/q2])^2 + 6*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^
                  2/2 - PolyLog[2, m2/q2])*((-2*Pi^4*(-1/30 + 
                   (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2 - 
                   2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                   (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - 
                PolyLog[4, m2/q2])) - 498960*(6*HPL[{2, 5}, q2/m2] + 
              6*HPL[{3, 4}, q2/m2] + 3*HPL[{4, 3}, q2/m2] + 
              (HPL[{2, 3}, q2/m2]*Log[q2/m2]^2)/2 + 2*Log[q2/m2]*
               (((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                   (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                   (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
                 PolyLog[3, m2/q2])^2 - 3*Log[q2/m2]*(-1/6*Pi^2 - 
                ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2])*(
                (-2*Pi^4*(-1/30 + (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^
                    2 - 2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                   (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - 
                PolyLog[4, m2/q2])) - 136080*(3*HPL[{3, 4}, q2/m2] + 
              6*HPL[{4, 3}, q2/m2] + 6*HPL[{5, 2}, q2/m2] + 3*HPL[{2, 4}, 
                q2/m2]*Log[q2/m2] - 3*HPL[{4, 2}, q2/m2]*Log[q2/m2] + 
              (HPL[{3, 2}, q2/m2]*Log[q2/m2]^2)/2 + 2*Log[q2/m2]*
               (((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                   (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                   (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
                 PolyLog[3, m2/q2])^2 - 3*Log[q2/m2]*(-1/6*Pi^2 - 
                ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2])*(
                (-2*Pi^4*(-1/30 + (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^
                    2 - 2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                   (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - 
                PolyLog[4, m2/q2])) - 226800*(-10*Conjugate[PolyLog[5, 2, 
                 q2/m2]] - HPL[{3, 4}, q2/m2] - 3*HPL[{4, 3}, q2/m2] - 
              6*HPL[{5, 2}, q2/m2] + 6*Conjugate[PolyLog[4, 2, q2/m2]]*Log[
                q2/m2] - (3*HPL[{2, 4}, q2/m2]*Log[q2/m2])/2 + 
              3*HPL[{4, 2}, q2/m2]*Log[q2/m2] - (3*Conjugate[PolyLog[3, 2, 
                  q2/m2]]*Log[q2/m2]^2)/2 - (HPL[{3, 2}, q2/m2]*Log[q2/m2]^2)/
               2 + (Conjugate[PolyLog[2, 2, q2/m2]]*Log[q2/m2]^3)/6 - 
              Log[q2/m2]*(((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + 
                        Log[q2/m2]))/Pi)/2 - (3*(1/2 - ((I/2)*((-I)*Pi + 
                          Log[q2/m2]))/Pi)^2)/2 + (1/2 - ((I/2)*((-I)*Pi + 
                        Log[q2/m2]))/Pi)^3) + PolyLog[3, m2/q2])^2 + 
              (3*Log[q2/m2]*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
                 PolyLog[2, m2/q2])*((-2*Pi^4*(-1/30 + (1/2 - 
                      ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2 - 
                    2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                    (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - 
                 PolyLog[4, m2/q2]))/2) - 680400*(-4*HPL[{2, 5}, q2/m2] - 
              6*HPL[{3, 4}, q2/m2] - 6*HPL[{4, 3}, q2/m2] - 4*HPL[{5, 2}, 
                q2/m2] - 3*HPL[{2, 4}, q2/m2]*Log[q2/m2] + 3*HPL[{4, 2}, 
                q2/m2]*Log[q2/m2] - HPL[{2, 3}, q2/m2]*Log[q2/m2]^2 - 
              HPL[{3, 2}, q2/m2]*Log[q2/m2]^2 - (Conjugate[PolyLog[2, 2, 
                  q2/m2]]*Log[q2/m2]^3)/3 + (Log[q2/m2]^3*(-1/6*Pi^2 - 
                  ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2])^2)/12 - 
              4*Log[q2/m2]*(((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + 
                        Log[q2/m2]))/Pi)/2 - (3*(1/2 - ((I/2)*((-I)*Pi + 
                          Log[q2/m2]))/Pi)^2)/2 + (1/2 - ((I/2)*((-I)*Pi + 
                        Log[q2/m2]))/Pi)^3) + PolyLog[3, m2/q2])^2 + 
              6*Log[q2/m2]*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
                PolyLog[2, m2/q2])*((-2*Pi^4*(-1/30 + (1/2 - 
                     ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2 - 
                   2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                   (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - 
                PolyLog[4, m2/q2])) + (7560*I)*Pi^3*
             ((-2*Pi^4*(-1/30 + (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2 - 
                 2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - 
              PolyLog[4, m2/q2]) + (37800*I)*Pi^3*(Pi^4/90 - 
              (Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^3)/6 - 
              (((-I)*Pi + Log[-1 + q2/m2])^2*PolyLog[2, 1 - q2/m2])/2 + 
              ((-I)*Pi + Log[-1 + q2/m2])*PolyLog[3, 1 - q2/m2] - 
              PolyLog[4, 1 - q2/m2]) - (529200*I)*Pi*
             (-2*Conjugate[PolyLog[2, 3, q2/m2]] - HPL[{2, 1, 2}, q2/m2] - 
              HPL[{2, 2, 1}, q2/m2] + (Pi^4*Log[q2/m2])/90 - (Log[q2/m2]^2*
                ((-I)*Pi + Log[-1 + q2/m2])^3)/6 - (Log[q2/m2]*
                ((-I)*Pi + Log[-1 + q2/m2])^2*PolyLog[2, 1 - q2/m2])/2 + 
              Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*PolyLog[3, 1 - q2/m2] - 
              Log[q2/m2]*PolyLog[4, 1 - q2/m2]) + 138600*Pi^2*
             (-2*Conjugate[PolyLog[2, 3, q2/m2]] - HPL[{2, 1, 2}, q2/m2] - 
              HPL[{2, 2, 1}, q2/m2] + (Pi^4*Log[q2/m2])/90 - (Log[q2/m2]^2*
                ((-I)*Pi + Log[-1 + q2/m2])^3)/6 - (Log[q2/m2]*
                ((-I)*Pi + Log[-1 + q2/m2])^2*PolyLog[2, 1 - q2/m2])/2 + 
              Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*PolyLog[3, 1 - q2/m2] - 
              Log[q2/m2]*PolyLog[4, 1 - q2/m2]) - (75600*I)*Pi*
             (Log[q2/m2]*((-2*Pi^4*(-1/30 + (1/2 - ((I/2)*((-I)*Pi + 
                        Log[q2/m2]))/Pi)^2 - 2*(1/2 - ((I/2)*((-I)*Pi + 
                         Log[q2/m2]))/Pi)^3 + (1/2 - ((I/2)*((-I)*Pi + 
                        Log[q2/m2]))/Pi)^4))/3 - PolyLog[4, m2/q2]) - 
              4*(((-4*I)/15)*Pi^5*((5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/
                       Pi)^3)/3 - (5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/
                       Pi)^4)/2 + (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^
                   5 + (-1/2 + ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/6) + 
                PolyLog[5, m2/q2])) + 17640*Pi^2*
             (Log[q2/m2]*((-2*Pi^4*(-1/30 + (1/2 - ((I/2)*((-I)*Pi + 
                        Log[q2/m2]))/Pi)^2 - 2*(1/2 - ((I/2)*((-I)*Pi + 
                         Log[q2/m2]))/Pi)^3 + (1/2 - ((I/2)*((-I)*Pi + 
                        Log[q2/m2]))/Pi)^4))/3 - PolyLog[4, m2/q2]) - 
              4*(((-4*I)/15)*Pi^5*((5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/
                       Pi)^3)/3 - (5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/
                       Pi)^4)/2 + (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^
                   5 + (-1/2 + ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/6) + 
                PolyLog[5, m2/q2])) - 1436400*((Log[q2/m2]^3*(-1/6*Pi^2 - 
                 ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]))/6 - 
              Log[q2/m2]^2*(((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + 
                       Log[q2/m2]))/Pi)/2 - (3*(1/2 - ((I/2)*((-I)*Pi + 
                         Log[q2/m2]))/Pi)^2)/2 + (1/2 - ((I/2)*((-I)*Pi + 
                       Log[q2/m2]))/Pi)^3) + PolyLog[3, m2/q2]) + 
              3*Log[q2/m2]*((-2*Pi^4*(-1/30 + (1/2 - ((I/2)*((-I)*Pi + 
                        Log[q2/m2]))/Pi)^2 - 2*(1/2 - ((I/2)*((-I)*Pi + 
                         Log[q2/m2]))/Pi)^3 + (1/2 - ((I/2)*((-I)*Pi + 
                        Log[q2/m2]))/Pi)^4))/3 - PolyLog[4, m2/q2]) - 
              4*(((-4*I)/15)*Pi^5*((5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/
                       Pi)^3)/3 - (5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/
                       Pi)^4)/2 + (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^
                   5 + (-1/2 + ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/6) + 
                PolyLog[5, m2/q2])) - (1587600*I)*Pi*
             ((Log[q2/m2]^3*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
                 PolyLog[2, m2/q2]))/6 - Log[q2/m2]^2*(((4*I)/3)*Pi^3*
                 ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                  (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
                PolyLog[3, m2/q2]) + 3*Log[q2/m2]*((-2*Pi^4*(-1/30 + 
                   (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2 - 
                   2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                   (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - 
                PolyLog[4, m2/q2]) - 4*(((-4*I)/15)*Pi^5*
                 ((5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3)/3 - 
                  (5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4)/2 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^5 + 
                  (-1/2 + ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/6) + 
                PolyLog[5, m2/q2])) + 357840*Pi^2*((Log[q2/m2]^3*
                (-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]))/
               6 - Log[q2/m2]^2*(((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + 
                       Log[q2/m2]))/Pi)/2 - (3*(1/2 - ((I/2)*((-I)*Pi + 
                         Log[q2/m2]))/Pi)^2)/2 + (1/2 - ((I/2)*((-I)*Pi + 
                       Log[q2/m2]))/Pi)^3) + PolyLog[3, m2/q2]) + 
              3*Log[q2/m2]*((-2*Pi^4*(-1/30 + (1/2 - ((I/2)*((-I)*Pi + 
                        Log[q2/m2]))/Pi)^2 - 2*(1/2 - ((I/2)*((-I)*Pi + 
                         Log[q2/m2]))/Pi)^3 + (1/2 - ((I/2)*((-I)*Pi + 
                        Log[q2/m2]))/Pi)^4))/3 - PolyLog[4, m2/q2]) - 
              4*(((-4*I)/15)*Pi^5*((5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/
                       Pi)^3)/3 - (5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/
                       Pi)^4)/2 + (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^
                   5 + (-1/2 + ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/6) + 
                PolyLog[5, m2/q2])) - 287280*((Log[q2/m2]^2*
                (((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/
                    2 - (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                   (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
                 PolyLog[3, m2/q2]))/2 - 3*Log[q2/m2]*((-2*Pi^4*(-1/30 + 
                   (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2 - 
                   2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                   (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - 
                PolyLog[4, m2/q2]) + 6*(((-4*I)/15)*Pi^5*
                 ((5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3)/3 - 
                  (5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4)/2 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^5 + 
                  (-1/2 + ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/6) + 
                PolyLog[5, m2/q2])) - (378000*I)*Pi*
             ((Log[q2/m2]^2*(((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + 
                        Log[q2/m2]))/Pi)/2 - (3*(1/2 - ((I/2)*((-I)*Pi + 
                          Log[q2/m2]))/Pi)^2)/2 + (1/2 - ((I/2)*((-I)*Pi + 
                        Log[q2/m2]))/Pi)^3) + PolyLog[3, m2/q2]))/2 - 
              3*Log[q2/m2]*((-2*Pi^4*(-1/30 + (1/2 - ((I/2)*((-I)*Pi + 
                        Log[q2/m2]))/Pi)^2 - 2*(1/2 - ((I/2)*((-I)*Pi + 
                         Log[q2/m2]))/Pi)^3 + (1/2 - ((I/2)*((-I)*Pi + 
                        Log[q2/m2]))/Pi)^4))/3 - PolyLog[4, m2/q2]) + 
              6*(((-4*I)/15)*Pi^5*((5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/
                       Pi)^3)/3 - (5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/
                       Pi)^4)/2 + (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^
                   5 + (-1/2 + ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/6) + 
                PolyLog[5, m2/q2])) + 85680*Pi^2*((Log[q2/m2]^2*
                (((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/
                    2 - (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                   (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
                 PolyLog[3, m2/q2]))/2 - 3*Log[q2/m2]*((-2*Pi^4*(-1/30 + 
                   (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2 - 
                   2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                   (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - 
                PolyLog[4, m2/q2]) + 6*(((-4*I)/15)*Pi^5*
                 ((5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3)/3 - 
                  (5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4)/2 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^5 + 
                  (-1/2 + ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/6) + 
                PolyLog[5, m2/q2])) + 378000*((Log[q2/m2]^3*
                (((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/
                    2 - (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                   (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
                 PolyLog[3, m2/q2]))/6 - (3*Log[q2/m2]^2*
                ((-2*Pi^4*(-1/30 + (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^
                     2 - 2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                    (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - 
                 PolyLog[4, m2/q2]))/2 + 6*Log[q2/m2]*(((-4*I)/15)*Pi^5*
                 ((5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3)/3 - 
                  (5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4)/2 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^5 + 
                  (-1/2 + ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/6) + 
                PolyLog[5, m2/q2]) - 10*((4*Pi^6*(1/42 - 
                   (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2/2 + 
                   (5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4)/2 - 
                   3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^5 + 
                   (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^6))/45 - 
                PolyLog[6, m2/q2])) + (317520*I)*Pi*
             ((Log[q2/m2]^3*(((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + 
                        Log[q2/m2]))/Pi)/2 - (3*(1/2 - ((I/2)*((-I)*Pi + 
                          Log[q2/m2]))/Pi)^2)/2 + (1/2 - ((I/2)*((-I)*Pi + 
                        Log[q2/m2]))/Pi)^3) + PolyLog[3, m2/q2]))/6 - 
              (3*Log[q2/m2]^2*((-2*Pi^4*(-1/30 + (1/2 - ((I/2)*((-I)*Pi + 
                         Log[q2/m2]))/Pi)^2 - 2*(1/2 - ((I/2)*((-I)*Pi + 
                          Log[q2/m2]))/Pi)^3 + (1/2 - ((I/2)*((-I)*Pi + 
                         Log[q2/m2]))/Pi)^4))/3 - PolyLog[4, m2/q2]))/2 + 
              6*Log[q2/m2]*(((-4*I)/15)*Pi^5*((5*(1/2 - ((I/2)*((-I)*Pi + 
                         Log[q2/m2]))/Pi)^3)/3 - (5*(1/2 - ((I/2)*((-I)*Pi + 
                         Log[q2/m2]))/Pi)^4)/2 + (1/2 - ((I/2)*((-I)*Pi + 
                       Log[q2/m2]))/Pi)^5 + (-1/2 + ((I/2)*((-I)*Pi + 
                       Log[q2/m2]))/Pi)/6) + PolyLog[5, m2/q2]) - 
              10*((4*Pi^6*(1/42 - (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2/
                    2 + (5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4)/2 - 
                   3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^5 + 
                   (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^6))/45 - 
                PolyLog[6, m2/q2])) + (15120*I)*Pi*
             (Log[q2/m2]*(((-4*I)/15)*Pi^5*((5*(1/2 - ((I/2)*((-I)*Pi + 
                         Log[q2/m2]))/Pi)^3)/3 - (5*(1/2 - ((I/2)*((-I)*Pi + 
                         Log[q2/m2]))/Pi)^4)/2 + (1/2 - ((I/2)*((-I)*Pi + 
                       Log[q2/m2]))/Pi)^5 + (-1/2 + ((I/2)*((-I)*Pi + 
                       Log[q2/m2]))/Pi)/6) + PolyLog[5, m2/q2]) - 
              5*((4*Pi^6*(1/42 - (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2/
                    2 + (5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4)/2 - 
                   3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^5 + 
                   (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^6))/45 - 
                PolyLog[6, m2/q2])) + 1587600*((Log[q2/m2]^4*(-1/6*Pi^2 - 
                 ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]))/24 - 
              (Log[q2/m2]^3*(((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + 
                        Log[q2/m2]))/Pi)/2 - (3*(1/2 - ((I/2)*((-I)*Pi + 
                          Log[q2/m2]))/Pi)^2)/2 + (1/2 - ((I/2)*((-I)*Pi + 
                        Log[q2/m2]))/Pi)^3) + PolyLog[3, m2/q2]))/3 + 
              (3*Log[q2/m2]^2*((-2*Pi^4*(-1/30 + (1/2 - ((I/2)*((-I)*Pi + 
                         Log[q2/m2]))/Pi)^2 - 2*(1/2 - ((I/2)*((-I)*Pi + 
                          Log[q2/m2]))/Pi)^3 + (1/2 - ((I/2)*((-I)*Pi + 
                         Log[q2/m2]))/Pi)^4))/3 - PolyLog[4, m2/q2]))/2 - 
              4*Log[q2/m2]*(((-4*I)/15)*Pi^5*((5*(1/2 - ((I/2)*((-I)*Pi + 
                         Log[q2/m2]))/Pi)^3)/3 - (5*(1/2 - ((I/2)*((-I)*Pi + 
                         Log[q2/m2]))/Pi)^4)/2 + (1/2 - ((I/2)*((-I)*Pi + 
                       Log[q2/m2]))/Pi)^5 + (-1/2 + ((I/2)*((-I)*Pi + 
                       Log[q2/m2]))/Pi)/6) + PolyLog[5, m2/q2]) + 
              5*((4*Pi^6*(1/42 - (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2/
                    2 + (5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4)/2 - 
                   3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^5 + 
                   (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^6))/45 - 
                PolyLog[6, m2/q2])) + (1285200*I)*Pi*
             ((Log[q2/m2]^4*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
                 PolyLog[2, m2/q2]))/24 - (Log[q2/m2]^3*(((4*I)/3)*Pi^3*
                  ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                   (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                   (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
                 PolyLog[3, m2/q2]))/3 + (3*Log[q2/m2]^2*
                ((-2*Pi^4*(-1/30 + (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^
                     2 - 2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                    (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - 
                 PolyLog[4, m2/q2]))/2 - 4*Log[q2/m2]*(((-4*I)/15)*Pi^5*
                 ((5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3)/3 - 
                  (5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4)/2 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^5 + 
                  (-1/2 + ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/6) + 
                PolyLog[5, m2/q2]) + 5*((4*Pi^6*(1/42 - 
                   (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2/2 + 
                   (5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4)/2 - 
                   3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^5 + 
                   (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^6))/45 - 
                PolyLog[6, m2/q2])) + 75600*((Log[q2/m2]^2*
                ((-2*Pi^4*(-1/30 + (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^
                     2 - 2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                    (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - 
                 PolyLog[4, m2/q2]))/2 - 4*Log[q2/m2]*(((-4*I)/15)*Pi^5*
                 ((5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3)/3 - 
                  (5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4)/2 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^5 + 
                  (-1/2 + ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/6) + 
                PolyLog[5, m2/q2]) + 10*((4*Pi^6*(1/42 - 
                   (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2/2 + 
                   (5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4)/2 - 
                   3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^5 + 
                   (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^6))/45 - 
                PolyLog[6, m2/q2])) + (75600*I)*Pi*
             ((Log[q2/m2]^2*((-2*Pi^4*(-1/30 + (1/2 - ((I/2)*((-I)*Pi + 
                         Log[q2/m2]))/Pi)^2 - 2*(1/2 - ((I/2)*((-I)*Pi + 
                          Log[q2/m2]))/Pi)^3 + (1/2 - ((I/2)*((-I)*Pi + 
                         Log[q2/m2]))/Pi)^4))/3 - PolyLog[4, m2/q2]))/2 - 
              4*Log[q2/m2]*(((-4*I)/15)*Pi^5*((5*(1/2 - ((I/2)*((-I)*Pi + 
                         Log[q2/m2]))/Pi)^3)/3 - (5*(1/2 - ((I/2)*((-I)*Pi + 
                         Log[q2/m2]))/Pi)^4)/2 + (1/2 - ((I/2)*((-I)*Pi + 
                       Log[q2/m2]))/Pi)^5 + (-1/2 + ((I/2)*((-I)*Pi + 
                       Log[q2/m2]))/Pi)/6) + PolyLog[5, m2/q2]) + 
              10*((4*Pi^6*(1/42 - (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2/
                    2 + (5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4)/2 - 
                   3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^5 + 
                   (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^6))/45 - 
                PolyLog[6, m2/q2])) - 75600*((Log[q2/m2]^3*
                ((-2*Pi^4*(-1/30 + (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^
                     2 - 2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                    (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - 
                 PolyLog[4, m2/q2]))/6 - 2*Log[q2/m2]^2*(((-4*I)/15)*Pi^5*
                 ((5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3)/3 - 
                  (5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4)/2 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^5 + 
                  (-1/2 + ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/6) + 
                PolyLog[5, m2/q2]) + 10*Log[q2/m2]*((4*Pi^6*(1/42 - 
                   (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2/2 + 
                   (5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4)/2 - 
                   3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^5 + 
                   (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^6))/45 - 
                PolyLog[6, m2/q2]) - 20*(((8*I)/315)*Pi^7*
                 ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/6 - 
                  (7*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3)/6 + 
                  (7*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^5)/2 - 
                  (7*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^6)/2 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^7) + 
                PolyLog[7, m2/q2])) - 1285200*((Log[q2/m2]^5*(-1/6*Pi^2 - 
                 ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]))/120 - 
              (Log[q2/m2]^4*(((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + 
                        Log[q2/m2]))/Pi)/2 - (3*(1/2 - ((I/2)*((-I)*Pi + 
                          Log[q2/m2]))/Pi)^2)/2 + (1/2 - ((I/2)*((-I)*Pi + 
                        Log[q2/m2]))/Pi)^3) + PolyLog[3, m2/q2]))/12 + 
              (Log[q2/m2]^3*((-2*Pi^4*(-1/30 + (1/2 - ((I/2)*((-I)*Pi + 
                         Log[q2/m2]))/Pi)^2 - 2*(1/2 - ((I/2)*((-I)*Pi + 
                          Log[q2/m2]))/Pi)^3 + (1/2 - ((I/2)*((-I)*Pi + 
                         Log[q2/m2]))/Pi)^4))/3 - PolyLog[4, m2/q2]))/2 - 
              2*Log[q2/m2]^2*(((-4*I)/15)*Pi^5*((5*(1/2 - ((I/2)*((-I)*Pi + 
                         Log[q2/m2]))/Pi)^3)/3 - (5*(1/2 - ((I/2)*((-I)*Pi + 
                         Log[q2/m2]))/Pi)^4)/2 + (1/2 - ((I/2)*((-I)*Pi + 
                       Log[q2/m2]))/Pi)^5 + (-1/2 + ((I/2)*((-I)*Pi + 
                       Log[q2/m2]))/Pi)/6) + PolyLog[5, m2/q2]) + 
              5*Log[q2/m2]*((4*Pi^6*(1/42 - (1/2 - ((I/2)*((-I)*Pi + 
                         Log[q2/m2]))/Pi)^2/2 + (5*(1/2 - ((I/2)*((-I)*Pi + 
                          Log[q2/m2]))/Pi)^4)/2 - 3*(1/2 - ((I/2)*((-I)*Pi + 
                         Log[q2/m2]))/Pi)^5 + (1/2 - ((I/2)*((-I)*Pi + 
                        Log[q2/m2]))/Pi)^6))/45 - PolyLog[6, m2/q2]) - 
              6*(((8*I)/315)*Pi^7*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/
                   6 - (7*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3)/6 + 
                  (7*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^5)/2 - 
                  (7*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^6)/2 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^7) + 
                PolyLog[7, m2/q2])) - 317520*((Log[q2/m2]^4*
                (((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/
                    2 - (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                   (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
                 PolyLog[3, m2/q2]))/24 - (Log[q2/m2]^3*
                ((-2*Pi^4*(-1/30 + (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^
                     2 - 2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                    (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - 
                 PolyLog[4, m2/q2]))/2 + 3*Log[q2/m2]^2*(((-4*I)/15)*Pi^5*
                 ((5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3)/3 - 
                  (5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4)/2 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^5 + 
                  (-1/2 + ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/6) + 
                PolyLog[5, m2/q2]) - 10*Log[q2/m2]*((4*Pi^6*(1/42 - 
                   (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2/2 + 
                   (5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4)/2 - 
                   3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^5 + 
                   (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^6))/45 - 
                PolyLog[6, m2/q2]) + 15*(((8*I)/315)*Pi^7*
                 ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/6 - 
                  (7*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3)/6 + 
                  (7*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^5)/2 - 
                  (7*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^6)/2 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^7) + 
                PolyLog[7, m2/q2])) - 15120*((Log[q2/m2]^2*(((-4*I)/15)*Pi^5*
                  ((5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3)/3 - 
                   (5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4)/2 + 
                   (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^5 + 
                   (-1/2 + ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/6) + 
                 PolyLog[5, m2/q2]))/2 - 5*Log[q2/m2]*((4*Pi^6*(1/42 - 
                   (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2/2 + 
                   (5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4)/2 - 
                   3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^5 + 
                   (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^6))/45 - 
                PolyLog[6, m2/q2]) + 15*(((8*I)/315)*Pi^7*
                 ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/6 - 
                  (7*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3)/6 + 
                  (7*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^5)/2 - 
                  (7*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^6)/2 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^7) + 
                PolyLog[7, m2/q2])) + 105840*Conjugate[PolyLog[2, 2, q2/m2]]*
             Zeta[3] - 5896800*Log[q2/m2]*Zeta[3] - (1723680*I)*Pi*Log[q2/m2]*
             Zeta[3] + 260400*Pi^2*Log[q2/m2]*Zeta[3] + (21840*I)*Pi^3*
             Log[q2/m2]*Zeta[3] + 861840*Log[q2/m2]^2*Zeta[3] + 
            (226800*I)*Pi*Log[q2/m2]^2*Zeta[3] - 26040*Pi^2*Log[q2/m2]^2*
             Zeta[3] - 75600*Log[q2/m2]^3*Zeta[3] - (15120*I)*Pi*Log[q2/m2]^3*
             Zeta[3] + 3780*Log[q2/m2]^4*Zeta[3] + 
            287280*(-2*Conjugate[PolyLog[2, 2, q2/m2]] + 
              (-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2])^
                2/2)*Zeta[3] + 861840*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^
                2/2 - PolyLog[2, m2/q2])*Zeta[3] + (302400*I)*Pi*
             (-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2])*
             Zeta[3] - 42840*Pi^2*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
              PolyLog[2, m2/q2])*Zeta[3] - 226800*(((4*I)/3)*Pi^3*(
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
              PolyLog[3, m2/q2])*Zeta[3] - (60480*I)*Pi*
             (((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
              PolyLog[3, m2/q2])*Zeta[3] - 302400*(Log[q2/m2]*(-1/6*Pi^2 - 
                ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]) - 
              2*(((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/
                   2 - (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
                PolyLog[3, m2/q2]))*Zeta[3] + (70560*I)*Pi*
             (Log[q2/m2]*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
                PolyLog[2, m2/q2]) - 2*(((4*I)/3)*Pi^3*
                 ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                  (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
                PolyLog[3, m2/q2]))*Zeta[3] + 
            60480*(Log[q2/m2]*(((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + 
                       Log[q2/m2]))/Pi)/2 - (3*(1/2 - ((I/2)*((-I)*Pi + 
                         Log[q2/m2]))/Pi)^2)/2 + (1/2 - ((I/2)*((-I)*Pi + 
                       Log[q2/m2]))/Pi)^3) + PolyLog[3, m2/q2]) - 
              3*((-2*Pi^4*(-1/30 + (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^
                    2 - 2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                   (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - 
                PolyLog[4, m2/q2]))*Zeta[3] - 
            70560*((Log[q2/m2]^2*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
                 PolyLog[2, m2/q2]))/2 - 2*Log[q2/m2]*(((4*I)/3)*Pi^3*
                 ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                  (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
                PolyLog[3, m2/q2]) + 3*((-2*Pi^4*(-1/30 + 
                   (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2 - 
                   2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                   (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - 
                PolyLog[4, m2/q2]))*Zeta[3] + 
            45360*((-2*Pi^4*(-1/30 + (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/
                    Pi)^2 - 2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - 
              PolyLog[4, m2/q2])*Zeta[3] + 226800*(Pi^4/90 - 
              (Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^3)/6 - 
              (((-I)*Pi + Log[-1 + q2/m2])^2*PolyLog[2, 1 - q2/m2])/2 + 
              ((-I)*Pi + Log[-1 + q2/m2])*PolyLog[3, 1 - q2/m2] - 
              PolyLog[4, 1 - q2/m2])*Zeta[3] + 241920*Log[q2/m2]*Zeta[3]^2 - 
            (88200*I)*Pi^3*((Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^2)/2 + 
              ((-I)*Pi + Log[-1 + q2/m2])*PolyLog[2, 1 - q2/m2] - 
              PolyLog[3, 1 - q2/m2] + Zeta[3]) + 29190*Pi^4*
             ((Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^2)/2 + 
              ((-I)*Pi + Log[-1 + q2/m2])*PolyLog[2, 1 - q2/m2] - 
              PolyLog[3, 1 - q2/m2] + Zeta[3]) - 529200*Zeta[3]*
             ((Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^2)/2 + 
              ((-I)*Pi + Log[-1 + q2/m2])*PolyLog[2, 1 - q2/m2] - 
              PolyLog[3, 1 - q2/m2] + Zeta[3]) + (861840*I)*Pi*
             ((Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])^2)/2 - 
              (-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2])^
                2/2 + Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*PolyLog[2, 
                1 - q2/m2] - Log[q2/m2]*PolyLog[3, 1 - q2/m2] + 
              Log[q2/m2]*Zeta[3]) - 289800*Pi^2*((Log[q2/m2]^2*
                ((-I)*Pi + Log[-1 + q2/m2])^2)/2 - (-1/6*Pi^2 - 
                 ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2])^2/2 + 
              Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*PolyLog[2, 1 - q2/m2] - 
              Log[q2/m2]*PolyLog[3, 1 - q2/m2] + Log[q2/m2]*Zeta[3]) + 
            (55440*I)*Pi^3*((Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])^2)/2 - 
              (-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2])^
                2/2 + Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*PolyLog[2, 
                1 - q2/m2] - Log[q2/m2]*PolyLog[3, 1 - q2/m2] + 
              Log[q2/m2]*Zeta[3]) - 861840*(3*Conjugate[PolyLog[3, 2, 
                 q2/m2]] + HPL[{2, 3}, q2/m2] + 2*HPL[{3, 2}, q2/m2] + 
              (Log[q2/m2]^3*((-I)*Pi + Log[-1 + q2/m2])^2)/4 - 
              (Log[q2/m2]*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
                  PolyLog[2, m2/q2])^2)/2 + (Log[q2/m2]^2*((-I)*Pi + 
                 Log[-1 + q2/m2])*PolyLog[2, 1 - q2/m2])/2 - (Log[q2/m2]^2*
                PolyLog[3, 1 - q2/m2])/2 + (Log[q2/m2]^2*Zeta[3])/2) - 
            (1134000*I)*Pi*(3*Conjugate[PolyLog[3, 2, q2/m2]] + 
              HPL[{2, 3}, q2/m2] + 2*HPL[{3, 2}, q2/m2] + (Log[q2/m2]^3*
                ((-I)*Pi + Log[-1 + q2/m2])^2)/4 - (Log[q2/m2]*
                (-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2])^
                 2)/2 + (Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])*
                PolyLog[2, 1 - q2/m2])/2 - (Log[q2/m2]^2*PolyLog[3, 
                 1 - q2/m2])/2 + (Log[q2/m2]^2*Zeta[3])/2) + 
            262080*Pi^2*(3*Conjugate[PolyLog[3, 2, q2/m2]] + HPL[{2, 3}, q2/
                m2] + 2*HPL[{3, 2}, q2/m2] + (Log[q2/m2]^3*
                ((-I)*Pi + Log[-1 + q2/m2])^2)/4 - (Log[q2/m2]*
                (-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2])^
                 2)/2 + (Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])*
                PolyLog[2, 1 - q2/m2])/2 - (Log[q2/m2]^2*PolyLog[3, 
                 1 - q2/m2])/2 + (Log[q2/m2]^2*Zeta[3])/2) + 
            1134000*(-4*Conjugate[PolyLog[4, 2, q2/m2]] + 2*HPL[{2, 4}, 
                q2/m2] - 3*HPL[{4, 2}, q2/m2] + 3*Conjugate[PolyLog[3, 2, 
                 q2/m2]]*Log[q2/m2] + HPL[{2, 3}, q2/m2]*Log[q2/m2] + 
              2*HPL[{3, 2}, q2/m2]*Log[q2/m2] + (Log[q2/m2]^4*
                ((-I)*Pi + Log[-1 + q2/m2])^2)/12 - (Log[q2/m2]^2*
                (-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2])^
                 2)/4 + (Log[q2/m2]^3*((-I)*Pi + Log[-1 + q2/m2])*
                PolyLog[2, 1 - q2/m2])/6 + 2*(((4*I)/3)*Pi^3*
                  ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                   (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                   (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
                 PolyLog[3, m2/q2])^2 - (Log[q2/m2]^3*PolyLog[3, 1 - q2/m2])/
               6 - 3*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, 
                 m2/q2])*((-2*Pi^4*(-1/30 + (1/2 - ((I/2)*((-I)*Pi + 
                        Log[q2/m2]))/Pi)^2 - 2*(1/2 - ((I/2)*((-I)*Pi + 
                         Log[q2/m2]))/Pi)^3 + (1/2 - ((I/2)*((-I)*Pi + 
                        Log[q2/m2]))/Pi)^4))/3 - PolyLog[4, m2/q2]) + 
              (Log[q2/m2]^3*Zeta[3])/6) + (952560*I)*Pi*
             (-4*Conjugate[PolyLog[4, 2, q2/m2]] + 2*HPL[{2, 4}, q2/m2] - 
              3*HPL[{4, 2}, q2/m2] + 3*Conjugate[PolyLog[3, 2, q2/m2]]*Log[
                q2/m2] + HPL[{2, 3}, q2/m2]*Log[q2/m2] + 2*HPL[{3, 2}, q2/m2]*
               Log[q2/m2] + (Log[q2/m2]^4*((-I)*Pi + Log[-1 + q2/m2])^2)/12 - 
              (Log[q2/m2]^2*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
                  PolyLog[2, m2/q2])^2)/4 + (Log[q2/m2]^3*((-I)*Pi + 
                 Log[-1 + q2/m2])*PolyLog[2, 1 - q2/m2])/6 + 
              2*(((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/
                    2 - (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                   (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
                 PolyLog[3, m2/q2])^2 - (Log[q2/m2]^3*PolyLog[3, 1 - q2/m2])/
               6 - 3*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, 
                 m2/q2])*((-2*Pi^4*(-1/30 + (1/2 - ((I/2)*((-I)*Pi + 
                        Log[q2/m2]))/Pi)^2 - 2*(1/2 - ((I/2)*((-I)*Pi + 
                         Log[q2/m2]))/Pi)^3 + (1/2 - ((I/2)*((-I)*Pi + 
                        Log[q2/m2]))/Pi)^4))/3 - PolyLog[4, m2/q2]) + 
              (Log[q2/m2]^3*Zeta[3])/6) - 952560*(5*Conjugate[PolyLog[5, 2, 
                 q2/m2]] + HPL[{2, 5}, q2/m2] + 2*HPL[{3, 4}, q2/m2] + 
              3*HPL[{4, 3}, q2/m2] + 4*HPL[{5, 2}, q2/m2] - 4*Conjugate[
                PolyLog[4, 2, q2/m2]]*Log[q2/m2] + 2*HPL[{2, 4}, q2/m2]*Log[
                q2/m2] - 3*HPL[{4, 2}, q2/m2]*Log[q2/m2] + 
              (3*Conjugate[PolyLog[3, 2, q2/m2]]*Log[q2/m2]^2)/2 + 
              (HPL[{2, 3}, q2/m2]*Log[q2/m2]^2)/2 + HPL[{3, 2}, q2/m2]*
               Log[q2/m2]^2 + (Log[q2/m2]^5*((-I)*Pi + Log[-1 + q2/m2])^2)/
               48 - (Log[q2/m2]^3*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
                  PolyLog[2, m2/q2])^2)/12 + (Log[q2/m2]^4*((-I)*Pi + 
                 Log[-1 + q2/m2])*PolyLog[2, 1 - q2/m2])/24 + 
              2*Log[q2/m2]*(((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + 
                        Log[q2/m2]))/Pi)/2 - (3*(1/2 - ((I/2)*((-I)*Pi + 
                          Log[q2/m2]))/Pi)^2)/2 + (1/2 - ((I/2)*((-I)*Pi + 
                        Log[q2/m2]))/Pi)^3) + PolyLog[3, m2/q2])^2 - 
              (Log[q2/m2]^4*PolyLog[3, 1 - q2/m2])/24 - 3*Log[q2/m2]*(
                -1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2])*(
                (-2*Pi^4*(-1/30 + (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^
                    2 - 2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                   (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - 
                PolyLog[4, m2/q2]) + (Log[q2/m2]^4*Zeta[3])/24) + 
            (378000*I)*Pi*(2*HPL[{2, 1, 3}, q2/m2] - 2*HPL[{3, 1, 2}, 
                q2/m2] + HPL[{2, 1, 2}, q2/m2]*Log[q2/m2] + 2*Conjugate[
                PolyLog[2, 2, q2/m2]]*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/
                 2 - PolyLog[2, m2/q2]) + (-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^
                   2/2 - PolyLog[2, m2/q2])^3/2 - 2*Log[q2/m2]*((-I)*Pi + 
                 Log[-1 + q2/m2])^2*(((4*I)/3)*Pi^3*
                 ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                  (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
                PolyLog[3, m2/q2]) - 4*((-I)*Pi + Log[-1 + q2/m2])*PolyLog[2, 
                1 - q2/m2]*(((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + 
                       Log[q2/m2]))/Pi)/2 - (3*(1/2 - ((I/2)*((-I)*Pi + 
                         Log[q2/m2]))/Pi)^2)/2 + (1/2 - ((I/2)*((-I)*Pi + 
                       Log[q2/m2]))/Pi)^3) + PolyLog[3, m2/q2]) + 
              4*(((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/
                   2 - (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
                PolyLog[3, m2/q2])*PolyLog[3, 1 - q2/m2] - 
              4*(((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/
                   2 - (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
                PolyLog[3, m2/q2])*Zeta[3]) + 529200*
             (3*Conjugate[PolyLog[3, 3, q2/m2]] + 3*HPL[{2, 1, 3}, q2/m2] - 
              HPL[{2, 3, 1}, q2/m2] - 2*Conjugate[PolyLog[2, 3, q2/m2]]*Log[
                q2/m2] - HPL[{2, 1, 2}, q2/m2]*Log[q2/m2] - HPL[{2, 2, 1}, 
                q2/m2]*Log[q2/m2] + (Pi^4*Log[q2/m2]^2)/180 - 
              (Log[q2/m2]^3*((-I)*Pi + Log[-1 + q2/m2])^3)/12 + 
              (-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2])^
                3/2 - (Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])^2*
                PolyLog[2, 1 - q2/m2])/4 - Log[q2/m2]*((-I)*Pi + 
                 Log[-1 + q2/m2])^2*(((4*I)/3)*Pi^3*
                 ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                  (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
                PolyLog[3, m2/q2]) - 2*((-I)*Pi + Log[-1 + q2/m2])*PolyLog[2, 
                1 - q2/m2]*(((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + 
                       Log[q2/m2]))/Pi)/2 - (3*(1/2 - ((I/2)*((-I)*Pi + 
                         Log[q2/m2]))/Pi)^2)/2 + (1/2 - ((I/2)*((-I)*Pi + 
                       Log[q2/m2]))/Pi)^3) + PolyLog[3, m2/q2]) + 
              (Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])*PolyLog[3, 
                 1 - q2/m2])/2 + 2*(((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + 
                       Log[q2/m2]))/Pi)/2 - (3*(1/2 - ((I/2)*((-I)*Pi + 
                         Log[q2/m2]))/Pi)^2)/2 + (1/2 - ((I/2)*((-I)*Pi + 
                       Log[q2/m2]))/Pi)^3) + PolyLog[3, m2/q2])*PolyLog[3, 
                1 - q2/m2] - (Log[q2/m2]^2*PolyLog[4, 1 - q2/m2])/2 - 
              2*(((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/
                   2 - (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
                PolyLog[3, m2/q2])*Zeta[3]) + (529200*I)*Pi*
             (3*Conjugate[PolyLog[3, 3, q2/m2]] + 3*HPL[{2, 1, 3}, q2/m2] - 
              HPL[{2, 3, 1}, q2/m2] - 2*Conjugate[PolyLog[2, 3, q2/m2]]*Log[
                q2/m2] - HPL[{2, 1, 2}, q2/m2]*Log[q2/m2] - HPL[{2, 2, 1}, 
                q2/m2]*Log[q2/m2] + (Pi^4*Log[q2/m2]^2)/180 - 
              (Log[q2/m2]^3*((-I)*Pi + Log[-1 + q2/m2])^3)/12 + 
              (-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2])^
                3/2 - (Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])^2*
                PolyLog[2, 1 - q2/m2])/4 - Log[q2/m2]*((-I)*Pi + 
                 Log[-1 + q2/m2])^2*(((4*I)/3)*Pi^3*
                 ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                  (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
                PolyLog[3, m2/q2]) - 2*((-I)*Pi + Log[-1 + q2/m2])*PolyLog[2, 
                1 - q2/m2]*(((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + 
                       Log[q2/m2]))/Pi)/2 - (3*(1/2 - ((I/2)*((-I)*Pi + 
                         Log[q2/m2]))/Pi)^2)/2 + (1/2 - ((I/2)*((-I)*Pi + 
                       Log[q2/m2]))/Pi)^3) + PolyLog[3, m2/q2]) + 
              (Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])*PolyLog[3, 
                 1 - q2/m2])/2 + 2*(((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + 
                       Log[q2/m2]))/Pi)/2 - (3*(1/2 - ((I/2)*((-I)*Pi + 
                         Log[q2/m2]))/Pi)^2)/2 + (1/2 - ((I/2)*((-I)*Pi + 
                       Log[q2/m2]))/Pi)^3) + PolyLog[3, m2/q2])*PolyLog[3, 
                1 - q2/m2] - (Log[q2/m2]^2*PolyLog[4, 1 - q2/m2])/2 - 
              2*(((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/
                   2 - (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
                PolyLog[3, m2/q2])*Zeta[3]) + (287280*I)*Pi*
             (-2*HPL[{2, 1, 3}, q2/m2] + 2*HPL[{3, 1, 2}, q2/m2] + 
              HPL[{2, 2, 1}, q2/m2]*Log[q2/m2] - (-1/6*Pi^2 - 
                 ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2])^3/2 + 
              Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^2*(((4*I)/3)*Pi^3*
                 ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                  (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
                PolyLog[3, m2/q2]) + 2*((-I)*Pi + Log[-1 + q2/m2])*PolyLog[2, 
                1 - q2/m2]*(((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + 
                       Log[q2/m2]))/Pi)/2 - (3*(1/2 - ((I/2)*((-I)*Pi + 
                         Log[q2/m2]))/Pi)^2)/2 + (1/2 - ((I/2)*((-I)*Pi + 
                       Log[q2/m2]))/Pi)^3) + PolyLog[3, m2/q2]) - 
              2*(((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/
                   2 - (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
                PolyLog[3, m2/q2])*PolyLog[3, 1 - q2/m2] + 
              2*(((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/
                   2 - (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
                PolyLog[3, m2/q2])*Zeta[3]) + (105840*I)*Pi*
             (-3*Conjugate[PolyLog[3, 3, q2/m2]] - 3*HPL[{2, 1, 3}, q2/m2] + 
              HPL[{2, 3, 1}, q2/m2] + Conjugate[PolyLog[2, 3, q2/m2]]*Log[
                q2/m2] - Conjugate[PolyLog[2, 2, q2/m2]]*(-1/6*Pi^2 - 
                ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]) - 
              (-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2])^
                3/2 + (3*Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^2*
                (((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/
                    2 - (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                   (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
                 PolyLog[3, m2/q2]))/2 + 3*((-I)*Pi + Log[-1 + q2/m2])*
               PolyLog[2, 1 - q2/m2]*(((4*I)/3)*Pi^3*
                 ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                  (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
                PolyLog[3, m2/q2]) - 3*(((4*I)/3)*Pi^3*
                 ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                  (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
                PolyLog[3, m2/q2])*PolyLog[3, 1 - q2/m2] + 
              3*(((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/
                   2 - (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
                PolyLog[3, m2/q2])*Zeta[3]) - 378000*
             (3*HPL[{2, 1, 4}, q2/m2] + 2*HPL[{2, 2, 3}, q2/m2] + 
              HPL[{2, 3, 2}, q2/m2] + 4*HPL[{3, 1, 3}, q2/m2] + 
              2*HPL[{3, 2, 2}, q2/m2] + 3*HPL[{4, 1, 2}, q2/m2] + 
              2*HPL[{2, 1, 3}, q2/m2]*Log[q2/m2] - 2*HPL[{3, 1, 2}, q2/m2]*
               Log[q2/m2] + (HPL[{2, 1, 2}, q2/m2]*Log[q2/m2]^2)/2 + 
              2*Conjugate[PolyLog[2, 2, q2/m2]]*Log[q2/m2]*(-1/6*Pi^2 - 
                ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]) + 
              (Log[q2/m2]*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
                  PolyLog[2, m2/q2])^3)/2 - 2*Log[q2/m2]^2*((-I)*Pi + 
                 Log[-1 + q2/m2])^2*(((4*I)/3)*Pi^3*
                 ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                  (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
                PolyLog[3, m2/q2]) - 4*Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*
               PolyLog[2, 1 - q2/m2]*(((4*I)/3)*Pi^3*
                 ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                  (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
                PolyLog[3, m2/q2]) + 4*Log[q2/m2]*(((4*I)/3)*Pi^3*
                 ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                  (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
                PolyLog[3, m2/q2])*PolyLog[3, 1 - q2/m2] - 4*Log[q2/m2]*(
                ((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                  (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
                PolyLog[3, m2/q2])*Zeta[3]) - 529200*
             (-4*Conjugate[PolyLog[4, 3, q2/m2]] - HPL[{2, 1, 4}, q2/m2] - 
              HPL[{2, 2, 3}, q2/m2] - HPL[{2, 3, 2}, q2/m2] - 
              HPL[{2, 4, 1}, q2/m2] - 2*HPL[{3, 1, 3}, q2/m2] - 
              2*HPL[{3, 2, 2}, q2/m2] - 2*HPL[{3, 3, 1}, q2/m2] - 
              3*HPL[{4, 1, 2}, q2/m2] - 3*HPL[{4, 2, 1}, q2/m2] + 
              3*Conjugate[PolyLog[3, 3, q2/m2]]*Log[q2/m2] + 3*HPL[{2, 1, 3}, 
                q2/m2]*Log[q2/m2] - HPL[{2, 3, 1}, q2/m2]*Log[q2/m2] - 
              Conjugate[PolyLog[2, 3, q2/m2]]*Log[q2/m2]^2 - 
              (HPL[{2, 1, 2}, q2/m2]*Log[q2/m2]^2)/2 - (HPL[{2, 2, 1}, q2/m2]*
                Log[q2/m2]^2)/2 + (Pi^4*Log[q2/m2]^3)/540 - (Log[q2/m2]^4*
                ((-I)*Pi + Log[-1 + q2/m2])^3)/36 + (Log[q2/m2]*
                (-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2])^
                 3)/2 - (Log[q2/m2]^3*((-I)*Pi + Log[-1 + q2/m2])^2*
                PolyLog[2, 1 - q2/m2])/12 - Log[q2/m2]^2*((-I)*Pi + 
                 Log[-1 + q2/m2])^2*(((4*I)/3)*Pi^3*
                 ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                  (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
                PolyLog[3, m2/q2]) - 2*Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*
               PolyLog[2, 1 - q2/m2]*(((4*I)/3)*Pi^3*
                 ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                  (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
                PolyLog[3, m2/q2]) + (Log[q2/m2]^3*((-I)*Pi + 
                 Log[-1 + q2/m2])*PolyLog[3, 1 - q2/m2])/6 + 2*Log[q2/m2]*(
                ((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                  (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
                PolyLog[3, m2/q2])*PolyLog[3, 1 - q2/m2] - (Log[q2/m2]^3*
                PolyLog[4, 1 - q2/m2])/6 - 2*Log[q2/m2]*(((4*I)/3)*Pi^3*
                 ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                  (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
                PolyLog[3, m2/q2])*Zeta[3]) - 287280*(HPL[{2, 2, 3}, q2/m2] + 
              2*HPL[{2, 3, 2}, q2/m2] + 3*HPL[{2, 4, 1}, q2/m2] + 
              2*HPL[{3, 2, 2}, q2/m2] + 4*HPL[{3, 3, 1}, q2/m2] + 
              3*HPL[{4, 2, 1}, q2/m2] - 2*HPL[{2, 1, 3}, q2/m2]*Log[q2/m2] + 
              2*HPL[{3, 1, 2}, q2/m2]*Log[q2/m2] + (HPL[{2, 2, 1}, q2/m2]*
                Log[q2/m2]^2)/2 - (Log[q2/m2]*(-1/6*Pi^2 - 
                  ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2])^3)/2 + 
              Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])^2*(((4*I)/3)*Pi^3*
                 ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                  (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
                PolyLog[3, m2/q2]) + 2*Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*
               PolyLog[2, 1 - q2/m2]*(((4*I)/3)*Pi^3*
                 ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                  (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
                PolyLog[3, m2/q2]) - 2*Log[q2/m2]*(((4*I)/3)*Pi^3*
                 ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                  (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
                PolyLog[3, m2/q2])*PolyLog[3, 1 - q2/m2] + 2*Log[q2/m2]*(
                ((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                  (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
                PolyLog[3, m2/q2])*Zeta[3]) - 105840*
             (6*Conjugate[PolyLog[4, 3, q2/m2]] + HPL[{3, 1, 3}, q2/m2] + 
              HPL[{3, 2, 2}, q2/m2] + HPL[{3, 3, 1}, q2/m2] + 
              3*HPL[{4, 1, 2}, q2/m2] + 3*HPL[{4, 2, 1}, q2/m2] - 
              3*Conjugate[PolyLog[3, 3, q2/m2]]*Log[q2/m2] - 3*HPL[{2, 1, 3}, 
                q2/m2]*Log[q2/m2] + HPL[{2, 3, 1}, q2/m2]*Log[q2/m2] + 
              (Conjugate[PolyLog[2, 3, q2/m2]]*Log[q2/m2]^2)/2 - 
              Conjugate[PolyLog[2, 2, q2/m2]]*Log[q2/m2]*(-1/6*Pi^2 - 
                ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]) - 
              (Log[q2/m2]*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
                  PolyLog[2, m2/q2])^3)/2 + (3*Log[q2/m2]^2*
                ((-I)*Pi + Log[-1 + q2/m2])^2*(((4*I)/3)*Pi^3*
                  ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                   (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                   (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
                 PolyLog[3, m2/q2]))/2 + 3*Log[q2/m2]*((-I)*Pi + 
                Log[-1 + q2/m2])*PolyLog[2, 1 - q2/m2]*(((4*I)/3)*Pi^3*
                 ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                  (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
                PolyLog[3, m2/q2]) - 3*Log[q2/m2]*(((4*I)/3)*Pi^3*
                 ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                  (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
                PolyLog[3, m2/q2])*PolyLog[3, 1 - q2/m2] + 3*Log[q2/m2]*(
                ((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                  (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
                PolyLog[3, m2/q2])*Zeta[3]) - 5670000*Log[q2/m2]*Zeta[5] - 
            (1134000*I)*Pi*Log[q2/m2]*Zeta[5] + 567000*Log[q2/m2]^2*Zeta[5] + 
            514080*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/
                q2])*Zeta[5] + (226800*I)*Pi*(-2*Conjugate[PolyLog[2, 4, 
                 q2/m2]] + HPL[{2, 1, 1, 2}, q2/m2]/2 - HPL[{2, 2, 1, 1}, q2/
                m2] + (7*Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])^4)/24 - 
              (Pi^4*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, 
                  m2/q2]))/60 + (Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^3*
                (-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]))/
               4 + (7*Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^3*PolyLog[2, 
                 1 - q2/m2])/6 + (3*((-I)*Pi + Log[-1 + q2/m2])^2*
                (-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2])*
                PolyLog[2, 1 - q2/m2])/4 + ((-I)*Pi + Log[-1 + q2/m2])^2*
               PolyLog[2, 1 - q2/m2]^2 - (3*Log[q2/m2]*((-I)*Pi + 
                  Log[-1 + q2/m2])^2*PolyLog[3, 1 - q2/m2])/2 - 
              (3*((-I)*Pi + Log[-1 + q2/m2])*(-1/6*Pi^2 - 
                 ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2])*
                PolyLog[3, 1 - q2/m2])/2 - 2*((-I)*Pi + Log[-1 + q2/m2])*
               PolyLog[2, 1 - q2/m2]*PolyLog[3, 1 - q2/m2] + 
              PolyLog[3, 1 - q2/m2]^2 + Log[q2/m2]*((-I)*Pi + 
                Log[-1 + q2/m2])*PolyLog[4, 1 - q2/m2] + 
              (3*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2])*
                PolyLog[4, 1 - q2/m2])/2 - Log[q2/m2]*PolyLog[5, 1 - q2/m2] + 
              Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^2*Zeta[3] + 
              2*((-I)*Pi + Log[-1 + q2/m2])*PolyLog[2, 1 - q2/m2]*Zeta[3] - 
              2*PolyLog[3, 1 - q2/m2]*Zeta[3] + Zeta[3]^2 + Log[q2/m2]*Zeta[
                5]) - 226800*(3*Conjugate[PolyLog[3, 4, q2/m2]] + 
              HPL[{2, 1, 1, 3}, q2/m2] + HPL[{2, 1, 2, 2}, q2/m2] + 
              HPL[{2, 1, 3, 1}, q2/m2] + HPL[{2, 2, 1, 2}, q2/m2] + 
              HPL[{2, 2, 2, 1}, q2/m2] + HPL[{2, 3, 1, 1}, q2/m2] + 
              2*HPL[{3, 1, 1, 2}, q2/m2] + 2*HPL[{3, 1, 2, 1}, q2/m2] + 
              2*HPL[{3, 2, 1, 1}, q2/m2] - 2*Conjugate[PolyLog[2, 4, q2/m2]]*
               Log[q2/m2] + (HPL[{2, 1, 1, 2}, q2/m2]*Log[q2/m2])/2 - 
              HPL[{2, 2, 1, 1}, q2/m2]*Log[q2/m2] + (13*Log[q2/m2]^3*
                ((-I)*Pi + Log[-1 + q2/m2])^4)/48 - (Pi^4*Log[q2/m2]*
                (-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]))/
               60 + (Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])^3*(-1/6*Pi^2 - 
                 ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]))/4 + 
              (13*Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])^3*PolyLog[2, 
                 1 - q2/m2])/12 + (3*Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^2*
                (-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2])*
                PolyLog[2, 1 - q2/m2])/4 + Log[q2/m2]*((-I)*Pi + 
                 Log[-1 + q2/m2])^2*PolyLog[2, 1 - q2/m2]^2 - 
              (5*Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])^2*PolyLog[3, 
                 1 - q2/m2])/4 - (3*Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*
                (-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2])*
                PolyLog[3, 1 - q2/m2])/2 - 2*Log[q2/m2]*((-I)*Pi + 
                Log[-1 + q2/m2])*PolyLog[2, 1 - q2/m2]*PolyLog[3, 
                1 - q2/m2] + Log[q2/m2]*PolyLog[3, 1 - q2/m2]^2 + 
              (Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])*PolyLog[4, 
                 1 - q2/m2])/2 + (3*Log[q2/m2]*(-1/6*Pi^2 - 
                 ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2])*
                PolyLog[4, 1 - q2/m2])/2 - (Log[q2/m2]^2*PolyLog[5, 
                 1 - q2/m2])/2 + Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])^
                2*Zeta[3] + 2*Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*PolyLog[
                2, 1 - q2/m2]*Zeta[3] - 2*Log[q2/m2]*PolyLog[3, 1 - q2/m2]*
               Zeta[3] + Log[q2/m2]*Zeta[3]^2 + (Log[q2/m2]^2*Zeta[5])/2))/
           15120 + ((11700*I)*Pi^3*((-I)*Pi + Log[-1 + q2/m2]) - 
            5149*Pi^4*((-I)*Pi + Log[-1 + q2/m2]) + (765*I)*Pi^5*
             ((-I)*Pi + Log[-1 + q2/m2]) - 527*Pi^6*((-I)*Pi + 
              Log[-1 + q2/m2]) + (3990*I)*Pi^3*((-I)*Pi + Log[-1 + q2/m2])^
              2 - (3475*Pi^4*((-I)*Pi + Log[-1 + q2/m2])^2)/2 + 
            ((297*I)/2)*Pi^5*((-I)*Pi + Log[-1 + q2/m2])^2 + 
            (750*I)*Pi^3*((-I)*Pi + Log[-1 + q2/m2])^3 - 
            (1543*Pi^4*((-I)*Pi + Log[-1 + q2/m2])^3)/6 + ((155*I)/2)*Pi^3*
             ((-I)*Pi + Log[-1 + q2/m2])^4 + (26280*I)*Pi*
             (4*HPL[{2, 1, 3}, q2/m2] - 2*HPL[{2, 1, 2}, q2/m2]*Log[q2/m2] - 
              2*HPL[{2, 2, 1}, q2/m2]*Log[q2/m2] + 2*HPL[{2, 3}, q2/m2]*(
                (-I)*Pi + Log[-1 + q2/m2]) + 2*HPL[{3, 2}, q2/m2]*((-I)*Pi + 
                Log[-1 + q2/m2]) + 2*Conjugate[PolyLog[2, 2, q2/m2]]*Log[
                q2/m2]*((-I)*Pi + Log[-1 + q2/m2]) - 2*Conjugate[
                PolyLog[2, 2, q2/m2]]*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/
                 2 - PolyLog[2, m2/q2]) - (Log[q2/m2]*((-I)*Pi + 
                 Log[-1 + q2/m2])*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
                  PolyLog[2, m2/q2])^2)/2 + (-1/6*Pi^2 - 
                 ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2])^3/2) + 
            (75960*I)*Pi*(Pi^2/6 + ((-I)*Pi + Log[q2/m2])^2/2 - 
              Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2]) + PolyLog[2, m2/q2]) - 
            27300*Pi^2*(Pi^2/6 + ((-I)*Pi + Log[q2/m2])^2/2 - 
              Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2]) + PolyLog[2, m2/q2]) + 
            (9120*I)*Pi^3*(Pi^2/6 + ((-I)*Pi + Log[q2/m2])^2/2 - 
              Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2]) + PolyLog[2, m2/q2]) - 
            5435*Pi^4*(Pi^2/6 + ((-I)*Pi + Log[q2/m2])^2/2 - 
              Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2]) + PolyLog[2, m2/q2]) + 
            (360*I)*Pi^5*(Pi^2/6 + ((-I)*Pi + Log[q2/m2])^2/2 - 
              Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2]) + PolyLog[2, m2/q2]) - 
            75960*(((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/
                 2 - (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) - 
              (Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2]))/2 - 
              Log[q2/m2]*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
                PolyLog[2, m2/q2]) + PolyLog[3, m2/q2]) - (117000*I)*Pi*
             (((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) - 
              (Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2]))/2 - 
              Log[q2/m2]*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
                PolyLog[2, m2/q2]) + PolyLog[3, m2/q2]) + 
            38760*Pi^2*(((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/
                   Pi)/2 - (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/
                 2 + (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) - 
              (Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2]))/2 - 
              Log[q2/m2]*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
                PolyLog[2, m2/q2]) + PolyLog[3, m2/q2]) - (8400*I)*Pi^3*
             (((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) - 
              (Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2]))/2 - 
              Log[q2/m2]*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
                PolyLog[2, m2/q2]) + PolyLog[3, m2/q2]) + 
            4528*Pi^4*(((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/
                   Pi)/2 - (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/
                 2 + (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) - 
              (Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2]))/2 - 
              Log[q2/m2]*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
                PolyLog[2, m2/q2]) + PolyLog[3, m2/q2]) + (4020*I)*Pi^3*
             (-1/2*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, 
                  m2/q2])^2 - ((-I)*Pi + Log[-1 + q2/m2])*(((4*I)/3)*Pi^3*
                 ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                  (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
                PolyLog[3, m2/q2])) - (59400*I)*Pi*
             (6*Conjugate[PolyLog[3, 2, q2/m2]] + 2*HPL[{2, 3}, q2/m2] + 
              3*HPL[{3, 2}, q2/m2] - (Log[q2/m2]*(-1/6*Pi^2 - 
                  ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2])^2)/2 - 
              Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*(((4*I)/3)*Pi^3*
                 ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                  (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
                PolyLog[3, m2/q2]) + 3*((-I)*Pi + Log[-1 + q2/m2])*(
                (-2*Pi^4*(-1/30 + (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^
                    2 - 2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                   (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - 
                PolyLog[4, m2/q2])) + 15780*Pi^2*(6*Conjugate[PolyLog[3, 2, 
                 q2/m2]] + 2*HPL[{2, 3}, q2/m2] + 3*HPL[{3, 2}, q2/m2] - 
              (Log[q2/m2]*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
                  PolyLog[2, m2/q2])^2)/2 - Log[q2/m2]*((-I)*Pi + 
                Log[-1 + q2/m2])*(((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + 
                       Log[q2/m2]))/Pi)/2 - (3*(1/2 - ((I/2)*((-I)*Pi + 
                         Log[q2/m2]))/Pi)^2)/2 + (1/2 - ((I/2)*((-I)*Pi + 
                       Log[q2/m2]))/Pi)^3) + PolyLog[3, m2/q2]) + 
              3*((-I)*Pi + Log[-1 + q2/m2])*((-2*Pi^4*(-1/30 + 
                   (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2 - 
                   2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                   (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - 
                PolyLog[4, m2/q2])) - 26280*(-6*HPL[{2, 1, 4}, q2/m2] - 
              5*HPL[{2, 2, 3}, q2/m2] - 4*HPL[{2, 3, 2}, q2/m2] - 
              6*HPL[{2, 4, 1}, q2/m2] - 8*HPL[{3, 1, 3}, q2/m2] - 
              6*HPL[{3, 2, 2}, q2/m2] - 8*HPL[{3, 3, 1}, q2/m2] - 
              6*HPL[{4, 1, 2}, q2/m2] - 6*HPL[{4, 2, 1}, q2/m2] + 
              4*HPL[{2, 1, 3}, q2/m2]*Log[q2/m2] - HPL[{2, 1, 2}, q2/m2]*
               Log[q2/m2]^2 - HPL[{2, 2, 1}, q2/m2]*Log[q2/m2]^2 + 
              3*HPL[{2, 4}, q2/m2]*((-I)*Pi + Log[-1 + q2/m2]) - 
              3*HPL[{4, 2}, q2/m2]*((-I)*Pi + Log[-1 + q2/m2]) + 
              2*HPL[{2, 3}, q2/m2]*Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2]) + 
              2*HPL[{3, 2}, q2/m2]*Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2]) + 
              Conjugate[PolyLog[2, 2, q2/m2]]*Log[q2/m2]^2*((-I)*Pi + 
                Log[-1 + q2/m2]) - 2*Conjugate[PolyLog[2, 2, q2/m2]]*Log[
                q2/m2]*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
                PolyLog[2, m2/q2]) - (Log[q2/m2]^2*((-I)*Pi + 
                 Log[-1 + q2/m2])*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
                  PolyLog[2, m2/q2])^2)/4 + (Log[q2/m2]*(-1/6*Pi^2 - 
                  ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2])^3)/2 + 
              4*((-I)*Pi + Log[-1 + q2/m2])*(((4*I)/3)*Pi^3*
                  ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                   (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                   (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
                 PolyLog[3, m2/q2])^2 - 6*((-I)*Pi + Log[-1 + q2/m2])*(
                -1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2])*(
                (-2*Pi^4*(-1/30 + (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^
                    2 - 2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                   (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - 
                PolyLog[4, m2/q2])) + 117000*((2*Pi^4*(-1/30 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2 - 
                 2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - 
              (Log[q2/m2]^3*((-I)*Pi + Log[-1 + q2/m2]))/6 - (Log[q2/m2]^2*
                (-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]))/
               2 + Log[q2/m2]*(((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + 
                       Log[q2/m2]))/Pi)/2 - (3*(1/2 - ((I/2)*((-I)*Pi + 
                         Log[q2/m2]))/Pi)^2)/2 + (1/2 - ((I/2)*((-I)*Pi + 
                       Log[q2/m2]))/Pi)^3) + PolyLog[3, m2/q2]) + 
              PolyLog[4, m2/q2]) + (143640*I)*Pi*
             ((2*Pi^4*(-1/30 + (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2 - 
                 2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - 
              (Log[q2/m2]^3*((-I)*Pi + Log[-1 + q2/m2]))/6 - (Log[q2/m2]^2*
                (-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]))/
               2 + Log[q2/m2]*(((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + 
                       Log[q2/m2]))/Pi)/2 - (3*(1/2 - ((I/2)*((-I)*Pi + 
                         Log[q2/m2]))/Pi)^2)/2 + (1/2 - ((I/2)*((-I)*Pi + 
                       Log[q2/m2]))/Pi)^3) + PolyLog[3, m2/q2]) + 
              PolyLog[4, m2/q2]) - 42600*Pi^2*((2*Pi^4*(-1/30 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2 - 
                 2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - 
              (Log[q2/m2]^3*((-I)*Pi + Log[-1 + q2/m2]))/6 - (Log[q2/m2]^2*
                (-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]))/
               2 + Log[q2/m2]*(((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + 
                       Log[q2/m2]))/Pi)/2 - (3*(1/2 - ((I/2)*((-I)*Pi + 
                         Log[q2/m2]))/Pi)^2)/2 + (1/2 - ((I/2)*((-I)*Pi + 
                       Log[q2/m2]))/Pi)^3) + PolyLog[3, m2/q2]) + 
              PolyLog[4, m2/q2]) + (6480*I)*Pi^3*
             ((2*Pi^4*(-1/30 + (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2 - 
                 2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - 
              (Log[q2/m2]^3*((-I)*Pi + Log[-1 + q2/m2]))/6 - (Log[q2/m2]^2*
                (-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]))/
               2 + Log[q2/m2]*(((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + 
                       Log[q2/m2]))/Pi)/2 - (3*(1/2 - ((I/2)*((-I)*Pi + 
                         Log[q2/m2]))/Pi)^2)/2 + (1/2 - ((I/2)*((-I)*Pi + 
                       Log[q2/m2]))/Pi)^3) + PolyLog[3, m2/q2]) + 
              PolyLog[4, m2/q2]) - 143640*(((-4*I)/15)*Pi^5*(
                (5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3)/3 - 
                (5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4)/2 + 
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^5 + 
                (-1/2 + ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/6) - 
              (Log[q2/m2]^4*((-I)*Pi + Log[-1 + q2/m2]))/24 - 
              (Log[q2/m2]^3*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
                 PolyLog[2, m2/q2]))/6 + (Log[q2/m2]^2*(((4*I)/3)*Pi^3*
                  ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                   (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                   (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
                 PolyLog[3, m2/q2]))/2 - Log[q2/m2]*((-2*Pi^4*(-1/30 + 
                   (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2 - 
                   2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                   (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - 
                PolyLog[4, m2/q2]) + PolyLog[5, m2/q2]) - (153000*I)*Pi*
             (((-4*I)/15)*Pi^5*((5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^
                   3)/3 - (5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4)/2 + 
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^5 + 
                (-1/2 + ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/6) - 
              (Log[q2/m2]^4*((-I)*Pi + Log[-1 + q2/m2]))/24 - 
              (Log[q2/m2]^3*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
                 PolyLog[2, m2/q2]))/6 + (Log[q2/m2]^2*(((4*I)/3)*Pi^3*
                  ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                   (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                   (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
                 PolyLog[3, m2/q2]))/2 - Log[q2/m2]*((-2*Pi^4*(-1/30 + 
                   (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2 - 
                   2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                   (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - 
                PolyLog[4, m2/q2]) + PolyLog[5, m2/q2]) + 
            34440*Pi^2*(((-4*I)/15)*Pi^5*((5*(1/2 - ((I/2)*((-I)*Pi + 
                       Log[q2/m2]))/Pi)^3)/3 - (5*(1/2 - ((I/2)*((-I)*Pi + 
                       Log[q2/m2]))/Pi)^4)/2 + (1/2 - ((I/2)*((-I)*Pi + 
                     Log[q2/m2]))/Pi)^5 + (-1/2 + ((I/2)*((-I)*Pi + 
                     Log[q2/m2]))/Pi)/6) - (Log[q2/m2]^4*((-I)*Pi + 
                 Log[-1 + q2/m2]))/24 - (Log[q2/m2]^3*(-1/6*Pi^2 - 
                 ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]))/6 + 
              (Log[q2/m2]^2*(((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + 
                        Log[q2/m2]))/Pi)/2 - (3*(1/2 - ((I/2)*((-I)*Pi + 
                          Log[q2/m2]))/Pi)^2)/2 + (1/2 - ((I/2)*((-I)*Pi + 
                        Log[q2/m2]))/Pi)^3) + PolyLog[3, m2/q2]))/2 - 
              Log[q2/m2]*((-2*Pi^4*(-1/30 + (1/2 - ((I/2)*((-I)*Pi + 
                        Log[q2/m2]))/Pi)^2 - 2*(1/2 - ((I/2)*((-I)*Pi + 
                         Log[q2/m2]))/Pi)^3 + (1/2 - ((I/2)*((-I)*Pi + 
                        Log[q2/m2]))/Pi)^4))/3 - PolyLog[4, m2/q2]) + 
              PolyLog[5, m2/q2]) + 59400*(-12*Conjugate[PolyLog[4, 2, 
                 q2/m2]] + (9*HPL[{2, 4}, q2/m2])/2 - 6*HPL[{4, 2}, q2/m2] + 
              6*Conjugate[PolyLog[3, 2, q2/m2]]*Log[q2/m2] + 2*HPL[{2, 3}, 
                q2/m2]*Log[q2/m2] + 3*HPL[{3, 2}, q2/m2]*Log[q2/m2] - 
              (Log[q2/m2]^2*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
                  PolyLog[2, m2/q2])^2)/4 - (Log[q2/m2]^2*((-I)*Pi + 
                 Log[-1 + q2/m2])*(((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + 
                        Log[q2/m2]))/Pi)/2 - (3*(1/2 - ((I/2)*((-I)*Pi + 
                          Log[q2/m2]))/Pi)^2)/2 + (1/2 - ((I/2)*((-I)*Pi + 
                        Log[q2/m2]))/Pi)^3) + PolyLog[3, m2/q2]))/2 + 
              5*(((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/
                    2 - (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                   (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
                 PolyLog[3, m2/q2])^2 + 3*Log[q2/m2]*((-I)*Pi + 
                Log[-1 + q2/m2])*((-2*Pi^4*(-1/30 + (1/2 - ((I/2)*((-I)*Pi + 
                        Log[q2/m2]))/Pi)^2 - 2*(1/2 - ((I/2)*((-I)*Pi + 
                         Log[q2/m2]))/Pi)^3 + (1/2 - ((I/2)*((-I)*Pi + 
                        Log[q2/m2]))/Pi)^4))/3 - PolyLog[4, m2/q2]) - 
              (15*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, 
                  m2/q2])*((-2*Pi^4*(-1/30 + (1/2 - ((I/2)*((-I)*Pi + 
                         Log[q2/m2]))/Pi)^2 - 2*(1/2 - ((I/2)*((-I)*Pi + 
                          Log[q2/m2]))/Pi)^3 + (1/2 - ((I/2)*((-I)*Pi + 
                         Log[q2/m2]))/Pi)^4))/3 - PolyLog[4, m2/q2]))/2 - 
              6*((-I)*Pi + Log[-1 + q2/m2])*(((-4*I)/15)*Pi^5*
                 ((5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3)/3 - 
                  (5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4)/2 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^5 + 
                  (-1/2 + ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/6) + 
                PolyLog[5, m2/q2])) + (59400*I)*Pi*
             (-12*Conjugate[PolyLog[4, 2, q2/m2]] + (9*HPL[{2, 4}, q2/m2])/
               2 - 6*HPL[{4, 2}, q2/m2] + 6*Conjugate[PolyLog[3, 2, q2/m2]]*
               Log[q2/m2] + 2*HPL[{2, 3}, q2/m2]*Log[q2/m2] + 
              3*HPL[{3, 2}, q2/m2]*Log[q2/m2] - (Log[q2/m2]^2*
                (-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2])^
                 2)/4 - (Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])*
                (((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/
                    2 - (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                   (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
                 PolyLog[3, m2/q2]))/2 + 5*(((4*I)/3)*Pi^3*
                  ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                   (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                   (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
                 PolyLog[3, m2/q2])^2 + 3*Log[q2/m2]*((-I)*Pi + 
                Log[-1 + q2/m2])*((-2*Pi^4*(-1/30 + (1/2 - ((I/2)*((-I)*Pi + 
                        Log[q2/m2]))/Pi)^2 - 2*(1/2 - ((I/2)*((-I)*Pi + 
                         Log[q2/m2]))/Pi)^3 + (1/2 - ((I/2)*((-I)*Pi + 
                        Log[q2/m2]))/Pi)^4))/3 - PolyLog[4, m2/q2]) - 
              (15*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, 
                  m2/q2])*((-2*Pi^4*(-1/30 + (1/2 - ((I/2)*((-I)*Pi + 
                         Log[q2/m2]))/Pi)^2 - 2*(1/2 - ((I/2)*((-I)*Pi + 
                          Log[q2/m2]))/Pi)^3 + (1/2 - ((I/2)*((-I)*Pi + 
                         Log[q2/m2]))/Pi)^4))/3 - PolyLog[4, m2/q2]))/2 - 
              6*((-I)*Pi + Log[-1 + q2/m2])*(((-4*I)/15)*Pi^5*
                 ((5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3)/3 - 
                  (5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4)/2 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^5 + 
                  (-1/2 + ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/6) + 
                PolyLog[5, m2/q2])) + (46440*I)*Pi*
             (8*Conjugate[PolyLog[4, 2, q2/m2]] - 3*HPL[{2, 4}, q2/m2] + 
              4*HPL[{4, 2}, q2/m2] - 2*Conjugate[PolyLog[3, 2, q2/m2]]*Log[
                q2/m2] - HPL[{2, 3}, q2/m2]*Log[q2/m2] - HPL[{3, 2}, q2/m2]*
               Log[q2/m2] - 4*(((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + 
                        Log[q2/m2]))/Pi)/2 - (3*(1/2 - ((I/2)*((-I)*Pi + 
                          Log[q2/m2]))/Pi)^2)/2 + (1/2 - ((I/2)*((-I)*Pi + 
                        Log[q2/m2]))/Pi)^3) + PolyLog[3, m2/q2])^2 - 
              Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*((-2*Pi^4*(-1/30 + 
                   (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2 - 
                   2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                   (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - 
                PolyLog[4, m2/q2]) + 6*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/
                 2 - PolyLog[2, m2/q2])*((-2*Pi^4*(-1/30 + 
                   (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2 - 
                   2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                   (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - 
                PolyLog[4, m2/q2]) + 4*((-I)*Pi + Log[-1 + q2/m2])*(
                ((-4*I)/15)*Pi^5*((5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/
                       Pi)^3)/3 - (5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/
                       Pi)^4)/2 + (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^
                   5 + (-1/2 + ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/6) + 
                PolyLog[5, m2/q2])) - 46440*(-20*Conjugate[PolyLog[5, 2, 
                 q2/m2]] - 6*HPL[{2, 5}, q2/m2] - 9*HPL[{3, 4}, q2/m2] - 
              10*HPL[{4, 3}, q2/m2] - 10*HPL[{5, 2}, q2/m2] + 
              8*Conjugate[PolyLog[4, 2, q2/m2]]*Log[q2/m2] - 3*HPL[{2, 4}, 
                q2/m2]*Log[q2/m2] + 4*HPL[{4, 2}, q2/m2]*Log[q2/m2] - 
              Conjugate[PolyLog[3, 2, q2/m2]]*Log[q2/m2]^2 - 
              (HPL[{2, 3}, q2/m2]*Log[q2/m2]^2)/2 - (HPL[{3, 2}, q2/m2]*
                Log[q2/m2]^2)/2 - 4*Log[q2/m2]*(((4*I)/3)*Pi^3*
                  ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                   (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                   (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
                 PolyLog[3, m2/q2])^2 - (Log[q2/m2]^2*((-I)*Pi + 
                 Log[-1 + q2/m2])*((-2*Pi^4*(-1/30 + (1/2 - ((I/2)*((-I)*Pi + 
                         Log[q2/m2]))/Pi)^2 - 2*(1/2 - ((I/2)*((-I)*Pi + 
                          Log[q2/m2]))/Pi)^3 + (1/2 - ((I/2)*((-I)*Pi + 
                         Log[q2/m2]))/Pi)^4))/3 - PolyLog[4, m2/q2]))/2 + 
              6*Log[q2/m2]*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
                PolyLog[2, m2/q2])*((-2*Pi^4*(-1/30 + (1/2 - 
                     ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2 - 
                   2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                   (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - 
                PolyLog[4, m2/q2]) + 4*Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*
               (((-4*I)/15)*Pi^5*((5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/
                       Pi)^3)/3 - (5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/
                       Pi)^4)/2 + (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^
                   5 + (-1/2 + ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/6) + 
                PolyLog[5, m2/q2]) - 10*((-I)*Pi + Log[-1 + q2/m2])*(
                (4*Pi^6*(1/42 - (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2/
                    2 + (5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4)/2 - 
                   3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^5 + 
                   (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^6))/45 - 
                PolyLog[6, m2/q2])) - 59400*(20*Conjugate[PolyLog[5, 2, 
                 q2/m2]] + 4*HPL[{2, 5}, q2/m2] + 7*HPL[{3, 4}, q2/m2] + 
              9*HPL[{4, 3}, q2/m2] + 10*HPL[{5, 2}, q2/m2] - 12*Conjugate[
                PolyLog[4, 2, q2/m2]]*Log[q2/m2] + (9*HPL[{2, 4}, q2/m2]*
                Log[q2/m2])/2 - 6*HPL[{4, 2}, q2/m2]*Log[q2/m2] + 
              3*Conjugate[PolyLog[3, 2, q2/m2]]*Log[q2/m2]^2 + 
              HPL[{2, 3}, q2/m2]*Log[q2/m2]^2 + (3*HPL[{3, 2}, q2/m2]*
                Log[q2/m2]^2)/2 - (Log[q2/m2]^3*(-1/6*Pi^2 - 
                  ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2])^2)/12 - 
              (Log[q2/m2]^3*((-I)*Pi + Log[-1 + q2/m2])*(((4*I)/3)*Pi^3*
                  ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                   (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                   (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
                 PolyLog[3, m2/q2]))/6 + 5*Log[q2/m2]*(((4*I)/3)*Pi^3*
                  ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                   (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                   (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
                 PolyLog[3, m2/q2])^2 + (3*Log[q2/m2]^2*((-I)*Pi + 
                 Log[-1 + q2/m2])*((-2*Pi^4*(-1/30 + (1/2 - ((I/2)*((-I)*Pi + 
                         Log[q2/m2]))/Pi)^2 - 2*(1/2 - ((I/2)*((-I)*Pi + 
                          Log[q2/m2]))/Pi)^3 + (1/2 - ((I/2)*((-I)*Pi + 
                         Log[q2/m2]))/Pi)^4))/3 - PolyLog[4, m2/q2]))/2 - 
              (15*Log[q2/m2]*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
                 PolyLog[2, m2/q2])*((-2*Pi^4*(-1/30 + (1/2 - 
                      ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2 - 
                    2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                    (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - 
                 PolyLog[4, m2/q2]))/2 - 6*Log[q2/m2]*((-I)*Pi + 
                Log[-1 + q2/m2])*(((-4*I)/15)*Pi^5*
                 ((5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3)/3 - 
                  (5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4)/2 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^5 + 
                  (-1/2 + ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/6) + 
                PolyLog[5, m2/q2]) + 10*((-I)*Pi + Log[-1 + q2/m2])*(
                (4*Pi^6*(1/42 - (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2/
                    2 + (5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4)/2 - 
                   3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^5 + 
                   (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^6))/45 - 
                PolyLog[6, m2/q2])) + 153000*((-4*Pi^6*(1/42 - 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2/2 + 
                 (5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4)/2 - 
                 3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^5 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^6))/45 - 
              (Log[q2/m2]^5*((-I)*Pi + Log[-1 + q2/m2]))/120 - 
              (Log[q2/m2]^4*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
                 PolyLog[2, m2/q2]))/24 + (Log[q2/m2]^3*(((4*I)/3)*Pi^3*
                  ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                   (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                   (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
                 PolyLog[3, m2/q2]))/6 - (Log[q2/m2]^2*
                ((-2*Pi^4*(-1/30 + (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^
                     2 - 2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                    (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - 
                 PolyLog[4, m2/q2]))/2 + Log[q2/m2]*(((-4*I)/15)*Pi^5*
                 ((5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3)/3 - 
                  (5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4)/2 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^5 + 
                  (-1/2 + ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/6) + 
                PolyLog[5, m2/q2]) + PolyLog[6, m2/q2]) + (122760*I)*Pi*
             ((-4*Pi^6*(1/42 - (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2/
                  2 + (5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4)/2 - 
                 3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^5 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^6))/45 - 
              (Log[q2/m2]^5*((-I)*Pi + Log[-1 + q2/m2]))/120 - 
              (Log[q2/m2]^4*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
                 PolyLog[2, m2/q2]))/24 + (Log[q2/m2]^3*(((4*I)/3)*Pi^3*
                  ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                   (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                   (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
                 PolyLog[3, m2/q2]))/6 - (Log[q2/m2]^2*
                ((-2*Pi^4*(-1/30 + (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^
                     2 - 2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                    (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - 
                 PolyLog[4, m2/q2]))/2 + Log[q2/m2]*(((-4*I)/15)*Pi^5*
                 ((5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3)/3 - 
                  (5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4)/2 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^5 + 
                  (-1/2 + ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/6) + 
                PolyLog[5, m2/q2]) + PolyLog[6, m2/q2]) - 
            122760*(((8*I)/315)*Pi^7*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/
                   Pi)/6 - (7*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3)/
                 6 + (7*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^5)/2 - 
                (7*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^6)/2 + 
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^7) - 
              (Log[q2/m2]^6*((-I)*Pi + Log[-1 + q2/m2]))/720 - 
              (Log[q2/m2]^5*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
                 PolyLog[2, m2/q2]))/120 + (Log[q2/m2]^4*(((4*I)/3)*Pi^3*
                  ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                   (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                   (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
                 PolyLog[3, m2/q2]))/24 - (Log[q2/m2]^3*
                ((-2*Pi^4*(-1/30 + (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^
                     2 - 2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                    (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - 
                 PolyLog[4, m2/q2]))/6 + (Log[q2/m2]^2*(((-4*I)/15)*Pi^5*
                  ((5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3)/3 - 
                   (5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4)/2 + 
                   (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^5 + 
                   (-1/2 + ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/6) + 
                 PolyLog[5, m2/q2]))/2 - Log[q2/m2]*((4*Pi^6*(1/42 - 
                   (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2/2 + 
                   (5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4)/2 - 
                   3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^5 + 
                   (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^6))/45 - 
                PolyLog[6, m2/q2]) + PolyLog[7, m2/q2]) + 
            70200*((-I)*Pi + Log[-1 + q2/m2])*Zeta[3] + (27360*I)*Pi*
             ((-I)*Pi + Log[-1 + q2/m2])*Zeta[3] - 5100*Pi^2*
             ((-I)*Pi + Log[-1 + q2/m2])*Zeta[3] - (1440*I)*Pi^3*
             ((-I)*Pi + Log[-1 + q2/m2])*Zeta[3] + 
            23940*((-I)*Pi + Log[-1 + q2/m2])^2*Zeta[3] + 
            1050*Pi^2*((-I)*Pi + Log[-1 + q2/m2])^2*Zeta[3] + 
            4500*((-I)*Pi + Log[-1 + q2/m2])^3*Zeta[3] - 
            (480*I)*Pi*((-I)*Pi + Log[-1 + q2/m2])^3*Zeta[3] + 
            465*((-I)*Pi + Log[-1 + q2/m2])^4*Zeta[3] + 
            27360*(Pi^2/6 + ((-I)*Pi + Log[q2/m2])^2/2 - Log[q2/m2]*(
                (-I)*Pi + Log[-1 + q2/m2]) + PolyLog[2, m2/q2])*Zeta[3] - 
            (8400*I)*Pi*(Pi^2/6 + ((-I)*Pi + Log[q2/m2])^2/2 - 
              Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2]) + PolyLog[2, m2/q2])*
             Zeta[3] + 3280*Pi^2*(Pi^2/6 + ((-I)*Pi + Log[q2/m2])^2/2 - 
              Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2]) + PolyLog[2, m2/q2])*
             Zeta[3] + 8400*(((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + 
                     Log[q2/m2]))/Pi)/2 - (3*(1/2 - ((I/2)*((-I)*Pi + 
                       Log[q2/m2]))/Pi)^2)/2 + (1/2 - ((I/2)*((-I)*Pi + 
                     Log[q2/m2]))/Pi)^3) - (Log[q2/m2]^2*((-I)*Pi + 
                 Log[-1 + q2/m2]))/2 - Log[q2/m2]*(-1/6*Pi^2 - 
                ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]) + 
              PolyLog[3, m2/q2])*Zeta[3] + (14160*I)*Pi*
             (((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) - 
              (Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2]))/2 - 
              Log[q2/m2]*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
                PolyLog[2, m2/q2]) + PolyLog[3, m2/q2])*Zeta[3] + 
            24120*(-1/2*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
                 PolyLog[2, m2/q2])^2 - ((-I)*Pi + Log[-1 + q2/m2])*(
                ((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                  (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
                PolyLog[3, m2/q2]))*Zeta[3] - 
            14160*((2*Pi^4*(-1/30 + (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^
                  2 - 2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                 (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - 
              (Log[q2/m2]^3*((-I)*Pi + Log[-1 + q2/m2]))/6 - (Log[q2/m2]^2*
                (-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]))/
               2 + Log[q2/m2]*(((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + 
                       Log[q2/m2]))/Pi)/2 - (3*(1/2 - ((I/2)*((-I)*Pi + 
                         Log[q2/m2]))/Pi)^2)/2 + (1/2 - ((I/2)*((-I)*Pi + 
                       Log[q2/m2]))/Pi)^3) + PolyLog[3, m2/q2]) + 
              PolyLog[4, m2/q2])*Zeta[3] - 6840*((-I)*Pi + Log[-1 + q2/m2])*
             Zeta[3]^2 - (70200*I)*Pi*(Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^
                2 + ((-I)*Pi + Log[-1 + q2/m2])*(-1/6*Pi^2 - 
                ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]) + 
              ((-I)*Pi + Log[-1 + q2/m2])*PolyLog[2, 1 - q2/m2] - 
              PolyLog[3, 1 - q2/m2] + Zeta[3]) + 26220*Pi^2*
             (Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^2 + ((-I)*Pi + 
                Log[-1 + q2/m2])*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
                PolyLog[2, m2/q2]) + ((-I)*Pi + Log[-1 + q2/m2])*PolyLog[2, 
                1 - q2/m2] - PolyLog[3, 1 - q2/m2] + Zeta[3]) - 
            (6600*I)*Pi^3*(Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^2 + 
              ((-I)*Pi + Log[-1 + q2/m2])*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^
                  2/2 - PolyLog[2, m2/q2]) + ((-I)*Pi + Log[-1 + q2/m2])*
               PolyLog[2, 1 - q2/m2] - PolyLog[3, 1 - q2/m2] + Zeta[3]) + 
            3383*Pi^4*(Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^2 + 
              ((-I)*Pi + Log[-1 + q2/m2])*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^
                  2/2 - PolyLog[2, m2/q2]) + ((-I)*Pi + Log[-1 + q2/m2])*
               PolyLog[2, 1 - q2/m2] - PolyLog[3, 1 - q2/m2] + Zeta[3]) + 
            (9360*I)*Pi*Zeta[3]*(Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^2 + 
              ((-I)*Pi + Log[-1 + q2/m2])*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^
                  2/2 - PolyLog[2, m2/q2]) + ((-I)*Pi + Log[-1 + q2/m2])*
               PolyLog[2, 1 - q2/m2] - PolyLog[3, 1 - q2/m2] + Zeta[3]) + 
            (61560*I)*Pi*(2*Conjugate[PolyLog[2, 2, q2/m2]] - 
              Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])^2 - Log[q2/m2]*(
                (-I)*Pi + Log[-1 + q2/m2])*(-1/6*Pi^2 - 
                ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]) + 
              (-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2])^
                2/2 - 2*Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*PolyLog[2, 
                1 - q2/m2] + 2*((-I)*Pi + Log[-1 + q2/m2])*(((4*I)/3)*Pi^3*
                 ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                  (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
                PolyLog[3, m2/q2]) + 2*Log[q2/m2]*PolyLog[3, 1 - q2/m2] - 
              2*Log[q2/m2]*Zeta[3]) - 21300*Pi^2*(2*Conjugate[PolyLog[2, 2, 
                 q2/m2]] - Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])^2 - 
              Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*(-1/6*Pi^2 - 
                ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]) + 
              (-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2])^
                2/2 - 2*Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*PolyLog[2, 
                1 - q2/m2] + 2*((-I)*Pi + Log[-1 + q2/m2])*(((4*I)/3)*Pi^3*
                 ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                  (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
                PolyLog[3, m2/q2]) + 2*Log[q2/m2]*PolyLog[3, 1 - q2/m2] - 
              2*Log[q2/m2]*Zeta[3]) + (3840*I)*Pi^3*
             (2*Conjugate[PolyLog[2, 2, q2/m2]] - Log[q2/m2]^2*((-I)*Pi + 
                 Log[-1 + q2/m2])^2 - Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*(
                -1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]) + 
              (-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2])^
                2/2 - 2*Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*PolyLog[2, 
                1 - q2/m2] + 2*((-I)*Pi + Log[-1 + q2/m2])*(((4*I)/3)*Pi^3*
                 ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                  (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
                PolyLog[3, m2/q2]) + 2*Log[q2/m2]*PolyLog[3, 1 - q2/m2] - 
              2*Log[q2/m2]*Zeta[3]) - 4320*Zeta[3]*
             (2*Conjugate[PolyLog[2, 2, q2/m2]] - Log[q2/m2]^2*((-I)*Pi + 
                 Log[-1 + q2/m2])^2 - Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*(
                -1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]) + 
              (-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2])^
                2/2 - 2*Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*PolyLog[2, 
                1 - q2/m2] + 2*((-I)*Pi + Log[-1 + q2/m2])*(((4*I)/3)*Pi^3*
                 ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                  (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
                PolyLog[3, m2/q2]) + 2*Log[q2/m2]*PolyLog[3, 1 - q2/m2] - 
              2*Log[q2/m2]*Zeta[3]) + 70200*(-Conjugate[PolyLog[2, 2, 
                 q2/m2]] + (3*Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])^2)/4 + 
              Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*(-1/6*Pi^2 - 
                ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]) + 
              Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*PolyLog[2, 1 - q2/m2] - 
              ((-I)*Pi + Log[-1 + q2/m2])*(((4*I)/3)*Pi^3*
                 ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                  (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
                PolyLog[3, m2/q2]) - Log[q2/m2]*PolyLog[3, 1 - q2/m2] + 
              Log[q2/m2]*Zeta[3]) + (102600*I)*Pi*(-Conjugate[PolyLog[2, 2, 
                 q2/m2]] + (3*Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])^2)/4 + 
              Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*(-1/6*Pi^2 - 
                ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]) + 
              Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*PolyLog[2, 1 - q2/m2] - 
              ((-I)*Pi + Log[-1 + q2/m2])*(((4*I)/3)*Pi^3*
                 ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                  (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
                PolyLog[3, m2/q2]) - Log[q2/m2]*PolyLog[3, 1 - q2/m2] + 
              Log[q2/m2]*Zeta[3]) - 31200*Pi^2*(-Conjugate[PolyLog[2, 2, 
                 q2/m2]] + (3*Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])^2)/4 + 
              Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*(-1/6*Pi^2 - 
                ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]) + 
              Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*PolyLog[2, 1 - q2/m2] - 
              ((-I)*Pi + Log[-1 + q2/m2])*(((4*I)/3)*Pi^3*
                 ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                  (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
                PolyLog[3, m2/q2]) - Log[q2/m2]*PolyLog[3, 1 - q2/m2] + 
              Log[q2/m2]*Zeta[3]) + (4920*I)*Pi^3*(-Conjugate[PolyLog[2, 2, 
                 q2/m2]] + (3*Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])^2)/4 + 
              Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*(-1/6*Pi^2 - 
                ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]) + 
              Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*PolyLog[2, 1 - q2/m2] - 
              ((-I)*Pi + Log[-1 + q2/m2])*(((4*I)/3)*Pi^3*
                 ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                  (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
                PolyLog[3, m2/q2]) - Log[q2/m2]*PolyLog[3, 1 - q2/m2] + 
              Log[q2/m2]*Zeta[3]) - 9360*Zeta[3]*(-Conjugate[PolyLog[2, 2, 
                 q2/m2]] + (3*Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])^2)/4 + 
              Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*(-1/6*Pi^2 - 
                ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]) + 
              Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*PolyLog[2, 1 - q2/m2] - 
              ((-I)*Pi + Log[-1 + q2/m2])*(((4*I)/3)*Pi^3*
                 ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                  (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
                PolyLog[3, m2/q2]) - Log[q2/m2]*PolyLog[3, 1 - q2/m2] + 
              Log[q2/m2]*Zeta[3]) - 61560*(-6*Conjugate[PolyLog[3, 2, 
                 q2/m2]] - HPL[{2, 3}, q2/m2] - 2*HPL[{3, 2}, q2/m2] + 
              2*Conjugate[PolyLog[2, 2, q2/m2]]*Log[q2/m2] - (Log[q2/m2]^3*
                ((-I)*Pi + Log[-1 + q2/m2])^2)/2 - (Log[q2/m2]^2*
                ((-I)*Pi + Log[-1 + q2/m2])*(-1/6*Pi^2 - 
                 ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]))/2 + 
              (Log[q2/m2]*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
                  PolyLog[2, m2/q2])^2)/2 - Log[q2/m2]^2*((-I)*Pi + 
                Log[-1 + q2/m2])*PolyLog[2, 1 - q2/m2] + 2*Log[q2/m2]*(
                (-I)*Pi + Log[-1 + q2/m2])*(((4*I)/3)*Pi^3*
                 ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                  (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
                PolyLog[3, m2/q2]) + Log[q2/m2]^2*PolyLog[3, 1 - q2/m2] - 
              3*((-I)*Pi + Log[-1 + q2/m2])*((-2*Pi^4*(-1/30 + 
                   (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2 - 
                   2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                   (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - 
                PolyLog[4, m2/q2]) - Log[q2/m2]^2*Zeta[3]) - 
            (81000*I)*Pi*(-6*Conjugate[PolyLog[3, 2, q2/m2]] - 
              HPL[{2, 3}, q2/m2] - 2*HPL[{3, 2}, q2/m2] + 2*Conjugate[
                PolyLog[2, 2, q2/m2]]*Log[q2/m2] - (Log[q2/m2]^3*
                ((-I)*Pi + Log[-1 + q2/m2])^2)/2 - (Log[q2/m2]^2*
                ((-I)*Pi + Log[-1 + q2/m2])*(-1/6*Pi^2 - 
                 ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]))/2 + 
              (Log[q2/m2]*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
                  PolyLog[2, m2/q2])^2)/2 - Log[q2/m2]^2*((-I)*Pi + 
                Log[-1 + q2/m2])*PolyLog[2, 1 - q2/m2] + 2*Log[q2/m2]*(
                (-I)*Pi + Log[-1 + q2/m2])*(((4*I)/3)*Pi^3*
                 ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                  (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
                PolyLog[3, m2/q2]) + Log[q2/m2]^2*PolyLog[3, 1 - q2/m2] - 
              3*((-I)*Pi + Log[-1 + q2/m2])*((-2*Pi^4*(-1/30 + 
                   (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2 - 
                   2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                   (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - 
                PolyLog[4, m2/q2]) - Log[q2/m2]^2*Zeta[3]) + 
            18840*Pi^2*(-6*Conjugate[PolyLog[3, 2, q2/m2]] - HPL[{2, 3}, q2/
                m2] - 2*HPL[{3, 2}, q2/m2] + 2*Conjugate[PolyLog[2, 2, 
                 q2/m2]]*Log[q2/m2] - (Log[q2/m2]^3*((-I)*Pi + 
                  Log[-1 + q2/m2])^2)/2 - (Log[q2/m2]^2*((-I)*Pi + 
                 Log[-1 + q2/m2])*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
                 PolyLog[2, m2/q2]))/2 + (Log[q2/m2]*(-1/6*Pi^2 - 
                  ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2])^2)/2 - 
              Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])*PolyLog[2, 
                1 - q2/m2] + 2*Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*(
                ((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                  (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
                PolyLog[3, m2/q2]) + Log[q2/m2]^2*PolyLog[3, 1 - q2/m2] - 
              3*((-I)*Pi + Log[-1 + q2/m2])*((-2*Pi^4*(-1/30 + 
                   (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2 - 
                   2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                   (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - 
                PolyLog[4, m2/q2]) - Log[q2/m2]^2*Zeta[3]) - 
            102600*(Conjugate[PolyLog[3, 2, q2/m2]] - Conjugate[PolyLog[2, 2, 
                 q2/m2]]*Log[q2/m2] + (Log[q2/m2]^3*((-I)*Pi + 
                  Log[-1 + q2/m2])^2)/3 + (Log[q2/m2]^2*((-I)*Pi + 
                 Log[-1 + q2/m2])*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
                 PolyLog[2, m2/q2]))/2 + (Log[q2/m2]^2*((-I)*Pi + 
                 Log[-1 + q2/m2])*PolyLog[2, 1 - q2/m2])/2 - 
              Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*(((4*I)/3)*Pi^3*
                 ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                  (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
                PolyLog[3, m2/q2]) - (Log[q2/m2]^2*PolyLog[3, 1 - q2/m2])/2 + 
              ((-I)*Pi + Log[-1 + q2/m2])*((-2*Pi^4*(-1/30 + 
                   (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2 - 
                   2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                   (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - 
                PolyLog[4, m2/q2]) + (Log[q2/m2]^2*Zeta[3])/2) - 
            (113400*I)*Pi*(Conjugate[PolyLog[3, 2, q2/m2]] - 
              Conjugate[PolyLog[2, 2, q2/m2]]*Log[q2/m2] + (Log[q2/m2]^3*
                ((-I)*Pi + Log[-1 + q2/m2])^2)/3 + (Log[q2/m2]^2*
                ((-I)*Pi + Log[-1 + q2/m2])*(-1/6*Pi^2 - 
                 ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]))/2 + 
              (Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])*PolyLog[2, 
                 1 - q2/m2])/2 - Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*(
                ((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                  (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
                PolyLog[3, m2/q2]) - (Log[q2/m2]^2*PolyLog[3, 1 - q2/m2])/2 + 
              ((-I)*Pi + Log[-1 + q2/m2])*((-2*Pi^4*(-1/30 + 
                   (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2 - 
                   2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                   (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - 
                PolyLog[4, m2/q2]) + (Log[q2/m2]^2*Zeta[3])/2) + 
            25680*Pi^2*(Conjugate[PolyLog[3, 2, q2/m2]] - Conjugate[
                PolyLog[2, 2, q2/m2]]*Log[q2/m2] + (Log[q2/m2]^3*
                ((-I)*Pi + Log[-1 + q2/m2])^2)/3 + (Log[q2/m2]^2*
                ((-I)*Pi + Log[-1 + q2/m2])*(-1/6*Pi^2 - 
                 ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]))/2 + 
              (Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])*PolyLog[2, 
                 1 - q2/m2])/2 - Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*(
                ((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                  (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
                PolyLog[3, m2/q2]) - (Log[q2/m2]^2*PolyLog[3, 1 - q2/m2])/2 + 
              ((-I)*Pi + Log[-1 + q2/m2])*((-2*Pi^4*(-1/30 + 
                   (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2 - 
                   2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                   (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - 
                PolyLog[4, m2/q2]) + (Log[q2/m2]^2*Zeta[3])/2) + 
            81000*(8*Conjugate[PolyLog[4, 2, q2/m2]] - 2*HPL[{2, 4}, q2/m2] + 
              3*HPL[{4, 2}, q2/m2] - 6*Conjugate[PolyLog[3, 2, q2/m2]]*Log[
                q2/m2] - HPL[{2, 3}, q2/m2]*Log[q2/m2] - 2*HPL[{3, 2}, q2/m2]*
               Log[q2/m2] + Conjugate[PolyLog[2, 2, q2/m2]]*Log[q2/m2]^2 - 
              (Log[q2/m2]^4*((-I)*Pi + Log[-1 + q2/m2])^2)/6 - 
              (Log[q2/m2]^3*((-I)*Pi + Log[-1 + q2/m2])*(-1/6*Pi^2 - 
                 ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]))/6 + 
              (Log[q2/m2]^2*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
                  PolyLog[2, m2/q2])^2)/4 - (Log[q2/m2]^3*((-I)*Pi + 
                 Log[-1 + q2/m2])*PolyLog[2, 1 - q2/m2])/3 + Log[q2/m2]^2*(
                (-I)*Pi + Log[-1 + q2/m2])*(((4*I)/3)*Pi^3*
                 ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                  (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
                PolyLog[3, m2/q2]) - 2*(((4*I)/3)*Pi^3*
                  ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                   (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                   (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
                 PolyLog[3, m2/q2])^2 + (Log[q2/m2]^3*PolyLog[3, 1 - q2/m2])/
               3 - 3*Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*(
                (-2*Pi^4*(-1/30 + (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^
                    2 - 2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                   (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - 
                PolyLog[4, m2/q2]) + 3*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/
                 2 - PolyLog[2, m2/q2])*((-2*Pi^4*(-1/30 + 
                   (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2 - 
                   2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                   (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - 
                PolyLog[4, m2/q2]) + 4*((-I)*Pi + Log[-1 + q2/m2])*(
                ((-4*I)/15)*Pi^5*((5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/
                       Pi)^3)/3 - (5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/
                       Pi)^4)/2 + (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^
                   5 + (-1/2 + ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/6) + 
                PolyLog[5, m2/q2]) - (Log[q2/m2]^3*Zeta[3])/3) + 
            (68040*I)*Pi*(8*Conjugate[PolyLog[4, 2, q2/m2]] - 
              2*HPL[{2, 4}, q2/m2] + 3*HPL[{4, 2}, q2/m2] - 6*Conjugate[
                PolyLog[3, 2, q2/m2]]*Log[q2/m2] - HPL[{2, 3}, q2/m2]*Log[
                q2/m2] - 2*HPL[{3, 2}, q2/m2]*Log[q2/m2] + Conjugate[
                PolyLog[2, 2, q2/m2]]*Log[q2/m2]^2 - (Log[q2/m2]^4*
                ((-I)*Pi + Log[-1 + q2/m2])^2)/6 - (Log[q2/m2]^3*
                ((-I)*Pi + Log[-1 + q2/m2])*(-1/6*Pi^2 - 
                 ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]))/6 + 
              (Log[q2/m2]^2*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
                  PolyLog[2, m2/q2])^2)/4 - (Log[q2/m2]^3*((-I)*Pi + 
                 Log[-1 + q2/m2])*PolyLog[2, 1 - q2/m2])/3 + Log[q2/m2]^2*(
                (-I)*Pi + Log[-1 + q2/m2])*(((4*I)/3)*Pi^3*
                 ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                  (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
                PolyLog[3, m2/q2]) - 2*(((4*I)/3)*Pi^3*
                  ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                   (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                   (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
                 PolyLog[3, m2/q2])^2 + (Log[q2/m2]^3*PolyLog[3, 1 - q2/m2])/
               3 - 3*Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*(
                (-2*Pi^4*(-1/30 + (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^
                    2 - 2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                   (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - 
                PolyLog[4, m2/q2]) + 3*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/
                 2 - PolyLog[2, m2/q2])*((-2*Pi^4*(-1/30 + 
                   (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2 - 
                   2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                   (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - 
                PolyLog[4, m2/q2]) + 4*((-I)*Pi + Log[-1 + q2/m2])*(
                ((-4*I)/15)*Pi^5*((5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/
                       Pi)^3)/3 - (5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/
                       Pi)^4)/2 + (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^
                   5 + (-1/2 + ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/6) + 
                PolyLog[5, m2/q2]) - (Log[q2/m2]^3*Zeta[3])/3) + 
            113400*(-Conjugate[PolyLog[4, 2, q2/m2]] + Conjugate[
                PolyLog[3, 2, q2/m2]]*Log[q2/m2] - (Conjugate[PolyLog[2, 2, 
                  q2/m2]]*Log[q2/m2]^2)/2 + (5*Log[q2/m2]^4*
                ((-I)*Pi + Log[-1 + q2/m2])^2)/48 + (Log[q2/m2]^3*
                ((-I)*Pi + Log[-1 + q2/m2])*(-1/6*Pi^2 - 
                 ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]))/6 + 
              (Log[q2/m2]^3*((-I)*Pi + Log[-1 + q2/m2])*PolyLog[2, 
                 1 - q2/m2])/6 - (Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])*
                (((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/
                    2 - (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                   (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
                 PolyLog[3, m2/q2]))/2 - (Log[q2/m2]^3*PolyLog[3, 1 - q2/m2])/
               6 + Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*(
                (-2*Pi^4*(-1/30 + (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^
                    2 - 2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                   (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - 
                PolyLog[4, m2/q2]) - ((-I)*Pi + Log[-1 + q2/m2])*(
                ((-4*I)/15)*Pi^5*((5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/
                       Pi)^3)/3 - (5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/
                       Pi)^4)/2 + (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^
                   5 + (-1/2 + ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/6) + 
                PolyLog[5, m2/q2]) + (Log[q2/m2]^3*Zeta[3])/6) + 
            (91800*I)*Pi*(-Conjugate[PolyLog[4, 2, q2/m2]] + 
              Conjugate[PolyLog[3, 2, q2/m2]]*Log[q2/m2] - 
              (Conjugate[PolyLog[2, 2, q2/m2]]*Log[q2/m2]^2)/2 + 
              (5*Log[q2/m2]^4*((-I)*Pi + Log[-1 + q2/m2])^2)/48 + 
              (Log[q2/m2]^3*((-I)*Pi + Log[-1 + q2/m2])*(-1/6*Pi^2 - 
                 ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]))/6 + 
              (Log[q2/m2]^3*((-I)*Pi + Log[-1 + q2/m2])*PolyLog[2, 
                 1 - q2/m2])/6 - (Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])*
                (((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/
                    2 - (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                   (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
                 PolyLog[3, m2/q2]))/2 - (Log[q2/m2]^3*PolyLog[3, 1 - q2/m2])/
               6 + Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*(
                (-2*Pi^4*(-1/30 + (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^
                    2 - 2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                   (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - 
                PolyLog[4, m2/q2]) - ((-I)*Pi + Log[-1 + q2/m2])*(
                ((-4*I)/15)*Pi^5*((5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/
                       Pi)^3)/3 - (5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/
                       Pi)^4)/2 + (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^
                   5 + (-1/2 + ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/6) + 
                PolyLog[5, m2/q2]) + (Log[q2/m2]^3*Zeta[3])/6) - 
            68040*(-10*Conjugate[PolyLog[5, 2, q2/m2]] - HPL[{2, 5}, q2/m2] - 
              2*HPL[{3, 4}, q2/m2] - 3*HPL[{4, 3}, q2/m2] - 4*HPL[{5, 2}, 
                q2/m2] + 8*Conjugate[PolyLog[4, 2, q2/m2]]*Log[q2/m2] - 
              2*HPL[{2, 4}, q2/m2]*Log[q2/m2] + 3*HPL[{4, 2}, q2/m2]*Log[
                q2/m2] - 3*Conjugate[PolyLog[3, 2, q2/m2]]*Log[q2/m2]^2 - 
              (HPL[{2, 3}, q2/m2]*Log[q2/m2]^2)/2 - HPL[{3, 2}, q2/m2]*
               Log[q2/m2]^2 + (Conjugate[PolyLog[2, 2, q2/m2]]*Log[q2/m2]^3)/
               3 - (Log[q2/m2]^5*((-I)*Pi + Log[-1 + q2/m2])^2)/24 - 
              (Log[q2/m2]^4*((-I)*Pi + Log[-1 + q2/m2])*(-1/6*Pi^2 - 
                 ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]))/24 + 
              (Log[q2/m2]^3*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
                  PolyLog[2, m2/q2])^2)/12 - (Log[q2/m2]^4*((-I)*Pi + 
                 Log[-1 + q2/m2])*PolyLog[2, 1 - q2/m2])/12 + 
              (Log[q2/m2]^3*((-I)*Pi + Log[-1 + q2/m2])*(((4*I)/3)*Pi^3*
                  ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                   (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                   (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
                 PolyLog[3, m2/q2]))/3 - 2*Log[q2/m2]*(((4*I)/3)*Pi^3*
                  ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                   (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                   (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
                 PolyLog[3, m2/q2])^2 + (Log[q2/m2]^4*PolyLog[3, 1 - q2/m2])/
               12 - (3*Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])*
                ((-2*Pi^4*(-1/30 + (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^
                     2 - 2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                    (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - 
                 PolyLog[4, m2/q2]))/2 + 3*Log[q2/m2]*(-1/6*Pi^2 - 
                ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2])*(
                (-2*Pi^4*(-1/30 + (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^
                    2 - 2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                   (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - 
                PolyLog[4, m2/q2]) + 4*Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*
               (((-4*I)/15)*Pi^5*((5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/
                       Pi)^3)/3 - (5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/
                       Pi)^4)/2 + (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^
                   5 + (-1/2 + ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/6) + 
                PolyLog[5, m2/q2]) - 5*((-I)*Pi + Log[-1 + q2/m2])*(
                (4*Pi^6*(1/42 - (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2/
                    2 + (5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4)/2 - 
                   3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^5 + 
                   (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^6))/45 - 
                PolyLog[6, m2/q2]) - (Log[q2/m2]^4*Zeta[3])/12) - 
            91800*(Conjugate[PolyLog[5, 2, q2/m2]] - Conjugate[PolyLog[4, 2, 
                 q2/m2]]*Log[q2/m2] + (Conjugate[PolyLog[3, 2, q2/m2]]*
                Log[q2/m2]^2)/2 - (Conjugate[PolyLog[2, 2, q2/m2]]*
                Log[q2/m2]^3)/6 + (Log[q2/m2]^5*((-I)*Pi + Log[-1 + q2/m2])^
                 2)/40 + (Log[q2/m2]^4*((-I)*Pi + Log[-1 + q2/m2])*
                (-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]))/
               24 + (Log[q2/m2]^4*((-I)*Pi + Log[-1 + q2/m2])*PolyLog[2, 
                 1 - q2/m2])/24 - (Log[q2/m2]^3*((-I)*Pi + Log[-1 + q2/m2])*
                (((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/
                    2 - (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                   (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
                 PolyLog[3, m2/q2]))/6 - (Log[q2/m2]^4*PolyLog[3, 1 - q2/m2])/
               24 + (Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])*
                ((-2*Pi^4*(-1/30 + (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^
                     2 - 2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                    (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - 
                 PolyLog[4, m2/q2]))/2 - Log[q2/m2]*((-I)*Pi + 
                Log[-1 + q2/m2])*(((-4*I)/15)*Pi^5*
                 ((5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3)/3 - 
                  (5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4)/2 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^5 + 
                  (-1/2 + ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/6) + 
                PolyLog[5, m2/q2]) + ((-I)*Pi + Log[-1 + q2/m2])*(
                (4*Pi^6*(1/42 - (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2/
                    2 + (5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4)/2 - 
                   3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^5 + 
                   (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^6))/45 - 
                PolyLog[6, m2/q2]) + (Log[q2/m2]^4*Zeta[3])/24) + 
            (47880*I)*Pi*(-1/90*Pi^4 - (Log[q2/m2]*((-I)*Pi + 
                  Log[-1 + q2/m2])^3)/2 - (((-I)*Pi + Log[-1 + q2/m2])^2*
                (-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]))/
               2 - (((-I)*Pi + Log[-1 + q2/m2])^2*PolyLog[2, 1 - q2/m2])/2 + 
              PolyLog[4, 1 - q2/m2] - ((-I)*Pi + Log[-1 + q2/m2])*Zeta[3]) - 
            16500*Pi^2*(-1/90*Pi^4 - (Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^
                 3)/2 - (((-I)*Pi + Log[-1 + q2/m2])^2*(-1/6*Pi^2 - 
                 ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]))/2 - 
              (((-I)*Pi + Log[-1 + q2/m2])^2*PolyLog[2, 1 - q2/m2])/2 + 
              PolyLog[4, 1 - q2/m2] - ((-I)*Pi + Log[-1 + q2/m2])*Zeta[3]) + 
            (3000*I)*Pi^3*(-1/90*Pi^4 - (Log[q2/m2]*((-I)*Pi + 
                  Log[-1 + q2/m2])^3)/2 - (((-I)*Pi + Log[-1 + q2/m2])^2*
                (-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]))/
               2 - (((-I)*Pi + Log[-1 + q2/m2])^2*PolyLog[2, 1 - q2/m2])/2 + 
              PolyLog[4, 1 - q2/m2] - ((-I)*Pi + Log[-1 + q2/m2])*Zeta[3]) - 
            2880*Zeta[3]*(-1/90*Pi^4 - (Log[q2/m2]*((-I)*Pi + 
                  Log[-1 + q2/m2])^3)/2 - (((-I)*Pi + Log[-1 + q2/m2])^2*
                (-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]))/
               2 - (((-I)*Pi + Log[-1 + q2/m2])^2*PolyLog[2, 1 - q2/m2])/2 + 
              PolyLog[4, 1 - q2/m2] - ((-I)*Pi + Log[-1 + q2/m2])*Zeta[3]) - 
            47880*(Conjugate[PolyLog[2, 3, q2/m2]] - (Pi^4*Log[q2/m2])/90 + 
              Conjugate[PolyLog[2, 2, q2/m2]]*((-I)*Pi + Log[-1 + q2/m2]) - 
              (5*Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])^3)/12 - 
              (Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^2*(-1/6*Pi^2 - 
                 ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]))/2 - 
              (Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^2*PolyLog[2, 
                 1 - q2/m2])/2 + (((-I)*Pi + Log[-1 + q2/m2])^2*
                (((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/
                    2 - (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                   (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
                 PolyLog[3, m2/q2]))/2 + Log[q2/m2]*PolyLog[4, 1 - q2/m2] - 
              Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*Zeta[3]) - 
            (63000*I)*Pi*(Conjugate[PolyLog[2, 3, q2/m2]] - (Pi^4*Log[q2/m2])/
               90 + Conjugate[PolyLog[2, 2, q2/m2]]*((-I)*Pi + 
                Log[-1 + q2/m2]) - (5*Log[q2/m2]^2*((-I)*Pi + 
                  Log[-1 + q2/m2])^3)/12 - (Log[q2/m2]*((-I)*Pi + 
                  Log[-1 + q2/m2])^2*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/
                  2 - PolyLog[2, m2/q2]))/2 - (Log[q2/m2]*
                ((-I)*Pi + Log[-1 + q2/m2])^2*PolyLog[2, 1 - q2/m2])/2 + 
              (((-I)*Pi + Log[-1 + q2/m2])^2*(((4*I)/3)*Pi^3*
                  ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                   (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                   (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
                 PolyLog[3, m2/q2]))/2 + Log[q2/m2]*PolyLog[4, 1 - q2/m2] - 
              Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*Zeta[3]) + 
            14640*Pi^2*(Conjugate[PolyLog[2, 3, q2/m2]] - (Pi^4*Log[q2/m2])/
               90 + Conjugate[PolyLog[2, 2, q2/m2]]*((-I)*Pi + 
                Log[-1 + q2/m2]) - (5*Log[q2/m2]^2*((-I)*Pi + 
                  Log[-1 + q2/m2])^3)/12 - (Log[q2/m2]*((-I)*Pi + 
                  Log[-1 + q2/m2])^2*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/
                  2 - PolyLog[2, m2/q2]))/2 - (Log[q2/m2]*
                ((-I)*Pi + Log[-1 + q2/m2])^2*PolyLog[2, 1 - q2/m2])/2 + 
              (((-I)*Pi + Log[-1 + q2/m2])^2*(((4*I)/3)*Pi^3*
                  ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                   (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                   (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
                 PolyLog[3, m2/q2]))/2 + Log[q2/m2]*PolyLog[4, 1 - q2/m2] - 
              Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*Zeta[3]) - 
            (34200*I)*Pi*(6*Conjugate[PolyLog[2, 3, q2/m2]] + 
              2*HPL[{2, 1, 2}, q2/m2] + 3*HPL[{2, 2, 1}, q2/m2] - 
              (Pi^4*Log[q2/m2])/30 + (((-I)*Pi + Log[-1 + q2/m2])*
                (-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2])^
                 2)/2 + (Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^2*
                PolyLog[2, 1 - q2/m2])/2 - 2*Log[q2/m2]*((-I)*Pi + 
                Log[-1 + q2/m2])*PolyLog[3, 1 - q2/m2] + 3*Log[q2/m2]*PolyLog[
                4, 1 - q2/m2] - Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*Zeta[
                3]) + 9060*Pi^2*(6*Conjugate[PolyLog[2, 3, q2/m2]] + 
              2*HPL[{2, 1, 2}, q2/m2] + 3*HPL[{2, 2, 1}, q2/m2] - 
              (Pi^4*Log[q2/m2])/30 + (((-I)*Pi + Log[-1 + q2/m2])*
                (-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2])^
                 2)/2 + (Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^2*
                PolyLog[2, 1 - q2/m2])/2 - 2*Log[q2/m2]*((-I)*Pi + 
                Log[-1 + q2/m2])*PolyLog[3, 1 - q2/m2] + 3*Log[q2/m2]*PolyLog[
                4, 1 - q2/m2] - Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*Zeta[
                3]) - (45000*I)*Pi*(-6*Conjugate[PolyLog[2, 3, q2/m2]] - 
              HPL[{2, 1, 2}, q2/m2] - 2*HPL[{2, 2, 1}, q2/m2] + 
              (Pi^4*Log[q2/m2])/30 - 2*Conjugate[PolyLog[2, 2, q2/m2]]*(
                (-I)*Pi + Log[-1 + q2/m2]) + (Log[q2/m2]^2*
                ((-I)*Pi + Log[-1 + q2/m2])^3)/2 + (Log[q2/m2]*
                ((-I)*Pi + Log[-1 + q2/m2])^2*(-1/6*Pi^2 - 
                 ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]))/2 - 
              (((-I)*Pi + Log[-1 + q2/m2])*(-1/6*Pi^2 - 
                  ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2])^2)/2 + 
              (Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^2*PolyLog[2, 
                 1 - q2/m2])/2 - ((-I)*Pi + Log[-1 + q2/m2])^2*(((4*I)/3)*
                 Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                  (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
                PolyLog[3, m2/q2]) + Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*
               PolyLog[3, 1 - q2/m2] - 3*Log[q2/m2]*PolyLog[4, 1 - q2/m2] + 
              2*Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*Zeta[3]) + 
            11940*Pi^2*(-6*Conjugate[PolyLog[2, 3, q2/m2]] - 
              HPL[{2, 1, 2}, q2/m2] - 2*HPL[{2, 2, 1}, q2/m2] + 
              (Pi^4*Log[q2/m2])/30 - 2*Conjugate[PolyLog[2, 2, q2/m2]]*(
                (-I)*Pi + Log[-1 + q2/m2]) + (Log[q2/m2]^2*
                ((-I)*Pi + Log[-1 + q2/m2])^3)/2 + (Log[q2/m2]*
                ((-I)*Pi + Log[-1 + q2/m2])^2*(-1/6*Pi^2 - 
                 ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]))/2 - 
              (((-I)*Pi + Log[-1 + q2/m2])*(-1/6*Pi^2 - 
                  ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2])^2)/2 + 
              (Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^2*PolyLog[2, 
                 1 - q2/m2])/2 - ((-I)*Pi + Log[-1 + q2/m2])^2*(((4*I)/3)*
                 Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                  (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
                PolyLog[3, m2/q2]) + Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*
               PolyLog[3, 1 - q2/m2] - 3*Log[q2/m2]*PolyLog[4, 1 - q2/m2] + 
              2*Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*Zeta[3]) + 
            63000*(-Conjugate[PolyLog[3, 3, q2/m2]] + Conjugate[PolyLog[2, 3, 
                 q2/m2]]*Log[q2/m2] - (Pi^4*Log[q2/m2]^2)/180 - 
              Conjugate[PolyLog[3, 2, q2/m2]]*((-I)*Pi + Log[-1 + q2/m2]) + 
              Conjugate[PolyLog[2, 2, q2/m2]]*Log[q2/m2]*((-I)*Pi + 
                Log[-1 + q2/m2]) - (7*Log[q2/m2]^3*((-I)*Pi + 
                  Log[-1 + q2/m2])^3)/36 - (Log[q2/m2]^2*((-I)*Pi + 
                  Log[-1 + q2/m2])^2*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/
                  2 - PolyLog[2, m2/q2]))/4 - (Log[q2/m2]^2*
                ((-I)*Pi + Log[-1 + q2/m2])^2*PolyLog[2, 1 - q2/m2])/4 + 
              (Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^2*(((4*I)/3)*Pi^3*
                  ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                   (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                   (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
                 PolyLog[3, m2/q2]))/2 - (((-I)*Pi + Log[-1 + q2/m2])^2*
                ((-2*Pi^4*(-1/30 + (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^
                     2 - 2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                    (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - 
                 PolyLog[4, m2/q2]))/2 + (Log[q2/m2]^2*PolyLog[4, 1 - q2/m2])/
               2 - (Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])*Zeta[3])/2) + 
            (52920*I)*Pi*(-Conjugate[PolyLog[3, 3, q2/m2]] + 
              Conjugate[PolyLog[2, 3, q2/m2]]*Log[q2/m2] - 
              (Pi^4*Log[q2/m2]^2)/180 - Conjugate[PolyLog[3, 2, q2/m2]]*(
                (-I)*Pi + Log[-1 + q2/m2]) + Conjugate[PolyLog[2, 2, q2/m2]]*
               Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2]) - (7*Log[q2/m2]^3*
                ((-I)*Pi + Log[-1 + q2/m2])^3)/36 - (Log[q2/m2]^2*
                ((-I)*Pi + Log[-1 + q2/m2])^2*(-1/6*Pi^2 - 
                 ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]))/4 - 
              (Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])^2*PolyLog[2, 
                 1 - q2/m2])/4 + (Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^2*
                (((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/
                    2 - (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                   (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
                 PolyLog[3, m2/q2]))/2 - (((-I)*Pi + Log[-1 + q2/m2])^2*
                ((-2*Pi^4*(-1/30 + (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^
                     2 - 2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                    (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - 
                 PolyLog[4, m2/q2]))/2 + (Log[q2/m2]^2*PolyLog[4, 1 - q2/m2])/
               2 - (Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])*Zeta[3])/2) - 
            52920*(Conjugate[PolyLog[4, 3, q2/m2]] - Conjugate[PolyLog[3, 3, 
                 q2/m2]]*Log[q2/m2] + (Conjugate[PolyLog[2, 3, q2/m2]]*
                Log[q2/m2]^2)/2 - (Pi^4*Log[q2/m2]^3)/540 + 
              Conjugate[PolyLog[4, 2, q2/m2]]*((-I)*Pi + Log[-1 + q2/m2]) - 
              Conjugate[PolyLog[3, 2, q2/m2]]*Log[q2/m2]*((-I)*Pi + 
                Log[-1 + q2/m2]) + (Conjugate[PolyLog[2, 2, q2/m2]]*
                Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2]))/2 - 
              (Log[q2/m2]^4*((-I)*Pi + Log[-1 + q2/m2])^3)/16 - 
              (Log[q2/m2]^3*((-I)*Pi + Log[-1 + q2/m2])^2*(-1/6*Pi^2 - 
                 ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]))/12 - 
              (Log[q2/m2]^3*((-I)*Pi + Log[-1 + q2/m2])^2*PolyLog[2, 
                 1 - q2/m2])/12 + (Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])^2*
                (((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/
                    2 - (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                   (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
                 PolyLog[3, m2/q2]))/4 - (Log[q2/m2]*((-I)*Pi + 
                  Log[-1 + q2/m2])^2*((-2*Pi^4*(-1/30 + (1/2 - 
                      ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2 - 
                    2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                    (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - 
                 PolyLog[4, m2/q2]))/2 + (Log[q2/m2]^3*PolyLog[4, 1 - q2/m2])/
               6 + (((-I)*Pi + Log[-1 + q2/m2])^2*(((-4*I)/15)*Pi^5*
                  ((5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3)/3 - 
                   (5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4)/2 + 
                   (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^5 + 
                   (-1/2 + ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/6) + 
                 PolyLog[5, m2/q2]))/2 - (Log[q2/m2]^3*((-I)*Pi + 
                 Log[-1 + q2/m2])*Zeta[3])/6) + (24120*I)*Pi*
             (9*Conjugate[PolyLog[3, 3, q2/m2]] + 11*HPL[{2, 1, 3}, q2/m2] - 
              3*HPL[{2, 3, 1}, q2/m2] - 3*HPL[{3, 1, 2}, q2/m2] - 
              3*Conjugate[PolyLog[2, 3, q2/m2]]*Log[q2/m2] - HPL[{2, 2, 1}, 
                q2/m2]*Log[q2/m2] + 3*Conjugate[PolyLog[3, 2, q2/m2]]*(
                (-I)*Pi + Log[-1 + q2/m2]) + HPL[{3, 2}, q2/m2]*((-I)*Pi + 
                Log[-1 + q2/m2]) - Conjugate[PolyLog[2, 2, q2/m2]]*Log[q2/m2]*
               ((-I)*Pi + Log[-1 + q2/m2]) + 3*Conjugate[PolyLog[2, 2, 
                 q2/m2]]*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
                PolyLog[2, m2/q2]) + 2*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/
                  2 - PolyLog[2, m2/q2])^3 - (11*Log[q2/m2]*
                ((-I)*Pi + Log[-1 + q2/m2])^2*(((4*I)/3)*Pi^3*
                  ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                   (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                   (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
                 PolyLog[3, m2/q2]))/2 - 11*((-I)*Pi + Log[-1 + q2/m2])*
               PolyLog[2, 1 - q2/m2]*(((4*I)/3)*Pi^3*
                 ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                  (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
                PolyLog[3, m2/q2]) + 11*(((4*I)/3)*Pi^3*
                 ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                  (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
                PolyLog[3, m2/q2])*PolyLog[3, 1 - q2/m2] - 
              11*(((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/
                   2 - (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
                PolyLog[3, m2/q2])*Zeta[3]) + 
            45000*(9*Conjugate[PolyLog[3, 3, q2/m2]] + 9*HPL[{2, 1, 3}, 
                q2/m2] - 2*HPL[{2, 3, 1}, q2/m2] - 2*HPL[{3, 1, 2}, q2/m2] - 
              6*Conjugate[PolyLog[2, 3, q2/m2]]*Log[q2/m2] - HPL[{2, 1, 2}, 
                q2/m2]*Log[q2/m2] - 2*HPL[{2, 2, 1}, q2/m2]*Log[q2/m2] + 
              (Pi^4*Log[q2/m2]^2)/60 + 6*Conjugate[PolyLog[3, 2, q2/m2]]*(
                (-I)*Pi + Log[-1 + q2/m2]) + HPL[{2, 3}, q2/m2]*((-I)*Pi + 
                Log[-1 + q2/m2]) + 2*HPL[{3, 2}, q2/m2]*((-I)*Pi + 
                Log[-1 + q2/m2]) - 2*Conjugate[PolyLog[2, 2, q2/m2]]*Log[
                q2/m2]*((-I)*Pi + Log[-1 + q2/m2]) + (Log[q2/m2]^3*
                ((-I)*Pi + Log[-1 + q2/m2])^3)/4 + 2*Conjugate[PolyLog[2, 2, 
                 q2/m2]]*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
                PolyLog[2, m2/q2]) + (Log[q2/m2]^2*((-I)*Pi + 
                  Log[-1 + q2/m2])^2*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/
                  2 - PolyLog[2, m2/q2]))/4 - (Log[q2/m2]*((-I)*Pi + 
                 Log[-1 + q2/m2])*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
                  PolyLog[2, m2/q2])^2)/2 + (3*(-1/6*Pi^2 - 
                  ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2])^3)/2 + 
              (Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])^2*PolyLog[2, 
                 1 - q2/m2])/4 - 5*Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^2*(
                ((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                  (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
                PolyLog[3, m2/q2]) - 8*((-I)*Pi + Log[-1 + q2/m2])*PolyLog[2, 
                1 - q2/m2]*(((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + 
                       Log[q2/m2]))/Pi)/2 - (3*(1/2 - ((I/2)*((-I)*Pi + 
                         Log[q2/m2]))/Pi)^2)/2 + (1/2 - ((I/2)*((-I)*Pi + 
                       Log[q2/m2]))/Pi)^3) + PolyLog[3, m2/q2]) + 
              (Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])*PolyLog[3, 
                 1 - q2/m2])/2 + 8*(((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + 
                       Log[q2/m2]))/Pi)/2 - (3*(1/2 - ((I/2)*((-I)*Pi + 
                         Log[q2/m2]))/Pi)^2)/2 + (1/2 - ((I/2)*((-I)*Pi + 
                       Log[q2/m2]))/Pi)^3) + PolyLog[3, m2/q2])*PolyLog[3, 
                1 - q2/m2] + (3*((-I)*Pi + Log[-1 + q2/m2])^2*
                ((-2*Pi^4*(-1/30 + (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^
                     2 - 2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                    (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - 
                 PolyLog[4, m2/q2]))/2 - (3*Log[q2/m2]^2*PolyLog[4, 
                 1 - q2/m2])/2 + Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])*
               Zeta[3] - 8*(((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + 
                       Log[q2/m2]))/Pi)/2 - (3*(1/2 - ((I/2)*((-I)*Pi + 
                         Log[q2/m2]))/Pi)^2)/2 + (1/2 - ((I/2)*((-I)*Pi + 
                       Log[q2/m2]))/Pi)^3) + PolyLog[3, m2/q2])*Zeta[3]) + 
            (45000*I)*Pi*(9*Conjugate[PolyLog[3, 3, q2/m2]] + 
              9*HPL[{2, 1, 3}, q2/m2] - 2*HPL[{2, 3, 1}, q2/m2] - 
              2*HPL[{3, 1, 2}, q2/m2] - 6*Conjugate[PolyLog[2, 3, q2/m2]]*Log[
                q2/m2] - HPL[{2, 1, 2}, q2/m2]*Log[q2/m2] - 2*HPL[{2, 2, 1}, 
                q2/m2]*Log[q2/m2] + (Pi^4*Log[q2/m2]^2)/60 + 
              6*Conjugate[PolyLog[3, 2, q2/m2]]*((-I)*Pi + Log[-1 + q2/m2]) + 
              HPL[{2, 3}, q2/m2]*((-I)*Pi + Log[-1 + q2/m2]) + 
              2*HPL[{3, 2}, q2/m2]*((-I)*Pi + Log[-1 + q2/m2]) - 
              2*Conjugate[PolyLog[2, 2, q2/m2]]*Log[q2/m2]*((-I)*Pi + 
                Log[-1 + q2/m2]) + (Log[q2/m2]^3*((-I)*Pi + Log[-1 + q2/m2])^
                 3)/4 + 2*Conjugate[PolyLog[2, 2, q2/m2]]*(-1/6*Pi^2 - 
                ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]) + 
              (Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])^2*(-1/6*Pi^2 - 
                 ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]))/4 - 
              (Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*(-1/6*Pi^2 - 
                  ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2])^2)/2 + 
              (3*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2])^
                 3)/2 + (Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])^2*
                PolyLog[2, 1 - q2/m2])/4 - 5*Log[q2/m2]*((-I)*Pi + 
                 Log[-1 + q2/m2])^2*(((4*I)/3)*Pi^3*
                 ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                  (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
                PolyLog[3, m2/q2]) - 8*((-I)*Pi + Log[-1 + q2/m2])*PolyLog[2, 
                1 - q2/m2]*(((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + 
                       Log[q2/m2]))/Pi)/2 - (3*(1/2 - ((I/2)*((-I)*Pi + 
                         Log[q2/m2]))/Pi)^2)/2 + (1/2 - ((I/2)*((-I)*Pi + 
                       Log[q2/m2]))/Pi)^3) + PolyLog[3, m2/q2]) + 
              (Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])*PolyLog[3, 
                 1 - q2/m2])/2 + 8*(((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + 
                       Log[q2/m2]))/Pi)/2 - (3*(1/2 - ((I/2)*((-I)*Pi + 
                         Log[q2/m2]))/Pi)^2)/2 + (1/2 - ((I/2)*((-I)*Pi + 
                       Log[q2/m2]))/Pi)^3) + PolyLog[3, m2/q2])*PolyLog[3, 
                1 - q2/m2] + (3*((-I)*Pi + Log[-1 + q2/m2])^2*
                ((-2*Pi^4*(-1/30 + (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^
                     2 - 2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                    (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - 
                 PolyLog[4, m2/q2]))/2 - (3*Log[q2/m2]^2*PolyLog[4, 
                 1 - q2/m2])/2 + Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])*
               Zeta[3] - 8*(((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + 
                       Log[q2/m2]))/Pi)/2 - (3*(1/2 - ((I/2)*((-I)*Pi + 
                         Log[q2/m2]))/Pi)^2)/2 + (1/2 - ((I/2)*((-I)*Pi + 
                       Log[q2/m2]))/Pi)^3) + PolyLog[3, m2/q2])*Zeta[3]) + 
            (34920*I)*Pi*(-9*Conjugate[PolyLog[3, 3, q2/m2]] - 
              12*HPL[{2, 1, 3}, q2/m2] + 2*HPL[{2, 3, 1}, q2/m2] + 
              3*HPL[{3, 1, 2}, q2/m2] + 3*Conjugate[PolyLog[2, 3, q2/m2]]*Log[
                q2/m2] + HPL[{2, 1, 2}, q2/m2]*Log[q2/m2] + 2*HPL[{2, 2, 1}, 
                q2/m2]*Log[q2/m2] - 6*Conjugate[PolyLog[3, 2, q2/m2]]*(
                (-I)*Pi + Log[-1 + q2/m2]) - 2*HPL[{2, 3}, q2/m2]*((-I)*Pi + 
                Log[-1 + q2/m2]) - 3*HPL[{3, 2}, q2/m2]*((-I)*Pi + 
                Log[-1 + q2/m2]) - 2*Conjugate[PolyLog[2, 2, q2/m2]]*(
                -1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]) + 
              (Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*(-1/6*Pi^2 - 
                  ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2])^2)/2 - 
              2*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2])^
                3 + (11*Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^2*
                (((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/
                    2 - (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                   (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
                 PolyLog[3, m2/q2]))/2 + 10*((-I)*Pi + Log[-1 + q2/m2])*
               PolyLog[2, 1 - q2/m2]*(((4*I)/3)*Pi^3*
                 ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                  (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
                PolyLog[3, m2/q2]) - 10*(((4*I)/3)*Pi^3*
                 ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                  (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
                PolyLog[3, m2/q2])*PolyLog[3, 1 - q2/m2] - 
              (3*((-I)*Pi + Log[-1 + q2/m2])^2*((-2*Pi^4*(-1/30 + 
                    (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2 - 
                    2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                    (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - 
                 PolyLog[4, m2/q2]))/2 + 10*(((4*I)/3)*Pi^3*
                 ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                  (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
                PolyLog[3, m2/q2])*Zeta[3]) + 
            34200*(-9*Conjugate[PolyLog[3, 3, q2/m2]] - 12*HPL[{2, 1, 3}, 
                q2/m2] + 3*HPL[{2, 3, 1}, q2/m2] + 2*HPL[{3, 1, 2}, q2/m2] + 
              6*Conjugate[PolyLog[2, 3, q2/m2]]*Log[q2/m2] + 2*HPL[{2, 1, 2}, 
                q2/m2]*Log[q2/m2] + 3*HPL[{2, 2, 1}, q2/m2]*Log[q2/m2] - 
              (Pi^4*Log[q2/m2]^2)/60 - 3*Conjugate[PolyLog[3, 2, q2/m2]]*(
                (-I)*Pi + Log[-1 + q2/m2]) - HPL[{2, 3}, q2/m2]*((-I)*Pi + 
                Log[-1 + q2/m2]) - 2*HPL[{3, 2}, q2/m2]*((-I)*Pi + 
                Log[-1 + q2/m2]) - 2*Conjugate[PolyLog[2, 2, q2/m2]]*(
                -1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]) + 
              (Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*(-1/6*Pi^2 - 
                  ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2])^2)/2 - 
              2*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2])^
                3 + (Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])^2*PolyLog[2, 
                 1 - q2/m2])/4 + 5*Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^2*(
                ((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                  (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
                PolyLog[3, m2/q2]) + 10*((-I)*Pi + Log[-1 + q2/m2])*PolyLog[
                2, 1 - q2/m2]*(((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + 
                       Log[q2/m2]))/Pi)/2 - (3*(1/2 - ((I/2)*((-I)*Pi + 
                         Log[q2/m2]))/Pi)^2)/2 + (1/2 - ((I/2)*((-I)*Pi + 
                       Log[q2/m2]))/Pi)^3) + PolyLog[3, m2/q2]) - 
              Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])*PolyLog[3, 
                1 - q2/m2] - 10*(((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + 
                       Log[q2/m2]))/Pi)/2 - (3*(1/2 - ((I/2)*((-I)*Pi + 
                         Log[q2/m2]))/Pi)^2)/2 + (1/2 - ((I/2)*((-I)*Pi + 
                       Log[q2/m2]))/Pi)^3) + PolyLog[3, m2/q2])*PolyLog[3, 
                1 - q2/m2] + (3*Log[q2/m2]^2*PolyLog[4, 1 - q2/m2])/2 - 
              (Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])*Zeta[3])/2 + 
              10*(((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/
                   2 - (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
                PolyLog[3, m2/q2])*Zeta[3]) + (34200*I)*Pi*
             (-9*Conjugate[PolyLog[3, 3, q2/m2]] - 12*HPL[{2, 1, 3}, q2/m2] + 
              3*HPL[{2, 3, 1}, q2/m2] + 2*HPL[{3, 1, 2}, q2/m2] + 
              6*Conjugate[PolyLog[2, 3, q2/m2]]*Log[q2/m2] + 2*HPL[{2, 1, 2}, 
                q2/m2]*Log[q2/m2] + 3*HPL[{2, 2, 1}, q2/m2]*Log[q2/m2] - 
              (Pi^4*Log[q2/m2]^2)/60 - 3*Conjugate[PolyLog[3, 2, q2/m2]]*(
                (-I)*Pi + Log[-1 + q2/m2]) - HPL[{2, 3}, q2/m2]*((-I)*Pi + 
                Log[-1 + q2/m2]) - 2*HPL[{3, 2}, q2/m2]*((-I)*Pi + 
                Log[-1 + q2/m2]) - 2*Conjugate[PolyLog[2, 2, q2/m2]]*(
                -1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]) + 
              (Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*(-1/6*Pi^2 - 
                  ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2])^2)/2 - 
              2*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2])^
                3 + (Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])^2*PolyLog[2, 
                 1 - q2/m2])/4 + 5*Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^2*(
                ((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                  (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
                PolyLog[3, m2/q2]) + 10*((-I)*Pi + Log[-1 + q2/m2])*PolyLog[
                2, 1 - q2/m2]*(((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + 
                       Log[q2/m2]))/Pi)/2 - (3*(1/2 - ((I/2)*((-I)*Pi + 
                         Log[q2/m2]))/Pi)^2)/2 + (1/2 - ((I/2)*((-I)*Pi + 
                       Log[q2/m2]))/Pi)^3) + PolyLog[3, m2/q2]) - 
              Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])*PolyLog[3, 
                1 - q2/m2] - 10*(((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + 
                       Log[q2/m2]))/Pi)/2 - (3*(1/2 - ((I/2)*((-I)*Pi + 
                         Log[q2/m2]))/Pi)^2)/2 + (1/2 - ((I/2)*((-I)*Pi + 
                       Log[q2/m2]))/Pi)^3) + PolyLog[3, m2/q2])*PolyLog[3, 
                1 - q2/m2] + (3*Log[q2/m2]^2*PolyLog[4, 1 - q2/m2])/2 - 
              (Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])*Zeta[3])/2 + 
              10*(((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/
                   2 - (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
                PolyLog[3, m2/q2])*Zeta[3]) - 
            24120*(-18*Conjugate[PolyLog[4, 3, q2/m2]] - HPL[{2, 2, 3}, q2/
                m2] - 2*HPL[{2, 3, 2}, q2/m2] - 3*HPL[{2, 4, 1}, q2/m2] - 
              2*HPL[{3, 1, 3}, q2/m2] - 4*HPL[{3, 2, 2}, q2/m2] - 
              7*HPL[{3, 3, 1}, q2/m2] - 6*HPL[{4, 1, 2}, q2/m2] - 
              12*HPL[{4, 2, 1}, q2/m2] + 9*Conjugate[PolyLog[3, 3, q2/m2]]*
               Log[q2/m2] + 11*HPL[{2, 1, 3}, q2/m2]*Log[q2/m2] - 
              3*HPL[{2, 3, 1}, q2/m2]*Log[q2/m2] - 3*HPL[{3, 1, 2}, q2/m2]*
               Log[q2/m2] - (3*Conjugate[PolyLog[2, 3, q2/m2]]*Log[q2/m2]^2)/
               2 - (HPL[{2, 2, 1}, q2/m2]*Log[q2/m2]^2)/2 - 6*Conjugate[
                PolyLog[4, 2, q2/m2]]*((-I)*Pi + Log[-1 + q2/m2]) + 
              (3*HPL[{2, 4}, q2/m2]*((-I)*Pi + Log[-1 + q2/m2]))/2 - 
              3*HPL[{4, 2}, q2/m2]*((-I)*Pi + Log[-1 + q2/m2]) + 
              3*Conjugate[PolyLog[3, 2, q2/m2]]*Log[q2/m2]*((-I)*Pi + 
                Log[-1 + q2/m2]) + HPL[{3, 2}, q2/m2]*Log[q2/m2]*((-I)*Pi + 
                Log[-1 + q2/m2]) - (Conjugate[PolyLog[2, 2, q2/m2]]*
                Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2]))/2 + 
              3*Conjugate[PolyLog[2, 2, q2/m2]]*Log[q2/m2]*(-1/6*Pi^2 - 
                ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]) + 
              2*Log[q2/m2]*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
                 PolyLog[2, m2/q2])^3 - (11*Log[q2/m2]^2*((-I)*Pi + 
                  Log[-1 + q2/m2])^2*(((4*I)/3)*Pi^3*
                  ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                   (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                   (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
                 PolyLog[3, m2/q2]))/2 - 11*Log[q2/m2]*((-I)*Pi + 
                Log[-1 + q2/m2])*PolyLog[2, 1 - q2/m2]*(((4*I)/3)*Pi^3*
                 ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                  (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
                PolyLog[3, m2/q2]) + ((-I)*Pi + Log[-1 + q2/m2])*
               (((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                   (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                   (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
                 PolyLog[3, m2/q2])^2 + 11*Log[q2/m2]*(((4*I)/3)*Pi^3*
                 ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                  (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
                PolyLog[3, m2/q2])*PolyLog[3, 1 - q2/m2] - 
              (3*((-I)*Pi + Log[-1 + q2/m2])*(-1/6*Pi^2 - 
                 ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2])*
                ((-2*Pi^4*(-1/30 + (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^
                     2 - 2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                    (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - 
                 PolyLog[4, m2/q2]))/2 - 11*Log[q2/m2]*(((4*I)/3)*Pi^3*
                 ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                  (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
                PolyLog[3, m2/q2])*Zeta[3]) - 
            45000*(-12*Conjugate[PolyLog[4, 3, q2/m2]] - HPL[{2, 1, 4}, q2/
                m2] - HPL[{2, 2, 3}, q2/m2] - HPL[{2, 3, 2}, q2/m2] - 
              2*HPL[{2, 4, 1}, q2/m2] - 2*HPL[{3, 1, 3}, q2/m2] - 
              2*HPL[{3, 2, 2}, q2/m2] - 4*HPL[{3, 3, 1}, q2/m2] - 
              3*HPL[{4, 1, 2}, q2/m2] - 6*HPL[{4, 2, 1}, q2/m2] + 
              9*Conjugate[PolyLog[3, 3, q2/m2]]*Log[q2/m2] + 9*HPL[{2, 1, 3}, 
                q2/m2]*Log[q2/m2] - 2*HPL[{2, 3, 1}, q2/m2]*Log[q2/m2] - 
              2*HPL[{3, 1, 2}, q2/m2]*Log[q2/m2] - 3*Conjugate[PolyLog[2, 3, 
                 q2/m2]]*Log[q2/m2]^2 - (HPL[{2, 1, 2}, q2/m2]*Log[q2/m2]^2)/
               2 - HPL[{2, 2, 1}, q2/m2]*Log[q2/m2]^2 + (Pi^4*Log[q2/m2]^3)/
               180 - 8*Conjugate[PolyLog[4, 2, q2/m2]]*((-I)*Pi + 
                Log[-1 + q2/m2]) + 2*HPL[{2, 4}, q2/m2]*((-I)*Pi + 
                Log[-1 + q2/m2]) - 3*HPL[{4, 2}, q2/m2]*((-I)*Pi + 
                Log[-1 + q2/m2]) + 6*Conjugate[PolyLog[3, 2, q2/m2]]*Log[
                q2/m2]*((-I)*Pi + Log[-1 + q2/m2]) + HPL[{2, 3}, q2/m2]*Log[
                q2/m2]*((-I)*Pi + Log[-1 + q2/m2]) + 2*HPL[{3, 2}, q2/m2]*Log[
                q2/m2]*((-I)*Pi + Log[-1 + q2/m2]) - Conjugate[PolyLog[2, 2, 
                 q2/m2]]*Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2]) + 
              (Log[q2/m2]^4*((-I)*Pi + Log[-1 + q2/m2])^3)/12 + 
              2*Conjugate[PolyLog[2, 2, q2/m2]]*Log[q2/m2]*(-1/6*Pi^2 - 
                ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]) + 
              (Log[q2/m2]^3*((-I)*Pi + Log[-1 + q2/m2])^2*(-1/6*Pi^2 - 
                 ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]))/12 - 
              (Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])*(-1/6*Pi^2 - 
                  ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2])^2)/4 + 
              (3*Log[q2/m2]*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
                  PolyLog[2, m2/q2])^3)/2 + (Log[q2/m2]^3*
                ((-I)*Pi + Log[-1 + q2/m2])^2*PolyLog[2, 1 - q2/m2])/12 - 
              (9*Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])^2*
                (((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/
                    2 - (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                   (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
                 PolyLog[3, m2/q2]))/2 - 8*Log[q2/m2]*((-I)*Pi + 
                Log[-1 + q2/m2])*PolyLog[2, 1 - q2/m2]*(((4*I)/3)*Pi^3*
                 ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                  (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
                PolyLog[3, m2/q2]) + 2*((-I)*Pi + Log[-1 + q2/m2])*
               (((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                   (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                   (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
                 PolyLog[3, m2/q2])^2 + (Log[q2/m2]^3*((-I)*Pi + 
                 Log[-1 + q2/m2])*PolyLog[3, 1 - q2/m2])/6 + 8*Log[q2/m2]*(
                ((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                  (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
                PolyLog[3, m2/q2])*PolyLog[3, 1 - q2/m2] + (3*Log[q2/m2]*
                ((-I)*Pi + Log[-1 + q2/m2])^2*((-2*Pi^4*(-1/30 + 
                    (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2 - 
                    2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                    (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - 
                 PolyLog[4, m2/q2]))/2 - 3*((-I)*Pi + Log[-1 + q2/m2])*(
                -1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2])*(
                (-2*Pi^4*(-1/30 + (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^
                    2 - 2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                   (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - 
                PolyLog[4, m2/q2]) - (Log[q2/m2]^3*PolyLog[4, 1 - q2/m2])/2 - 
              2*((-I)*Pi + Log[-1 + q2/m2])^2*(((-4*I)/15)*Pi^5*
                 ((5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3)/3 - 
                  (5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4)/2 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^5 + 
                  (-1/2 + ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/6) + 
                PolyLog[5, m2/q2]) + (Log[q2/m2]^3*((-I)*Pi + 
                 Log[-1 + q2/m2])*Zeta[3])/3 - 8*Log[q2/m2]*(((4*I)/3)*Pi^3*
                 ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                  (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
                PolyLog[3, m2/q2])*Zeta[3]) - 
            34920*(18*Conjugate[PolyLog[4, 3, q2/m2]] + 3*HPL[{2, 1, 4}, 
                q2/m2] + 3*HPL[{2, 2, 3}, q2/m2] + 3*HPL[{2, 3, 2}, q2/m2] + 
              6*HPL[{2, 4, 1}, q2/m2] + 5*HPL[{3, 1, 3}, q2/m2] + 
              5*HPL[{3, 2, 2}, q2/m2] + 10*HPL[{3, 3, 1}, q2/m2] + 
              6*HPL[{4, 1, 2}, q2/m2] + 12*HPL[{4, 2, 1}, q2/m2] - 
              9*Conjugate[PolyLog[3, 3, q2/m2]]*Log[q2/m2] - 
              12*HPL[{2, 1, 3}, q2/m2]*Log[q2/m2] + 2*HPL[{2, 3, 1}, q2/m2]*
               Log[q2/m2] + 3*HPL[{3, 1, 2}, q2/m2]*Log[q2/m2] + 
              (3*Conjugate[PolyLog[2, 3, q2/m2]]*Log[q2/m2]^2)/2 + 
              (HPL[{2, 1, 2}, q2/m2]*Log[q2/m2]^2)/2 + HPL[{2, 2, 1}, q2/m2]*
               Log[q2/m2]^2 + 12*Conjugate[PolyLog[4, 2, q2/m2]]*((-I)*Pi + 
                Log[-1 + q2/m2]) - (9*HPL[{2, 4}, q2/m2]*((-I)*Pi + 
                 Log[-1 + q2/m2]))/2 + 6*HPL[{4, 2}, q2/m2]*((-I)*Pi + 
                Log[-1 + q2/m2]) - 6*Conjugate[PolyLog[3, 2, q2/m2]]*Log[
                q2/m2]*((-I)*Pi + Log[-1 + q2/m2]) - 2*HPL[{2, 3}, q2/m2]*Log[
                q2/m2]*((-I)*Pi + Log[-1 + q2/m2]) - 3*HPL[{3, 2}, q2/m2]*Log[
                q2/m2]*((-I)*Pi + Log[-1 + q2/m2]) - 2*Conjugate[
                PolyLog[2, 2, q2/m2]]*Log[q2/m2]*(-1/6*Pi^2 - 
                ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]) + 
              (Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])*(-1/6*Pi^2 - 
                  ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2])^2)/4 - 
              2*Log[q2/m2]*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
                 PolyLog[2, m2/q2])^3 + (21*Log[q2/m2]^2*((-I)*Pi + 
                  Log[-1 + q2/m2])^2*(((4*I)/3)*Pi^3*
                  ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                   (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                   (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
                 PolyLog[3, m2/q2]))/4 + 10*Log[q2/m2]*((-I)*Pi + 
                Log[-1 + q2/m2])*PolyLog[2, 1 - q2/m2]*(((4*I)/3)*Pi^3*
                 ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                  (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
                PolyLog[3, m2/q2]) - 5*((-I)*Pi + Log[-1 + q2/m2])*
               (((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                   (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                   (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
                 PolyLog[3, m2/q2])^2 - 10*Log[q2/m2]*(((4*I)/3)*Pi^3*
                 ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                  (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
                PolyLog[3, m2/q2])*PolyLog[3, 1 - q2/m2] - (3*Log[q2/m2]*
                ((-I)*Pi + Log[-1 + q2/m2])^2*((-2*Pi^4*(-1/30 + 
                    (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2 - 
                    2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                    (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - 
                 PolyLog[4, m2/q2]))/2 + (15*((-I)*Pi + Log[-1 + q2/m2])*
                (-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2])*
                ((-2*Pi^4*(-1/30 + (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^
                     2 - 2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                    (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - 
                 PolyLog[4, m2/q2]))/2 + 3*((-I)*Pi + Log[-1 + q2/m2])^2*(
                ((-4*I)/15)*Pi^5*((5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/
                       Pi)^3)/3 - (5*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/
                       Pi)^4)/2 + (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^
                   5 + (-1/2 + ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/6) + 
                PolyLog[5, m2/q2]) + 10*Log[q2/m2]*(((4*I)/3)*Pi^3*
                 ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                  (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
                PolyLog[3, m2/q2])*Zeta[3]) - 
            34200*(12*Conjugate[PolyLog[4, 3, q2/m2]] + 2*HPL[{2, 1, 4}, 
                q2/m2] + 2*HPL[{2, 2, 3}, q2/m2] + 2*HPL[{2, 3, 2}, q2/m2] + 
              3*HPL[{2, 4, 1}, q2/m2] + 4*HPL[{3, 1, 3}, q2/m2] + 
              4*HPL[{3, 2, 2}, q2/m2] + 6*HPL[{3, 3, 1}, q2/m2] + 
              6*HPL[{4, 1, 2}, q2/m2] + 9*HPL[{4, 2, 1}, q2/m2] - 
              9*Conjugate[PolyLog[3, 3, q2/m2]]*Log[q2/m2] - 
              12*HPL[{2, 1, 3}, q2/m2]*Log[q2/m2] + 3*HPL[{2, 3, 1}, q2/m2]*
               Log[q2/m2] + 2*HPL[{3, 1, 2}, q2/m2]*Log[q2/m2] + 
              3*Conjugate[PolyLog[2, 3, q2/m2]]*Log[q2/m2]^2 + 
              HPL[{2, 1, 2}, q2/m2]*Log[q2/m2]^2 + (3*HPL[{2, 2, 1}, q2/m2]*
                Log[q2/m2]^2)/2 - (Pi^4*Log[q2/m2]^3)/180 + 4*Conjugate[
                PolyLog[4, 2, q2/m2]]*((-I)*Pi + Log[-1 + q2/m2]) - 
              2*HPL[{2, 4}, q2/m2]*((-I)*Pi + Log[-1 + q2/m2]) + 
              3*HPL[{4, 2}, q2/m2]*((-I)*Pi + Log[-1 + q2/m2]) - 
              3*Conjugate[PolyLog[3, 2, q2/m2]]*Log[q2/m2]*((-I)*Pi + 
                Log[-1 + q2/m2]) - HPL[{2, 3}, q2/m2]*Log[q2/m2]*((-I)*Pi + 
                Log[-1 + q2/m2]) - 2*HPL[{3, 2}, q2/m2]*Log[q2/m2]*((-I)*Pi + 
                Log[-1 + q2/m2]) - 2*Conjugate[PolyLog[2, 2, q2/m2]]*Log[
                q2/m2]*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
                PolyLog[2, m2/q2]) + (Log[q2/m2]^2*((-I)*Pi + 
                 Log[-1 + q2/m2])*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
                  PolyLog[2, m2/q2])^2)/4 - 2*Log[q2/m2]*(-1/6*Pi^2 - 
                 ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2])^3 + 
              (Log[q2/m2]^3*((-I)*Pi + Log[-1 + q2/m2])^2*PolyLog[2, 
                 1 - q2/m2])/12 + 5*Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])^
                2*(((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/
                   2 - (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
                PolyLog[3, m2/q2]) + 10*Log[q2/m2]*((-I)*Pi + 
                Log[-1 + q2/m2])*PolyLog[2, 1 - q2/m2]*(((4*I)/3)*Pi^3*
                 ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                  (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
                PolyLog[3, m2/q2]) - 2*((-I)*Pi + Log[-1 + q2/m2])*
               (((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                   (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                   (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
                 PolyLog[3, m2/q2])^2 - (Log[q2/m2]^3*((-I)*Pi + 
                 Log[-1 + q2/m2])*PolyLog[3, 1 - q2/m2])/3 - 10*Log[q2/m2]*(
                ((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                  (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
                PolyLog[3, m2/q2])*PolyLog[3, 1 - q2/m2] + 3*((-I)*Pi + 
                Log[-1 + q2/m2])*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
                PolyLog[2, m2/q2])*((-2*Pi^4*(-1/30 + (1/2 - 
                     ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2 - 
                   2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                   (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - 
                PolyLog[4, m2/q2]) + (Log[q2/m2]^3*PolyLog[4, 1 - q2/m2])/2 - 
              (Log[q2/m2]^3*((-I)*Pi + Log[-1 + q2/m2])*Zeta[3])/6 + 
              10*Log[q2/m2]*(((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + 
                       Log[q2/m2]))/Pi)/2 - (3*(1/2 - ((I/2)*((-I)*Pi + 
                         Log[q2/m2]))/Pi)^2)/2 + (1/2 - ((I/2)*((-I)*Pi + 
                       Log[q2/m2]))/Pi)^3) + PolyLog[3, m2/q2])*Zeta[3]) - 
            (5700*I)*Pi^3*(-(((-I)*Pi + Log[-1 + q2/m2])*(-1/6*Pi^2 - 
                 ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2])) - 
              2*((Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^2)/2 + 
                ((-I)*Pi + Log[-1 + q2/m2])*PolyLog[2, 1 - q2/m2] - 
                PolyLog[3, 1 - q2/m2] + Zeta[3])) + 1967*Pi^4*
             (-(((-I)*Pi + Log[-1 + q2/m2])*(-1/6*Pi^2 - 
                 ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2])) - 
              2*((Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^2)/2 + 
                ((-I)*Pi + Log[-1 + q2/m2])*PolyLog[2, 1 - q2/m2] - 
                PolyLog[3, 1 - q2/m2] + Zeta[3])) - 34200*Zeta[3]*
             (-(((-I)*Pi + Log[-1 + q2/m2])*(-1/6*Pi^2 - 
                 ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2])) - 
              2*((Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^2)/2 + 
                ((-I)*Pi + Log[-1 + q2/m2])*PolyLog[2, 1 - q2/m2] - 
                PolyLog[3, 1 - q2/m2] + Zeta[3])) + (4320*I)*Pi*Zeta[3]*
             (-(((-I)*Pi + Log[-1 + q2/m2])*(-1/6*Pi^2 - 
                 ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2])) - 
              2*((Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^2)/2 + 
                ((-I)*Pi + Log[-1 + q2/m2])*PolyLog[2, 1 - q2/m2] - 
                PolyLog[3, 1 - q2/m2] + Zeta[3])) + (2340*I)*Pi^3*
             (-3*(Pi^4/90 - (Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^3)/6 - 
                (((-I)*Pi + Log[-1 + q2/m2])^2*PolyLog[2, 1 - q2/m2])/2 + 
                ((-I)*Pi + Log[-1 + q2/m2])*PolyLog[3, 1 - q2/m2] - 
                PolyLog[4, 1 - q2/m2]) - ((-I)*Pi + Log[-1 + q2/m2])*(
                (Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^2)/2 + 
                ((-I)*Pi + Log[-1 + q2/m2])*PolyLog[2, 1 - q2/m2] - 
                PolyLog[3, 1 - q2/m2] + Zeta[3])) + 14040*Zeta[3]*
             (-3*(Pi^4/90 - (Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^3)/6 - 
                (((-I)*Pi + Log[-1 + q2/m2])^2*PolyLog[2, 1 - q2/m2])/2 + 
                ((-I)*Pi + Log[-1 + q2/m2])*PolyLog[3, 1 - q2/m2] - 
                PolyLog[4, 1 - q2/m2]) - ((-I)*Pi + Log[-1 + q2/m2])*(
                (Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^2)/2 + 
                ((-I)*Pi + Log[-1 + q2/m2])*PolyLog[2, 1 - q2/m2] - 
                PolyLog[3, 1 - q2/m2] + Zeta[3])) + (3060*I)*Pi^3*
             ((((-I)*Pi + Log[-1 + q2/m2])^2*(-1/6*Pi^2 - 
                 ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]))/2 + 
              3*(Pi^4/90 - (Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^3)/6 - 
                (((-I)*Pi + Log[-1 + q2/m2])^2*PolyLog[2, 1 - q2/m2])/2 + 
                ((-I)*Pi + Log[-1 + q2/m2])*PolyLog[3, 1 - q2/m2] - 
                PolyLog[4, 1 - q2/m2]) + 2*((-I)*Pi + Log[-1 + q2/m2])*(
                (Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^2)/2 + 
                ((-I)*Pi + Log[-1 + q2/m2])*PolyLog[2, 1 - q2/m2] - 
                PolyLog[3, 1 - q2/m2] + Zeta[3])) + 18360*Zeta[3]*
             ((((-I)*Pi + Log[-1 + q2/m2])^2*(-1/6*Pi^2 - 
                 ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]))/2 + 
              3*(Pi^4/90 - (Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^3)/6 - 
                (((-I)*Pi + Log[-1 + q2/m2])^2*PolyLog[2, 1 - q2/m2])/2 + 
                ((-I)*Pi + Log[-1 + q2/m2])*PolyLog[3, 1 - q2/m2] - 
                PolyLog[4, 1 - q2/m2]) + 2*((-I)*Pi + Log[-1 + q2/m2])*(
                (Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^2)/2 + 
                ((-I)*Pi + Log[-1 + q2/m2])*PolyLog[2, 1 - q2/m2] - 
                PolyLog[3, 1 - q2/m2] + Zeta[3])) + 
            61200*((-I)*Pi + Log[-1 + q2/m2])*Zeta[5] + (21960*I)*Pi*
             ((-I)*Pi + Log[-1 + q2/m2])*Zeta[5] + 
            18360*((-I)*Pi + Log[-1 + q2/m2])^2*Zeta[5] + 
            21960*(Pi^2/6 + ((-I)*Pi + Log[q2/m2])^2/2 - Log[q2/m2]*(
                (-I)*Pi + Log[-1 + q2/m2]) + PolyLog[2, m2/q2])*Zeta[5] - 
            (27000*I)*Pi*((Pi^4*((-I)*Pi + Log[-1 + q2/m2]))/90 + 
              (Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^4)/6 + 
              (((-I)*Pi + Log[-1 + q2/m2])^3*(-1/6*Pi^2 - 
                 ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]))/6 + 
              (((-I)*Pi + Log[-1 + q2/m2])^3*PolyLog[2, 1 - q2/m2])/6 - 
              PolyLog[5, 1 - q2/m2] + (((-I)*Pi + Log[-1 + q2/m2])^2*Zeta[3])/
               2 + Zeta[5]) + 7140*Pi^2*((Pi^4*((-I)*Pi + Log[-1 + q2/m2]))/
               90 + (Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^4)/6 + 
              (((-I)*Pi + Log[-1 + q2/m2])^3*(-1/6*Pi^2 - 
                 ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]))/6 + 
              (((-I)*Pi + Log[-1 + q2/m2])^3*PolyLog[2, 1 - q2/m2])/6 - 
              PolyLog[5, 1 - q2/m2] + (((-I)*Pi + Log[-1 + q2/m2])^2*Zeta[3])/
               2 + Zeta[5]) + (14040*I)*Pi*(8*Conjugate[PolyLog[2, 4, 
                 q2/m2]] - 3*HPL[{2, 1, 1, 2}, q2/m2] + 4*HPL[{2, 2, 1, 1}, 
                q2/m2] + 2*Conjugate[PolyLog[2, 3, q2/m2]]*((-I)*Pi + 
                Log[-1 + q2/m2]) + HPL[{2, 1, 2}, q2/m2]*((-I)*Pi + 
                Log[-1 + q2/m2]) + HPL[{2, 2, 1}, q2/m2]*((-I)*Pi + 
                Log[-1 + q2/m2]) - (Pi^4*Log[q2/m2]*((-I)*Pi + 
                 Log[-1 + q2/m2]))/90 - Log[q2/m2]^2*((-I)*Pi + 
                 Log[-1 + q2/m2])^4 + (Pi^4*(-1/6*Pi^2 - 
                 ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]))/15 - 
              Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^3*(-1/6*Pi^2 - 
                ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]) - 
              (25*Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^3*PolyLog[2, 
                 1 - q2/m2])/6 - 3*((-I)*Pi + Log[-1 + q2/m2])^2*(-1/6*Pi^2 - 
                ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2])*PolyLog[2, 
                1 - q2/m2] - 4*((-I)*Pi + Log[-1 + q2/m2])^2*PolyLog[2, 
                 1 - q2/m2]^2 + 5*Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^
                2*PolyLog[3, 1 - q2/m2] + 6*((-I)*Pi + Log[-1 + q2/m2])*(
                -1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2])*
               PolyLog[3, 1 - q2/m2] + 8*((-I)*Pi + Log[-1 + q2/m2])*PolyLog[
                2, 1 - q2/m2]*PolyLog[3, 1 - q2/m2] - 4*PolyLog[3, 1 - q2/m2]^
                2 - 3*Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*PolyLog[4, 
                1 - q2/m2] - 6*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
                PolyLog[2, m2/q2])*PolyLog[4, 1 - q2/m2] + 4*Log[q2/m2]*
               PolyLog[5, 1 - q2/m2] - 4*Log[q2/m2]*((-I)*Pi + 
                 Log[-1 + q2/m2])^2*Zeta[3] - 8*((-I)*Pi + Log[-1 + q2/m2])*
               PolyLog[2, 1 - q2/m2]*Zeta[3] + 8*PolyLog[3, 1 - q2/m2]*Zeta[
                3] - 4*Zeta[3]^2 - 4*Log[q2/m2]*Zeta[5]) + 
            (20520*I)*Pi*(8*Conjugate[PolyLog[2, 4, q2/m2]] - 
              2*HPL[{2, 1, 1, 2}, q2/m2] + 3*HPL[{2, 2, 1, 1}, q2/m2] + 
              6*Conjugate[PolyLog[2, 3, q2/m2]]*((-I)*Pi + Log[-1 + q2/m2]) + 
              HPL[{2, 1, 2}, q2/m2]*((-I)*Pi + Log[-1 + q2/m2]) + 
              2*HPL[{2, 2, 1}, q2/m2]*((-I)*Pi + Log[-1 + q2/m2]) - 
              (Pi^4*Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2]))/30 + 
              Conjugate[PolyLog[2, 2, q2/m2]]*((-I)*Pi + Log[-1 + q2/m2])^2 - 
              (2*Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])^4)/3 + 
              (Pi^4*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, 
                  m2/q2]))/30 - (2*Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^3*
                (-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]))/
               3 + (((-I)*Pi + Log[-1 + q2/m2])^2*(-1/6*Pi^2 - 
                  ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2])^2)/4 - 
              (13*Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^3*PolyLog[2, 
                 1 - q2/m2])/6 - (3*((-I)*Pi + Log[-1 + q2/m2])^2*
                (-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2])*
                PolyLog[2, 1 - q2/m2])/2 - 2*((-I)*Pi + Log[-1 + q2/m2])^
                2*PolyLog[2, 1 - q2/m2]^2 + (((-I)*Pi + Log[-1 + q2/m2])^3*
                (((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/
                    2 - (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                   (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
                 PolyLog[3, m2/q2]))/3 + 2*Log[q2/m2]*((-I)*Pi + 
                 Log[-1 + q2/m2])^2*PolyLog[3, 1 - q2/m2] + 3*((-I)*Pi + 
                Log[-1 + q2/m2])*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
                PolyLog[2, m2/q2])*PolyLog[3, 1 - q2/m2] + 4*((-I)*Pi + 
                Log[-1 + q2/m2])*PolyLog[2, 1 - q2/m2]*PolyLog[3, 
                1 - q2/m2] - 2*PolyLog[3, 1 - q2/m2]^2 - Log[q2/m2]*(
                (-I)*Pi + Log[-1 + q2/m2])*PolyLog[4, 1 - q2/m2] - 
              3*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2])*
               PolyLog[4, 1 - q2/m2] + 4*Log[q2/m2]*PolyLog[5, 1 - q2/m2] - 
              3*Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^2*Zeta[3] - 
              4*((-I)*Pi + Log[-1 + q2/m2])*PolyLog[2, 1 - q2/m2]*Zeta[3] + 
              4*PolyLog[3, 1 - q2/m2]*Zeta[3] - 2*Zeta[3]^2 - 
              4*Log[q2/m2]*Zeta[5]) + 27000*(-Conjugate[PolyLog[2, 4, 
                 q2/m2]] - Conjugate[PolyLog[2, 3, q2/m2]]*((-I)*Pi + 
                Log[-1 + q2/m2]) + (Pi^4*Log[q2/m2]*((-I)*Pi + 
                 Log[-1 + q2/m2]))/90 - (Conjugate[PolyLog[2, 2, q2/m2]]*
                ((-I)*Pi + Log[-1 + q2/m2])^2)/2 + (7*Log[q2/m2]^2*
                ((-I)*Pi + Log[-1 + q2/m2])^4)/48 + (Log[q2/m2]*
                ((-I)*Pi + Log[-1 + q2/m2])^3*(-1/6*Pi^2 - 
                 ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]))/6 + 
              (Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^3*PolyLog[2, 
                 1 - q2/m2])/6 - (((-I)*Pi + Log[-1 + q2/m2])^3*
                (((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/
                    2 - (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                   (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
                 PolyLog[3, m2/q2]))/6 - Log[q2/m2]*PolyLog[5, 1 - q2/m2] + 
              (Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^2*Zeta[3])/2 + 
              Log[q2/m2]*Zeta[5]) + (27000*I)*Pi*(-Conjugate[PolyLog[2, 4, 
                 q2/m2]] - Conjugate[PolyLog[2, 3, q2/m2]]*((-I)*Pi + 
                Log[-1 + q2/m2]) + (Pi^4*Log[q2/m2]*((-I)*Pi + 
                 Log[-1 + q2/m2]))/90 - (Conjugate[PolyLog[2, 2, q2/m2]]*
                ((-I)*Pi + Log[-1 + q2/m2])^2)/2 + (7*Log[q2/m2]^2*
                ((-I)*Pi + Log[-1 + q2/m2])^4)/48 + (Log[q2/m2]*
                ((-I)*Pi + Log[-1 + q2/m2])^3*(-1/6*Pi^2 - 
                 ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]))/6 + 
              (Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^3*PolyLog[2, 
                 1 - q2/m2])/6 - (((-I)*Pi + Log[-1 + q2/m2])^3*
                (((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/
                    2 - (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                   (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
                 PolyLog[3, m2/q2]))/6 - Log[q2/m2]*PolyLog[5, 1 - q2/m2] + 
              (Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^2*Zeta[3])/2 + 
              Log[q2/m2]*Zeta[5]) + (18360*I)*Pi*(-12*Conjugate[PolyLog[2, 4, 
                 q2/m2]] + (9*HPL[{2, 1, 1, 2}, q2/m2])/2 - 
              6*HPL[{2, 2, 1, 1}, q2/m2] - 6*Conjugate[PolyLog[2, 3, q2/m2]]*(
                (-I)*Pi + Log[-1 + q2/m2]) - 2*HPL[{2, 1, 2}, q2/m2]*(
                (-I)*Pi + Log[-1 + q2/m2]) - 3*HPL[{2, 2, 1}, q2/m2]*(
                (-I)*Pi + Log[-1 + q2/m2]) + (Pi^4*Log[q2/m2]*((-I)*Pi + 
                 Log[-1 + q2/m2]))/30 + (5*Log[q2/m2]^2*((-I)*Pi + 
                  Log[-1 + q2/m2])^4)/4 - (Pi^4*(-1/6*Pi^2 - 
                 ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]))/12 + 
              (5*Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^3*(-1/6*Pi^2 - 
                 ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]))/4 - 
              (((-I)*Pi + Log[-1 + q2/m2])^2*(-1/6*Pi^2 - 
                  ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2])^2)/4 + 
              5*Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^3*PolyLog[2, 
                1 - q2/m2] + (15*((-I)*Pi + Log[-1 + q2/m2])^2*(-1/6*Pi^2 - 
                 ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2])*
                PolyLog[2, 1 - q2/m2])/4 + 5*((-I)*Pi + Log[-1 + q2/m2])^
                2*PolyLog[2, 1 - q2/m2]^2 - (11*Log[q2/m2]*
                ((-I)*Pi + Log[-1 + q2/m2])^2*PolyLog[3, 1 - q2/m2])/2 - 
              (15*((-I)*Pi + Log[-1 + q2/m2])*(-1/6*Pi^2 - 
                 ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2])*
                PolyLog[3, 1 - q2/m2])/2 - 10*((-I)*Pi + Log[-1 + q2/m2])*
               PolyLog[2, 1 - q2/m2]*PolyLog[3, 1 - q2/m2] + 
              5*PolyLog[3, 1 - q2/m2]^2 + 3*Log[q2/m2]*((-I)*Pi + 
                Log[-1 + q2/m2])*PolyLog[4, 1 - q2/m2] + 
              (15*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, 
                  m2/q2])*PolyLog[4, 1 - q2/m2])/2 - 6*Log[q2/m2]*PolyLog[5, 
                1 - q2/m2] + (11*Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^2*
                Zeta[3])/2 + 10*((-I)*Pi + Log[-1 + q2/m2])*PolyLog[2, 
                1 - q2/m2]*Zeta[3] - 10*PolyLog[3, 1 - q2/m2]*Zeta[3] + 
              5*Zeta[3]^2 + 6*Log[q2/m2]*Zeta[5]) - 
            14040*(-12*Conjugate[PolyLog[3, 4, q2/m2]] - 3*HPL[{2, 1, 1, 3}, 
                q2/m2] - 3*HPL[{2, 1, 2, 2}, q2/m2] - 4*HPL[{2, 1, 3, 1}, 
                q2/m2] - 3*HPL[{2, 2, 1, 2}, q2/m2] - 4*HPL[{2, 2, 2, 1}, 
                q2/m2] - 4*HPL[{2, 3, 1, 1}, q2/m2] - 6*HPL[{3, 1, 1, 2}, 
                q2/m2] - 8*HPL[{3, 1, 2, 1}, q2/m2] - 8*HPL[{3, 2, 1, 1}, 
                q2/m2] + 8*Conjugate[PolyLog[2, 4, q2/m2]]*Log[q2/m2] - 
              3*HPL[{2, 1, 1, 2}, q2/m2]*Log[q2/m2] + 4*HPL[{2, 2, 1, 1}, 
                q2/m2]*Log[q2/m2] - 3*Conjugate[PolyLog[3, 3, q2/m2]]*(
                (-I)*Pi + Log[-1 + q2/m2]) - 3*HPL[{2, 1, 3}, q2/m2]*(
                (-I)*Pi + Log[-1 + q2/m2]) + HPL[{2, 3, 1}, q2/m2]*((-I)*Pi + 
                Log[-1 + q2/m2]) + 2*Conjugate[PolyLog[2, 3, q2/m2]]*Log[
                q2/m2]*((-I)*Pi + Log[-1 + q2/m2]) + HPL[{2, 1, 2}, q2/m2]*
               Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2]) + HPL[{2, 2, 1}, q2/m2]*
               Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2]) - (Pi^4*Log[q2/m2]^2*
                ((-I)*Pi + Log[-1 + q2/m2]))/180 - Log[q2/m2]^3*((-I)*Pi + 
                 Log[-1 + q2/m2])^4 + (Pi^4*Log[q2/m2]*(-1/6*Pi^2 - 
                 ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]))/15 - 
              Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])^3*(-1/6*Pi^2 - 
                ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]) - 
              (((-I)*Pi + Log[-1 + q2/m2])*(-1/6*Pi^2 - 
                  ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2])^3)/2 - 
              (49*Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])^3*PolyLog[2, 
                 1 - q2/m2])/12 - 3*Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^2*(
                -1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2])*
               PolyLog[2, 1 - q2/m2] - 4*Log[q2/m2]*((-I)*Pi + 
                 Log[-1 + q2/m2])^2*PolyLog[2, 1 - q2/m2]^2 + 
              Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^3*(((4*I)/3)*Pi^3*
                 ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                  (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
                PolyLog[3, m2/q2]) + 2*((-I)*Pi + Log[-1 + q2/m2])^2*PolyLog[
                2, 1 - q2/m2]*(((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + 
                       Log[q2/m2]))/Pi)/2 - (3*(1/2 - ((I/2)*((-I)*Pi + 
                         Log[q2/m2]))/Pi)^2)/2 + (1/2 - ((I/2)*((-I)*Pi + 
                       Log[q2/m2]))/Pi)^3) + PolyLog[3, m2/q2]) + 
              (9*Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])^2*PolyLog[3, 
                 1 - q2/m2])/2 + 6*Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*(
                -1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2])*
               PolyLog[3, 1 - q2/m2] + 8*Log[q2/m2]*((-I)*Pi + 
                Log[-1 + q2/m2])*PolyLog[2, 1 - q2/m2]*PolyLog[3, 
                1 - q2/m2] - 2*((-I)*Pi + Log[-1 + q2/m2])*(((4*I)/3)*Pi^3*
                 ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                  (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
                PolyLog[3, m2/q2])*PolyLog[3, 1 - q2/m2] - 4*Log[q2/m2]*
               PolyLog[3, 1 - q2/m2]^2 - (3*Log[q2/m2]^2*((-I)*Pi + 
                 Log[-1 + q2/m2])*PolyLog[4, 1 - q2/m2])/2 - 6*Log[q2/m2]*(
                -1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2])*
               PolyLog[4, 1 - q2/m2] + 2*Log[q2/m2]^2*PolyLog[5, 1 - q2/m2] - 
              4*Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])^2*Zeta[3] - 
              8*Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*PolyLog[2, 1 - q2/m2]*
               Zeta[3] + 2*((-I)*Pi + Log[-1 + q2/m2])*(((4*I)/3)*Pi^3*
                 ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                  (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
                PolyLog[3, m2/q2])*Zeta[3] + 8*Log[q2/m2]*PolyLog[3, 
                1 - q2/m2]*Zeta[3] - 4*Log[q2/m2]*Zeta[3]^2 - 
              2*Log[q2/m2]^2*Zeta[5]) - 20520*(-12*Conjugate[PolyLog[3, 4, 
                 q2/m2]] - HPL[{2, 1, 1, 3}, q2/m2] - HPL[{2, 1, 2, 2}, q2/
                m2] - 2*HPL[{2, 1, 3, 1}, q2/m2] - HPL[{2, 2, 1, 2}, q2/m2] - 
              2*HPL[{2, 2, 2, 1}, q2/m2] - 3*HPL[{2, 3, 1, 1}, q2/m2] - 
              2*HPL[{3, 1, 1, 2}, q2/m2] - 4*HPL[{3, 1, 2, 1}, q2/m2] - 
              6*HPL[{3, 2, 1, 1}, q2/m2] + 8*Conjugate[PolyLog[2, 4, q2/m2]]*
               Log[q2/m2] - 2*HPL[{2, 1, 1, 2}, q2/m2]*Log[q2/m2] + 
              3*HPL[{2, 2, 1, 1}, q2/m2]*Log[q2/m2] - 9*Conjugate[
                PolyLog[3, 3, q2/m2]]*((-I)*Pi + Log[-1 + q2/m2]) - 
              9*HPL[{2, 1, 3}, q2/m2]*((-I)*Pi + Log[-1 + q2/m2]) + 
              2*HPL[{2, 3, 1}, q2/m2]*((-I)*Pi + Log[-1 + q2/m2]) + 
              2*HPL[{3, 1, 2}, q2/m2]*((-I)*Pi + Log[-1 + q2/m2]) + 
              6*Conjugate[PolyLog[2, 3, q2/m2]]*Log[q2/m2]*((-I)*Pi + 
                Log[-1 + q2/m2]) + HPL[{2, 1, 2}, q2/m2]*Log[q2/m2]*(
                (-I)*Pi + Log[-1 + q2/m2]) + 2*HPL[{2, 2, 1}, q2/m2]*Log[
                q2/m2]*((-I)*Pi + Log[-1 + q2/m2]) - (Pi^4*Log[q2/m2]^2*
                ((-I)*Pi + Log[-1 + q2/m2]))/60 - 3*Conjugate[PolyLog[3, 2, 
                 q2/m2]]*((-I)*Pi + Log[-1 + q2/m2])^2 - (HPL[{2, 3}, q2/m2]*
                ((-I)*Pi + Log[-1 + q2/m2])^2)/2 - HPL[{3, 2}, q2/m2]*
               ((-I)*Pi + Log[-1 + q2/m2])^2 + Conjugate[PolyLog[2, 2, 
                 q2/m2]]*Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^2 - 
              (7*Log[q2/m2]^3*((-I)*Pi + Log[-1 + q2/m2])^4)/12 + 
              (Pi^4*Log[q2/m2]*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
                 PolyLog[2, m2/q2]))/30 - 2*Conjugate[PolyLog[2, 2, q2/m2]]*(
                (-I)*Pi + Log[-1 + q2/m2])*(-1/6*Pi^2 - 
                ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]) - 
              (7*Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])^3*(-1/6*Pi^2 - 
                 ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]))/12 + 
              (Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^2*(-1/6*Pi^2 - 
                  ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2])^2)/4 - 
              (3*((-I)*Pi + Log[-1 + q2/m2])*(-1/6*Pi^2 - 
                  ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2])^3)/2 - 
              (25*Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])^3*PolyLog[2, 
                 1 - q2/m2])/12 - (3*Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^2*
                (-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2])*
                PolyLog[2, 1 - q2/m2])/2 - 2*Log[q2/m2]*((-I)*Pi + 
                 Log[-1 + q2/m2])^2*PolyLog[2, 1 - q2/m2]^2 + 
              (13*Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^3*(((4*I)/3)*Pi^3*
                  ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                   (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                   (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
                 PolyLog[3, m2/q2]))/3 + 8*((-I)*Pi + Log[-1 + q2/m2])^2*
               PolyLog[2, 1 - q2/m2]*(((4*I)/3)*Pi^3*
                 ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                  (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
                PolyLog[3, m2/q2]) + 2*Log[q2/m2]^2*((-I)*Pi + 
                 Log[-1 + q2/m2])^2*PolyLog[3, 1 - q2/m2] + 3*Log[q2/m2]*(
                (-I)*Pi + Log[-1 + q2/m2])*(-1/6*Pi^2 - 
                ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2])*PolyLog[3, 
                1 - q2/m2] + 4*Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*PolyLog[
                2, 1 - q2/m2]*PolyLog[3, 1 - q2/m2] - 8*((-I)*Pi + 
                Log[-1 + q2/m2])*(((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + 
                       Log[q2/m2]))/Pi)/2 - (3*(1/2 - ((I/2)*((-I)*Pi + 
                         Log[q2/m2]))/Pi)^2)/2 + (1/2 - ((I/2)*((-I)*Pi + 
                       Log[q2/m2]))/Pi)^3) + PolyLog[3, m2/q2])*PolyLog[3, 
                1 - q2/m2] - 2*Log[q2/m2]*PolyLog[3, 1 - q2/m2]^2 - 
              (((-I)*Pi + Log[-1 + q2/m2])^3*((-2*Pi^4*(-1/30 + 
                    (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2 - 
                    2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                    (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - 
                 PolyLog[4, m2/q2]))/2 - (Log[q2/m2]^2*((-I)*Pi + 
                 Log[-1 + q2/m2])*PolyLog[4, 1 - q2/m2])/2 - 3*Log[q2/m2]*(
                -1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2])*
               PolyLog[4, 1 - q2/m2] + 2*Log[q2/m2]^2*PolyLog[5, 1 - q2/m2] - 
              (5*Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])^2*Zeta[3])/2 - 
              4*Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*PolyLog[2, 1 - q2/m2]*
               Zeta[3] + 8*((-I)*Pi + Log[-1 + q2/m2])*(((4*I)/3)*Pi^3*
                 ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                  (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
                PolyLog[3, m2/q2])*Zeta[3] + 4*Log[q2/m2]*PolyLog[3, 
                1 - q2/m2]*Zeta[3] - 2*Log[q2/m2]*Zeta[3]^2 - 
              2*Log[q2/m2]^2*Zeta[5]) - 27000*(Conjugate[PolyLog[3, 4, 
                q2/m2]] - Conjugate[PolyLog[2, 4, q2/m2]]*Log[q2/m2] + 
              Conjugate[PolyLog[3, 3, q2/m2]]*((-I)*Pi + Log[-1 + q2/m2]) - 
              Conjugate[PolyLog[2, 3, q2/m2]]*Log[q2/m2]*((-I)*Pi + 
                Log[-1 + q2/m2]) + (Pi^4*Log[q2/m2]^2*((-I)*Pi + 
                 Log[-1 + q2/m2]))/180 + (Conjugate[PolyLog[3, 2, q2/m2]]*
                ((-I)*Pi + Log[-1 + q2/m2])^2)/2 - (Conjugate[PolyLog[2, 2, 
                  q2/m2]]*Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^2)/2 + 
              (5*Log[q2/m2]^3*((-I)*Pi + Log[-1 + q2/m2])^4)/72 + 
              (Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])^3*(-1/6*Pi^2 - 
                 ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]))/12 + 
              (Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])^3*PolyLog[2, 
                 1 - q2/m2])/12 - (Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^3*
                (((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/
                    2 - (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                   (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
                 PolyLog[3, m2/q2]))/6 + (((-I)*Pi + Log[-1 + q2/m2])^3*
                ((-2*Pi^4*(-1/30 + (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^
                     2 - 2*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3 + 
                    (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^4))/3 - 
                 PolyLog[4, m2/q2]))/6 - (Log[q2/m2]^2*PolyLog[5, 1 - q2/m2])/
               2 + (Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])^2*Zeta[3])/4 + 
              (Log[q2/m2]^2*Zeta[5])/2) - 18360*(18*Conjugate[PolyLog[3, 4, 
                 q2/m2]] + 3*HPL[{2, 1, 1, 3}, q2/m2] + 3*HPL[{2, 1, 2, 2}, 
                q2/m2] + 5*HPL[{2, 1, 3, 1}, q2/m2] + 3*HPL[{2, 2, 1, 2}, 
                q2/m2] + 5*HPL[{2, 2, 2, 1}, q2/m2] + 6*HPL[{2, 3, 1, 1}, 
                q2/m2] + 6*HPL[{3, 1, 1, 2}, q2/m2] + 10*HPL[{3, 1, 2, 1}, 
                q2/m2] + 12*HPL[{3, 2, 1, 1}, q2/m2] - 12*Conjugate[
                PolyLog[2, 4, q2/m2]]*Log[q2/m2] + (9*HPL[{2, 1, 1, 2}, 
                 q2/m2]*Log[q2/m2])/2 - 6*HPL[{2, 2, 1, 1}, q2/m2]*Log[
                q2/m2] + 9*Conjugate[PolyLog[3, 3, q2/m2]]*((-I)*Pi + 
                Log[-1 + q2/m2]) + 12*HPL[{2, 1, 3}, q2/m2]*((-I)*Pi + 
                Log[-1 + q2/m2]) - 3*HPL[{2, 3, 1}, q2/m2]*((-I)*Pi + 
                Log[-1 + q2/m2]) - 2*HPL[{3, 1, 2}, q2/m2]*((-I)*Pi + 
                Log[-1 + q2/m2]) - 6*Conjugate[PolyLog[2, 3, q2/m2]]*Log[
                q2/m2]*((-I)*Pi + Log[-1 + q2/m2]) - 2*HPL[{2, 1, 2}, q2/m2]*
               Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2]) - 3*HPL[{2, 2, 1}, 
                q2/m2]*Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2]) + 
              (Pi^4*Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2]))/60 + 
              (3*Conjugate[PolyLog[3, 2, q2/m2]]*((-I)*Pi + Log[-1 + q2/m2])^
                 2)/2 + (HPL[{2, 3}, q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^2)/
               2 + HPL[{3, 2}, q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^2 + 
              (5*Log[q2/m2]^3*((-I)*Pi + Log[-1 + q2/m2])^4)/4 - 
              (Pi^4*Log[q2/m2]*(-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - 
                 PolyLog[2, m2/q2]))/12 + 2*Conjugate[PolyLog[2, 2, q2/m2]]*(
                (-I)*Pi + Log[-1 + q2/m2])*(-1/6*Pi^2 - 
                ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]) + 
              (5*Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])^3*(-1/6*Pi^2 - 
                 ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]))/4 - 
              (Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^2*(-1/6*Pi^2 - 
                  ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2])^2)/4 + 
              2*((-I)*Pi + Log[-1 + q2/m2])*(-1/6*Pi^2 - 
                 ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2])^3 + 
              5*Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])^3*PolyLog[2, 
                1 - q2/m2] + (15*Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^2*
                (-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2])*
                PolyLog[2, 1 - q2/m2])/4 + 5*Log[q2/m2]*((-I)*Pi + 
                 Log[-1 + q2/m2])^2*PolyLog[2, 1 - q2/m2]^2 - 
              5*Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^3*(((4*I)/3)*Pi^3*
                 ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                  (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
                PolyLog[3, m2/q2]) - 10*((-I)*Pi + Log[-1 + q2/m2])^2*PolyLog[
                2, 1 - q2/m2]*(((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + 
                       Log[q2/m2]))/Pi)/2 - (3*(1/2 - ((I/2)*((-I)*Pi + 
                         Log[q2/m2]))/Pi)^2)/2 + (1/2 - ((I/2)*((-I)*Pi + 
                       Log[q2/m2]))/Pi)^3) + PolyLog[3, m2/q2]) - 
              (21*Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])^2*PolyLog[3, 
                 1 - q2/m2])/4 - (15*Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*
                (-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2])*
                PolyLog[3, 1 - q2/m2])/2 - 10*Log[q2/m2]*((-I)*Pi + 
                Log[-1 + q2/m2])*PolyLog[2, 1 - q2/m2]*PolyLog[3, 
                1 - q2/m2] + 10*((-I)*Pi + Log[-1 + q2/m2])*(((4*I)/3)*Pi^3*
                 ((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                  (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
                PolyLog[3, m2/q2])*PolyLog[3, 1 - q2/m2] + 5*Log[q2/m2]*
               PolyLog[3, 1 - q2/m2]^2 + (3*Log[q2/m2]^2*((-I)*Pi + 
                 Log[-1 + q2/m2])*PolyLog[4, 1 - q2/m2])/2 + (15*Log[q2/m2]*
                (-1/6*Pi^2 - ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2])*
                PolyLog[4, 1 - q2/m2])/2 - 3*Log[q2/m2]^2*PolyLog[5, 
                1 - q2/m2] + (21*Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])^2*
                Zeta[3])/4 + 10*Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*
               PolyLog[2, 1 - q2/m2]*Zeta[3] - 10*((-I)*Pi + Log[-1 + q2/m2])*
               (((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/2 - 
                  (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                  (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
                PolyLog[3, m2/q2])*Zeta[3] - 10*Log[q2/m2]*PolyLog[3, 
                1 - q2/m2]*Zeta[3] + 5*Log[q2/m2]*Zeta[3]^2 + 
              3*Log[q2/m2]^2*Zeta[5]) + (11160*I)*Pi*(-1/945*Pi^6 - 
              (Pi^4*((-I)*Pi + Log[-1 + q2/m2])^2)/180 - (Log[q2/m2]*
                ((-I)*Pi + Log[-1 + q2/m2])^5)/24 - 
              (((-I)*Pi + Log[-1 + q2/m2])^4*(-1/6*Pi^2 - 
                 ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]))/24 - 
              (((-I)*Pi + Log[-1 + q2/m2])^4*PolyLog[2, 1 - q2/m2])/24 + 
              PolyLog[6, 1 - q2/m2] - (((-I)*Pi + Log[-1 + q2/m2])^3*Zeta[3])/
               6 - ((-I)*Pi + Log[-1 + q2/m2])*Zeta[5]) - 
            11160*(Conjugate[PolyLog[2, 5, q2/m2]] - (Pi^6*Log[q2/m2])/945 + 
              Conjugate[PolyLog[2, 4, q2/m2]]*((-I)*Pi + Log[-1 + q2/m2]) + 
              (Conjugate[PolyLog[2, 3, q2/m2]]*((-I)*Pi + Log[-1 + q2/m2])^2)/
               2 - (Pi^4*Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^2)/180 + 
              (Conjugate[PolyLog[2, 2, q2/m2]]*((-I)*Pi + Log[-1 + q2/m2])^3)/
               6 - (3*Log[q2/m2]^2*((-I)*Pi + Log[-1 + q2/m2])^5)/80 - 
              (Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^4*(-1/6*Pi^2 - 
                 ((-I)*Pi + Log[q2/m2])^2/2 - PolyLog[2, m2/q2]))/24 - 
              (Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^4*PolyLog[2, 
                 1 - q2/m2])/24 + (((-I)*Pi + Log[-1 + q2/m2])^4*
                (((4*I)/3)*Pi^3*((1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)/
                    2 - (3*(1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^2)/2 + 
                   (1/2 - ((I/2)*((-I)*Pi + Log[q2/m2]))/Pi)^3) + 
                 PolyLog[3, m2/q2]))/24 + Log[q2/m2]*PolyLog[6, 1 - q2/m2] - 
              (Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])^3*Zeta[3])/6 - 
              Log[q2/m2]*((-I)*Pi + Log[-1 + q2/m2])*Zeta[5]))/360 + 
          ((3*I)*(177240*Pi^3 + 21546*Pi^5 + 1017*Pi^7 + 1965600*Pi*Zeta[3] - 
              36400*Pi^3*Zeta[3] - 80640*Pi*Zeta[3]^2 + 1890000*Pi*Zeta[5]) - 
            2*(80535*Pi^4 + 15105*Pi^6 - 1595160*Zeta[3] + 1029420*Pi^2*Zeta[
                3] + 28133*Pi^4*Zeta[3] + 1045800*Zeta[3]^2 + 
              756000*Pi^2*Zeta[5] + 2180115*Zeta[7]))/15120)/m2)/
       (-1 + q2/m2)}, 0, 5, 1]

